QA-CMIF:Accurate and Lightweight Cross-Modal Latent Imputation and Fusion for Fault-Tolerant sEMG-Inertial Hand Gesture Recognition

Fusing surface electromyography (sEMG) with inertial measurements is widely used for myoelectric prosthesis control and wearable human-machine interfaces. In daily wear, however, socket micro-displacement, electrode lift-off, and wire failures often corrupt an unknown subset of sEMG channels through burst artifacts, lift-off shocks, or open-circuit dropouts. Existing fusion networks mix all channels in the first convolutional layer, so a few corrupted electrodes contaminate the entire latent representation, whereas gate-only attenuation of corrupted channels discards the co-activation cues needed to separate fine-grained gestures. We propose QA-CMIF, a quality-aware cross-modal latent imputation and fusion framework that encodes each sEMG channel independently, scores its reliability with a soft gate, and protects intact channels via a confidence-weighted residual bypass, while a cross-attention imputer repairs degraded channels in latent space using the inertial stream and remaining reliable sEMG channels under a bad-channel alignment loss. Across within-subject evaluations on 29 participants from Ninapro DB3, DB2, and DB5 spanning 17-52 gesture classes, QA-CMIF outperformed the gate-only baseline under 50% channel corruption by 1.29-2.65 percentage points, denoted pp, across all three 17-class cohorts with paired-t Holm-adjusted p<0.002, widened this margin to 2.59-4.15 pp on the 40- and 52-class tasks, and surpassed corruption-augmented conventional fusion by 4.61-19.85 pp. Requiring only 0.175-0.185M parameters and 2.45-2.63M multiply-accumulate operations across the 2000 Hz and 200 Hz setups, QA-CMIF saves 46%-55% in parameters and 72%-81% in compute over recent baselines with a 1.44 ms 99th-percentile single-thread CPU latency.

==> anc/Table_S1_clinical_metadata.csv <==
subject_id,remaining_forearm_pct,phantom_limb_sensation_intensity,cosmetic_prosthesis_years,kinematic_prosthesis_years,myoelectric_prosthesis_years
1,50,2,0,0.0,13
2,70,5,6,0.0,0
3,30,2,0,8.0,8
4,40,1,0,0.0,0
5,90,2,0,0.4,0
6,40,4,0,12.0,0
7,0,0,0,0.0,6
8,50,2,0,0.0,4
9,90,5,0,0.0,14
10,50,5,0,1.66,0
11,90,4,0,5.0,5


==> anc/Table_S2_complete_results.csv <==
cohort,task,model,condition,n,accuracy_mean,accuracy_sd,macro_f1_mean,macro_f1_sd
DB2-All10,B17,A,clean,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,full_acc,10,6.801971501789995,1.7577610729785254,0.7460559148051731,0.17897672046713647
DB2-All10,B17,A,full_emg,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,lift_25pct,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,lift_50pct,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,noise_25pct,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,noise_50pct,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,zero_25pct,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,A,zero_50pct,10,65.18807996158267,6.513010775009747,63.81359724244362,6.714649609408646
DB2-All10,B17,B,clean,10,80.91900179410905,5.826375864038581,80.72097349486944,5.791112085655624
DB2-All10,B17,B,full_acc,10,30.74443980165786,10.688228389402262,23.63852674785977,11.33362777569624
DB2-All10,B17,B,full_emg,10,28.762491316814664,10.31146174842862,15.077307555447844,6.050675260062474
DB2-All10,B17,B,lift_25pct,10,30.91024640208742,4.567094571762835,29.99236212270594,4.480959042595567
DB2-All10,B17,B,lift_50pct,10,29.926325948052256,4.544013076472239,28.69128996369645,4.423233153318034
DB2-All10,B17,B,noise_25pct,10,50.571903536407106,7.615145283272893,49.94693369840622,7.2821135012959575
DB2-All10,B17,B,noise_50pct,10,43.90888373735594,6.298747138857247,42.95069465669279,6.13263084552924
DB2-All10,B17,B,zero_25pct,10,70.37896766932202,6.7011098385043555,69.72321156771069,6.28249842167307
DB2-All10,B17,B,zero_50pct,10,58.41244696957405,7.334105613371136,57.10959178004178,6.126496576097994
DB2-All10,B17,C,clean,10,82.62637065452529,6.5467463156342,82.64279477985953,6.409129496092493
DB2-All10,B17,C,full_acc,10,59.83330706644517,9.44733448869941,59.92670730024216,9.155568267388745
DB2-All10,B17,C,full_emg,10,64.56107342516368,6.940548146537686,62.8126843912866,7.353826653133473
DB2-All10,B17,C,lift_25pct,10,67.57690595555783,7.179064244608475,66.72402518864189,6.99634789895463
DB2-All10,B17,C,lift_50pct,10,66.14588142688197,6.8719532197505035,65.00985235819526,6.7734189330454235
DB2-All10,B17,C,noise_25pct,10,78.48824765466294,7.708691272132313,78.48036377576236,7.574867338467009
DB2-All10,B17,C,noise_50pct,10,76.66965642993652,8.114005476163396,76.53298257412244,8.016875540032661
DB2-All10,B17,C,zero_25pct,10,77.92675095027768,6.7364584691714215,77.70173288927538,6.514018950331778
DB2-All10,B17,C,zero_50pct,10,71.02801147972716,7.049170617850263,70.25850434731848,6.726397016402534
DB2-All10,B17,C2,clean,10,87.58356279586224,3.7543068157356205,87.43202273051016,3.6936683340472074
DB2-All10,B17,C2,full_acc,10,66.67733410462377,6.591909476201999,66.40446184658678,6.486145745244627
DB2-All10,B17,C2,full_emg,10,63.62255590441376,6.943386391813905,61.6060487713364,7.413046805165931
DB2-All10,B17,C2,lift_25pct,10,84.24737555411032,4.555645914602627,84.01198854729294,4.444648331879314
DB2-All10,B17,C2,lift_50pct,10,79.57370943132818,5.328843790686063,79.15435816628822,5.144964796300326
DB2-All10,B17,C2,noise_25pct,10,84.25803755457379,4.572165701061392,84.04038043602574,4.501629756048019
DB2-All10,B17,C2,noise_50pct,10,79.61439386892756,5.2010636982398895,79.19842323161062,5.064805139052233
DB2-All10,B17,C2,zero_25pct,10,84.0470999998481,4.5444360308370095,83.78175423184774,4.481711856639211
DB2-All10,B17,C2,zero_50pct,10,79.2844861187026,5.312567124565344,78.84575774829283,5.189020502937929
DB2-All10,B17,D_v2_joint,clean,10,87.71685104607656,3.660887051508626,87.56143848992302,3.5871635976701093
DB2-All10,B17,D_v2_joint,full_acc,10,66.05645786549265,6.089165900198427,65.83909698450925,5.928927768844729
DB2-All10,B17,D_v2_joint,full_emg,10,64.07783606533553,7.388144932859069,62.70752510977881,7.5878122311677565
DB2-All10,B17,D_v2_joint,lift_25pct,10,85.04589271901985,4.17539970181255,84.8364956332212,4.067118639926077
DB2-All10,B17,D_v2_joint,lift_50pct,10,81.26341834039674,4.8635280636695475,80.87868284162052,4.659774361955785
DB2-All10,B17,D_v2_joint,noise_25pct,10,85.10467809114807,4.126002887026725,84.88984860165013,4.059833587649657
DB2-All10,B17,D_v2_joint,noise_50pct,10,81.28448430741517,4.721489740847736,80.92832022740753,4.590209295496271
DB2-All10,B17,D_v2_joint,zero_25pct,10,84.96722535246055,4.13532085626101,84.70562716751242,4.07374377529674
DB2-All10,B17,D_v2_joint,zero_50pct,10,81.02555142603588,4.78309076516395,80.62796566108297,4.617627320330569
DB2-All10,B17,D_v2_no_bypass,clean,10,88.8430232587419,3.4673070297059945,88.80775573119169,3.3969320527567723
DB2-All10,B17,D_v2_no_bypass,full_acc,10,71.74118553896095,5.918341069670334,71.64338657322777,5.667271478395254
DB2-All10,B17,D_v2_no_bypass,full_emg,10,64.05725687750679,6.82330232156963,62.42616584513531,7.246298397617988
DB2-All10,B17,D_v2_no_bypass,lift_25pct,10,85.26115741979542,4.218470995705218,85.12921781731185,4.030744498054354
DB2-All10,B17,D_v2_no_bypass,lift_50pct,10,80.36571875741494,4.943063420632534,80.04539539612603,4.656124866820275
DB2-All10,B17,D_v2_no_bypass,noise_25pct,10,85.4544117067126,4.256027121364387,85.33352264464666,4.110250845634308
DB2-All10,B17,D_v2_no_bypass,noise_50pct,10,80.60623995242071,5.064532259542794,80.31084161610889,4.816458421863437
DB2-All10,B17,D_v2_no_bypass,zero_25pct,10,85.33621571817388,4.293867324952359,85.194619218328,4.170479127666512
DB2-All10,B17,D_v2_no_bypass,zero_50pct,10,80.2670420795387,4.843587954188768,79.94051482553986,4.610000482366329
DB2-All10,B17,D_v2_no_detach,clean,10,87.64017388895186,3.5654779019428178,87.47311509380904,3.5065462705987573
DB2-All10,B17,D_v2_no_detach,full_acc,10,65.78123726648977,6.183515532161062,65.58065079038533,6.03942963561316
DB2-All10,B17,D_v2_no_detach,full_emg,10,64.0093040679323,7.446501117832198,62.611940526490685,7.6503396789190266
DB2-All10,B17,D_v2_no_detach,lift_25pct,10,85.07266044768464,4.130800870746435,84.87139513296789,4.040719421490574
DB2-All10,B17,D_v2_no_detach,lift_50pct,10,81.35815191716652,4.982991237102237,81.01735656957004,4.803928098431555
DB2-All10,B17,D_v2_no_detach,noise_25pct,10,85.26941094844724,4.124408692115534,85.07164253088241,4.095544269861309
DB2-All10,B17,D_v2_no_detach,noise_50pct,10,81.82838460083491,4.83102218368189,81.52074196690862,4.758234319378486
DB2-All10,B17,D_v2_no_detach,zero_25pct,10,84.9304098982187,4.057472113367522,84.67350891289531,3.9905420191969796
DB2-All10,B17,D_v2_no_detach,zero_50pct,10,80.8878420551987,4.744350742794541,80.4887409016312,4.5740261091789876
DB2-All10,B17,D_v2_no_imp_loss,clean,10,87.73572724815871,3.5032064542962207,87.59670729332187,3.4283771892313393
DB2-All10,B17,D_v2_no_imp_loss,full_acc,10,66.67201016343112,6.6540457060597875,66.44439961473542,6.561895394045203
DB2-All10,B17,D_v2_no_imp_loss,full_emg,10,63.83390067764411,7.071025351896784,62.555279221903234,7.331504188982854
DB2-All10,B17,D_v2_no_imp_loss,lift_25pct,10,85.19187330305368,4.287249677327984,85.00616960087272,4.123717708075477
DB2-All10,B17,D_v2_no_imp_loss,lift_50pct,10,80.90619823697216,5.028932436979571,80.56459091550869,4.774710074505559
DB2-All10,B17,D_v2_no_imp_loss,noise_25pct,10,85.23274856653926,4.299488938243867,85.06045428039923,4.180331187238703
DB2-All10,B17,D_v2_no_imp_loss,noise_50pct,10,80.75019024647091,4.972326420842147,80.40375834576335,4.743864989450987
DB2-All10,B17,D_v2_no_imp_loss,zero_25pct,10,85.20069071872514,4.322891131144467,84.97236048761586,4.21182072315566
DB2-All10,B17,D_v2_no_imp_loss,zero_50pct,10,80.70583306098165,5.094175230567228,80.360150334931,4.894750689741604
DB2-All10,B17,External_AiFusion_Lite,clean,10,83.02898103984782,6.513066463305382,83.13203933123219,6.385368500563664
DB2-All10,B17,External_AiFusion_Lite,full_acc,10,66.41955898426298,9.482606388525424,67.09886481395272,9.406297896166146
DB2-All10,B17,External_AiFusion_Lite,full_emg,10,65.31823001465162,6.53009931467172,64.13814608886285,6.237258519823709
DB2-All10,B17,External_AiFusion_Lite,lift_25pct,10,67.96751845336249,6.86961047159024,67.36814923234655,6.47081653678004
DB2-All10,B17,External_AiFusion_Lite,lift_50pct,10,66.53221665220143,6.649109267790037,65.6635138222566,6.260419173348632
DB2-All10,B17,External_AiFusion_Lite,noise_25pct,10,79.73930065930486,7.269556661167999,79.77612793121735,7.099601609161804
DB2-All10,B17,External_AiFusion_Lite,noise_50pct,10,77.70552771036215,7.505694361751873,77.69089747849308,7.311910142079483
DB2-All10,B17,External_AiFusion_Lite,zero_25pct,10,77.45428362649292,6.754609471828673,77.33331108061549,6.554103391530177
DB2-All10,B17,External_AiFusion_Lite,zero_50pct,10,71.16453828422028,6.606610263670943,70.54150057517496,6.348283881266675
DB2-All10,B17,External_HyFusion_Lite,clean,10,86.46635013274683,5.438460420694316,86.39106784892554,5.31390077539813
DB2-All10,B17,External_HyFusion_Lite,full_acc,10,68.84461812590277,9.143758495836376,69.49392454172907,8.916630602075479
DB2-All10,B17,External_HyFusion_Lite,full_emg,10,63.55716858996,7.745608940908105,62.124386444221024,7.346264095986924
DB2-All10,B17,External_HyFusion_Lite,lift_25pct,10,70.86605046322248,7.852167175496739,70.64832475399875,7.664660922054618
DB2-All10,B17,External_HyFusion_Lite,lift_50pct,10,68.70583975877734,7.610162194771915,68.21757709127068,7.4400125669795365
DB2-All10,B17,External_HyFusion_Lite,noise_25pct,10,83.75546371410572,6.45927579403631,83.7381986061296,6.29772419601219
DB2-All10,B17,External_HyFusion_Lite,noise_50pct,10,82.0989054973262,7.053839446830372,82.08404069549132,6.900497681682072
DB2-All10,B17,External_HyFusion_Lite,zero_25pct,10,81.73845365868551,6.084743447029398,81.54736053115693,5.8446105085494
DB2-All10,B17,External_HyFusion_Lite,zero_50pct,10,75.17555971603696,6.759212620303051,74.65989130028734,6.4518620706042045
DB2-Dev5,B17,A,clean,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,full_acc,5,6.693583311210349,1.8058239139837124,0.7353926045472039,0.1832747957942209
DB2-Dev5,B17,A,full_emg,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,lift_25pct,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,lift_50pct,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,noise_25pct,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,noise_50pct,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,zero_25pct,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,A,zero_50pct,5,67.64193735923314,7.077045441114917,66.3280199566241,7.116433345308162
DB2-Dev5,B17,B,clean,5,81.6858213343883,7.37732047235254,81.2777956511783,7.468307378815088
DB2-Dev5,B17,B,full_acc,5,27.253019627917396,6.734711544739714,19.01843156301208,5.2818999969391225
DB2-Dev5,B17,B,full_emg,5,30.306028795790972,11.526419737314754,15.845796555012084,6.261063566869239
DB2-Dev5,B17,B,lift_25pct,5,31.62895375184864,3.833724766142837,30.854054303289868,3.2894240862324406
DB2-Dev5,B17,B,lift_50pct,5,30.550187205880597,3.603020910027123,29.507829143890028,3.0379333442201073
DB2-Dev5,B17,B,noise_25pct,5,49.88580333057643,9.454268310289796,49.00867660841253,9.052959272129188
DB2-Dev5,B17,B,noise_50pct,5,43.32119800959676,7.526246693920416,42.31099416205183,7.306044365894257
DB2-Dev5,B17,B,zero_25pct,5,71.44437333643448,7.479346201805556,70.41421704544096,7.300913180127684
DB2-Dev5,B17,B,zero_50pct,5,59.89360410780971,7.243171511136487,58.10395144123055,6.358940125447575
DB2-Dev5,B17,C,clean,5,82.6208202895945,8.507670155166199,82.46778171269403,8.455889122100606
DB2-Dev5,B17,C,full_acc,5,60.00827829675717,9.221872898580841,59.88328357320902,9.129196050623946
DB2-Dev5,B17,C,full_emg,5,67.14759266437946,7.4135934789320626,65.7095779762355,7.251307761756652
DB2-Dev5,B17,C,lift_25pct,5,69.0568649796654,9.218758782824636,68.1188592537596,9.314820275596817
DB2-Dev5,B17,C,lift_50pct,5,67.99764513313052,8.471309353354963,66.79321827919557,8.442573231482713
DB2-Dev5,B17,C,noise_25pct,5,78.5081338087068,10.3187432995756,78.30824602660405,10.348394816869043
DB2-Dev5,B17,C,noise_50pct,5,76.67388950623219,10.996735899000832,76.35077946207318,11.105518898824355
DB2-Dev5,B17,C,zero_25pct,5,78.20449558508808,8.509797489784699,77.76426484109533,8.3609425817015
DB2-Dev5,B17,C,zero_50pct,5,71.68705558859675,8.551905271518544,70.65762013689513,8.232950000707358
DB2-Dev5,B17,C2,clean,5,87.16993094416236,4.249631570393265,86.72436851506798,4.307214296413011
DB2-Dev5,B17,C2,full_acc,5,65.67498021606227,5.293478118242662,65.33126581288184,5.127699961565435
DB2-Dev5,B17,C2,full_emg,5,65.94147595583993,7.272384018744829,64.16008053116903,7.292941797760537
DB2-Dev5,B17,C2,lift_25pct,5,83.5902573404027,5.433113776971929,83.0479372619155,5.428610259808375
DB2-Dev5,B17,C2,lift_50pct,5,79.21646261428961,6.458195971169789,78.46289418976328,6.378326732616997
DB2-Dev5,B17,C2,noise_25pct,5,83.4881444345734,5.420247885592634,82.94180130271342,5.464629520686615
DB2-Dev5,B17,C2,noise_50pct,5,79.05692342857441,6.134663296794081,78.30808260577675,6.0921402947635706
DB2-Dev5,B17,C2,zero_25pct,5,83.38179604083163,5.3794672894111075,82.76901628691593,5.420041905467285
DB2-Dev5,B17,C2,zero_50pct,5,78.82988584680093,6.421269933504596,78.0481545679957,6.374872245151544
DB2-Dev5,B17,D_v2_joint,clean,5,87.05219047362469,4.259234229124806,86.62533659342331,4.257106669046449
DB2-Dev5,B17,D_v2_joint,full_acc,5,64.98729509178767,5.071745364305503,64.56360724495026,4.875773780849009
DB2-Dev5,B17,D_v2_joint,full_emg,5,66.39042427968977,7.734250318759761,65.21437105985024,7.44663449213475
DB2-Dev5,B17,D_v2_joint,lift_25pct,5,84.40374182543827,5.0982581271301886,83.92969229903986,5.089151687145903
DB2-Dev5,B17,D_v2_joint,lift_50pct,5,80.99603668939093,6.041175643810724,80.33376558580714,5.909870943023496
DB2-Dev5,B17,D_v2_joint,noise_25pct,5,84.39549072244994,4.985557501733495,83.89233289270352,5.017112155595519
DB2-Dev5,B17,D_v2_joint,noise_50pct,5,80.83497258854194,5.711464951696007,80.19876245385295,5.66826755106591
DB2-Dev5,B17,D_v2_joint,zero_25pct,5,84.28404228126503,5.084435242148885,83.72434713210608,5.095765929768263
DB2-Dev5,B17,D_v2_joint,zero_50pct,5,80.59550744633752,5.955510179881926,79.90059950208648,5.799844307630543
DB2-Dev5,B17,D_v2_no_bypass,clean,5,89.00664103261684,4.590123868414951,88.82989149262197,4.662547565426573
DB2-Dev5,B17,D_v2_no_bypass,full_acc,5,71.02033113233747,5.81396030146614,70.53942367970477,5.454189701627919
DB2-Dev5,B17,D_v2_no_bypass,full_emg,5,66.52541533665037,7.041180030710327,65.14311622650021,7.020047435144715
DB2-Dev5,B17,D_v2_no_bypass,lift_25pct,5,85.14825460894653,5.548477103084684,84.84703657697867,5.451447497745711
DB2-Dev5,B17,D_v2_no_bypass,lift_50pct,5,80.51772999488253,6.408689158049843,79.96299907692762,6.177469615600752
DB2-Dev5,B17,D_v2_no_bypass,noise_25pct,5,85.34589527158717,5.602270576586388,85.00712480376971,5.56244344740146
DB2-Dev5,B17,D_v2_no_bypass,noise_50pct,5,80.70471270643176,6.442754880155349,80.14766781429671,6.2978654095768265
DB2-Dev5,B17,D_v2_no_bypass,zero_25pct,5,85.22350895193156,5.705804255491935,84.85843860678294,5.697659216314083
DB2-Dev5,B17,D_v2_no_bypass,zero_50pct,5,80.24279635605855,6.303632159753607,79.65717469371924,6.131609092379145
DB2-Dev5,B17,D_v2_no_detach,clean,5,86.95091931528303,4.192398454347296,86.51456995169183,4.198340650968943
DB2-Dev5,B17,D_v2_no_detach,full_acc,5,64.71769325636541,5.0902124322217706,64.3191031448599,4.8395547330674695
DB2-Dev5,B17,D_v2_no_detach,full_emg,5,66.41818754213695,7.609690103172833,65.21352026796635,7.297043948226639
DB2-Dev5,B17,D_v2_no_detach,lift_25pct,5,84.45586213299524,5.107236004719159,83.99807434875032,5.117100669402412
DB2-Dev5,B17,D_v2_no_detach,lift_50pct,5,81.15561024232264,6.2393805868612295,80.52950729195537,6.1385890873213125
DB2-Dev5,B17,D_v2_no_detach,noise_25pct,5,84.46718073641817,5.044905243693545,83.99406595775399,5.116561564225557
DB2-Dev5,B17,D_v2_no_detach,noise_50pct,5,81.24521868652153,5.944455689657736,80.65175267902092,5.986527733445514
DB2-Dev5,B17,D_v2_no_detach,zero_25pct,5,84.25919103063931,5.039399568116868,83.70386450194968,5.026863317219206
DB2-Dev5,B17,D_v2_no_detach,zero_50pct,5,80.55064802861217,5.901510682743968,79.85295344583221,5.7548999195299935
DB2-Dev5,B17,D_v2_no_imp_loss,clean,5,87.23718963587774,3.912233640538021,86.82242087877674,3.936058726485782
DB2-Dev5,B17,D_v2_no_imp_loss,full_acc,5,65.47933241842614,5.36838625473498,65.0821768025175,5.180025518866868
DB2-Dev5,B17,D_v2_no_imp_loss,full_emg,5,66.1790298425055,7.667675238241896,65.04914518030154,7.414891776460871
DB2-Dev5,B17,D_v2_no_imp_loss,lift_25pct,5,84.61662890970925,5.204977489677029,84.22650308636315,5.116142795361979
DB2-Dev5,B17,D_v2_no_imp_loss,lift_50pct,5,80.64370568225637,6.343017918354129,80.08310879244426,6.111264079288213
DB2-Dev5,B17,D_v2_no_imp_loss,noise_25pct,5,84.5322196927195,5.141973074747303,84.11252499624828,5.111898261514987
DB2-Dev5,B17,D_v2_no_imp_loss,noise_50pct,5,80.31221284860524,6.17024045122418,79.7349965890797,5.969918241334029
DB2-Dev5,B17,D_v2_no_imp_loss,zero_25pct,5,84.61766757032032,5.165257829026811,84.13464378577319,5.1323385243443935
DB2-Dev5,B17,D_v2_no_imp_loss,zero_50pct,5,80.38022761725753,6.42011468195048,79.79709212286268,6.236151715781615
DB2-Dev5,B17,External_AiFusion_Lite,clean,5,83.070308997736,8.390139203131655,82.94378643240107,8.397759303739416
DB2-Dev5,B17,External_AiFusion_Lite,full_acc,5,66.34191595677923,7.7513902666166725,66.88296997051795,8.165476248679607
DB2-Dev5,B17,External_AiFusion_Lite,full_emg,5,67.04225634104375,7.5772074157412606,65.62542505451178,7.343886889250038
DB2-Dev5,B17,External_AiFusion_Lite,lift_25pct,5,69.47472648728727,8.396737194857458,68.58446937299647,8.349930067624491
DB2-Dev5,B17,External_AiFusion_Lite,lift_50pct,5,68.21674421045483,7.935122952143788,67.04170026870909,7.845699429910864
DB2-Dev5,B17,External_AiFusion_Lite,noise_25pct,5,79.5767327623991,9.648247863414362,79.3313582432959,9.630128110346034
DB2-Dev5,B17,External_AiFusion_Lite,noise_50pct,5,77.66679095640075,10.002275248876693,77.36739291112896,9.981853695244903
DB2-Dev5,B17,External_AiFusion_Lite,zero_25pct,5,77.76926291006866,8.846533915001578,77.41152991644287,8.837755129942838
DB2-Dev5,B17,External_AiFusion_Lite,zero_50pct,5,71.78982261306535,8.564073218083974,70.88837588785603,8.499122073654597
DB2-Dev5,B17,External_HyFusion_Lite,clean,5,86.20302867007345,7.212181615273153,85.84498616599647,7.191296832065776
DB2-Dev5,B17,External_HyFusion_Lite,full_acc,5,69.24844357346544,7.457757882936579,69.8169899160775,7.641428628147437
DB2-Dev5,B17,External_HyFusion_Lite,full_emg,5,65.54304973607609,9.379773630869614,63.82541459759281,9.179389700584682
DB2-Dev5,B17,External_HyFusion_Lite,lift_25pct,5,71.28158799226718,9.855496001680212,70.75948141900517,9.95443823028758
DB2-Dev5,B17,External_HyFusion_Lite,lift_50pct,5,69.3806107622543,9.517292238551594,68.63097081400265,9.600213124152615
DB2-Dev5,B17,External_HyFusion_Lite,noise_25pct,5,83.57895216066774,8.463572793379818,83.20800580612453,8.422231819037444
DB2-Dev5,B17,External_HyFusion_Lite,noise_50pct,5,81.86317619475008,9.200844106152958,81.49676433437284,9.17147697517998
DB2-Dev5,B17,External_HyFusion_Lite,zero_25pct,5,81.70795479902277,7.860788130157094,81.2210881074963,7.698671697992805
DB2-Dev5,B17,External_HyFusion_Lite,zero_50pct,5,75.51804461704403,8.479366702308505,74.67216407028073,8.264190090108055
DB2-Holdout5,B17,A,clean,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,full_acc,5,6.910359692369641,1.9135069816487758,0.756719225063142,0.19544713688892518
DB2-Holdout5,B17,A,full_emg,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,lift_25pct,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,lift_50pct,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,noise_25pct,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,noise_50pct,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,zero_25pct,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,A,zero_50pct,5,62.73422256393221,5.50502802481687,61.29917452826312,5.915677566971123
DB2-Holdout5,B17,B,clean,5,80.15218225382984,4.526045456597668,80.16415133856057,4.348271011051965
DB2-Holdout5,B17,B,full_acc,5,34.23585997539834,13.461226989736108,28.258621932707474,14.413651528508561
DB2-Holdout5,B17,B,full_emg,5,27.218953837838356,10.020949345878835,14.308818555883601,6.457294684048552
DB2-Holdout5,B17,B,lift_25pct,5,30.191539052326196,5.562598101846703,29.130669942122022,5.700977285861425
DB2-Holdout5,B17,B,lift_50pct,5,29.30246469022392,5.701171505703763,27.874750783502865,5.755462740169045
DB2-Holdout5,B17,B,noise_25pct,5,51.25800374223779,6.318105869482799,50.885190788399925,5.929482342735703
DB2-Holdout5,B17,B,noise_50pct,5,44.49656946511511,5.6355265356542095,43.59039515133375,5.4972071421252275
DB2-Holdout5,B17,B,zero_25pct,5,69.31356200220957,6.500586258721065,69.03220608998042,5.85747084942257
DB2-Holdout5,B17,B,zero_50pct,5,56.931289831338404,7.942127351854743,56.11523211885303,6.445418008910687
DB2-Holdout5,B17,C,clean,5,82.63192101945606,4.904509964040711,82.81780784702502,4.565575784096711
DB2-Holdout5,B17,C,full_acc,5,59.65833583613318,10.75629178815399,59.97013102727527,10.259533790159955
DB2-Holdout5,B17,C,full_emg,5,61.974554185947895,6.0579407874681195,59.91579080633771,6.9365538372991296
DB2-Holdout5,B17,C,lift_25pct,5,66.09694693145023,5.049896774686149,65.32919112352418,4.3017678793158876
DB2-Holdout5,B17,C,lift_50pct,5,64.29411772063342,5.0909491406613725,63.22648643719495,4.898997990028093
DB2-Holdout5,B17,C,noise_25pct,5,78.46836150061908,5.21788947851687,78.65248152492069,4.683860331484248
DB2-Holdout5,B17,C,noise_50pct,5,76.66542335364089,5.215860017438216,76.71518568617171,4.60354377166064
DB2-Holdout5,B17,C,zero_25pct,5,77.64900631546728,5.430948818383369,77.63920093745543,5.055478219207162
DB2-Holdout5,B17,C,zero_50pct,5,70.36896737085756,6.130528752269402,69.85938855774182,5.798296180968531
DB2-Holdout5,B17,C2,clean,5,87.99719464756211,3.636790823527361,88.13967694595229,3.3004752305637215
DB2-Holdout5,B17,C2,full_acc,5,67.67968799318525,8.19982712240899,67.47765788029174,8.092281118541942
DB2-Holdout5,B17,C2,full_emg,5,61.30363585298755,6.49175153484777,59.052017011503764,7.35867827561103
DB2-Holdout5,B17,C2,lift_25pct,5,84.90449376781797,4.012238856647512,84.97603983267041,3.5574184082959572
DB2-Holdout5,B17,C2,lift_50pct,5,79.93095624836677,4.675995926506564,79.84582214281313,4.204834504952121
DB2-Holdout5,B17,C2,noise_25pct,5,85.02793067457416,4.021771688396016,85.13895956933804,3.565970058409835
DB2-Holdout5,B17,C2,noise_50pct,5,80.1718643092807,4.738551053843731,80.0887638574445,4.315278151078411
DB2-Holdout5,B17,C2,zero_25pct,5,84.71240395886458,4.052348784813579,84.7944921767796,3.6403252606851995
DB2-Holdout5,B17,C2,zero_50pct,5,79.73908639060427,4.664034754621293,79.64336092858997,4.284148431105558
DB2-Holdout5,B17,D_v2_joint,clean,5,88.3815116185284,3.302907976133223,88.4975403864227,2.9391745318704667
DB2-Holdout5,B17,D_v2_joint,full_acc,5,67.1256206391976,7.405740640089138,67.11458672406823,7.159054403137718
DB2-Holdout5,B17,D_v2_joint,full_emg,5,61.765247850981254,7.044625885661639,60.20067915970737,7.6407104199712945
DB2-Holdout5,B17,D_v2_joint,lift_25pct,5,85.68804361260142,3.493320147237964,85.74329896740254,3.0435301802825725
DB2-Holdout5,B17,D_v2_joint,lift_50pct,5,81.53079999140253,4.0677698104882305,81.42360009743388,3.6313161363842497
DB2-Holdout5,B17,D_v2_joint,noise_25pct,5,85.81386545984621,3.491507438134761,85.88736431059672,3.0701875110253796
DB2-Holdout5,B17,D_v2_joint,noise_50pct,5,81.73399602628845,4.126992031871472,81.65787800096211,3.734655901710936
DB2-Holdout5,B17,D_v2_joint,zero_25pct,5,85.65040842365607,3.3850623791867505,85.68690720291879,2.9942473343939557
DB2-Holdout5,B17,D_v2_joint,zero_50pct,5,81.45559540573423,3.942709447661373,81.35533182007947,3.6075943286911687
DB2-Holdout5,B17,D_v2_no_bypass,clean,5,88.67940548486693,2.431836038643899,88.78561996976138,2.054873914660885
DB2-Holdout5,B17,D_v2_no_bypass,full_acc,5,72.46203994558445,6.611278258569545,72.74734946675076,6.282547496445173
DB2-Holdout5,B17,D_v2_no_bypass,full_emg,5,61.58909841836321,6.320327611167041,59.709215463770406,7.099949057760431
DB2-Holdout5,B17,D_v2_no_bypass,lift_25pct,5,85.37406023064435,3.036841071477875,85.41139905764503,2.5764670127272815
DB2-Holdout5,B17,D_v2_no_bypass,lift_50pct,5,80.21370751994735,3.7211766540427735,80.12779171532445,3.2558821399868965
DB2-Holdout5,B17,D_v2_no_bypass,noise_25pct,5,85.56292814183803,3.0563213631765485,85.65992048552363,2.608591296029755
DB2-Holdout5,B17,D_v2_no_bypass,noise_50pct,5,80.50776719840964,4.022190089231837,80.47401541792102,3.5307843958990768
DB2-Holdout5,B17,D_v2_no_bypass,zero_25pct,5,85.4489224844162,2.9826092804419684,85.53079982987306,2.5274794347301333
DB2-Holdout5,B17,D_v2_no_bypass,zero_50pct,5,80.29128780301885,3.6122744309047294,80.22385495736047,3.1654226999238353
DB2-Holdout5,B17,D_v2_no_detach,clean,5,88.32942846262071,3.136803952668004,88.43166023592623,2.7825552981734303
DB2-Holdout5,B17,D_v2_no_detach,full_acc,5,66.84478127661409,7.569188694850324,66.84219843591077,7.393784691126927
DB2-Holdout5,B17,D_v2_no_detach,full_emg,5,61.600420593727634,7.235272632952679,60.010360785015024,7.84346386782677
DB2-Holdout5,B17,D_v2_no_detach,lift_25pct,5,85.68945876237404,3.3701558740731765,85.74471591718546,2.940278559262785
DB2-Holdout5,B17,D_v2_no_detach,lift_50pct,5,81.5606935920104,4.103111724351725,81.50520584718473,3.694267635996651
DB2-Holdout5,B17,D_v2_no_detach,noise_25pct,5,86.0716411604763,3.3487577821512784,86.14921910401087,2.942482970466897
DB2-Holdout5,B17,D_v2_no_detach,noise_50pct,5,82.41155051514829,4.040480770640181,82.38973125479632,3.635301346006829
DB2-Holdout5,B17,D_v2_no_detach,zero_25pct,5,85.60162876579807,3.243461879161859,85.6431533238409,2.865323209779022
DB2-Holdout5,B17,D_v2_no_detach,zero_50pct,5,81.22503608178526,3.9411757213449263,81.12452835743025,3.5978356133347917
DB2-Holdout5,B17,D_v2_no_imp_loss,clean,5,88.23426486043967,3.4184943107889922,88.37099370786697,3.074837542615267
DB2-Holdout5,B17,D_v2_no_imp_loss,full_acc,5,67.86468790843612,8.200363290284498,67.80662242695334,8.087630571678703
DB2-Holdout5,B17,D_v2_no_imp_loss,full_emg,5,61.48877151278269,6.321101832534354,60.06141326350492,7.100042757733416
DB2-Holdout5,B17,D_v2_no_imp_loss,lift_25pct,5,85.76711769639815,3.6656637996691477,85.7858361153823,3.2506523373949587
DB2-Holdout5,B17,D_v2_no_imp_loss,lift_50pct,5,81.16869079168796,4.061616809790439,81.04607303857311,3.6562365119328666
DB2-Holdout5,B17,D_v2_no_imp_loss,noise_25pct,5,85.933277440359,3.731738560459305,86.00838356455016,3.3077486638639826
DB2-Holdout5,B17,D_v2_no_imp_loss,noise_50pct,5,81.18816764433656,4.132510115067457,81.07252010244699,3.7251233952170058
DB2-Holdout5,B17,D_v2_no_imp_loss,zero_25pct,5,85.78371386712995,3.8101107565429664,85.81007718945854,3.4377905912333926
DB2-Holdout5,B17,D_v2_no_imp_loss,zero_50pct,5,81.03143850470579,4.111687985186552,80.92320854699932,3.7715567224215776
DB2-Holdout5,B17,External_AiFusion_Lite,clean,5,82.98765308195962,5.0046350867511,83.3202922300633,4.596535139606921
DB2-Holdout5,B17,External_AiFusion_Lite,full_acc,5,66.49720201174671,11.925622904261244,67.3147596573875,11.501519961482883
DB2-Holdout5,B17,External_AiFusion_Lite,full_emg,5,63.59420368825949,5.576755708063958,62.65086712321393,5.2981095402749405
DB2-Holdout5,B17,External_AiFusion_Lite,lift_25pct,5,66.46031041943769,5.476914953446766,66.15182909169664,4.5597018677653125
DB2-Holdout5,B17,External_AiFusion_Lite,lift_50pct,5,64.84768909394802,5.423441031471481,64.2853273758041,4.677650506515322
DB2-Holdout5,B17,External_AiFusion_Lite,noise_25pct,5,79.90186855621062,5.074422526328128,80.22089761913878,4.491754018189081
DB2-Holdout5,B17,External_AiFusion_Lite,noise_50pct,5,77.74426446432359,5.167736078063223,78.0144020458572,4.5160852657044614
DB2-Holdout5,B17,External_AiFusion_Lite,zero_25pct,5,77.13930434291719,4.913908152487881,77.25509224478809,4.304695012184386
DB2-Holdout5,B17,External_AiFusion_Lite,zero_50pct,5,70.53925395537523,4.887291870928494,70.1946252624939,4.2591913909023145
DB2-Holdout5,B17,External_HyFusion_Lite,clean,5,86.72967159542019,3.789328080060722,86.9371495318546,3.327792831035614
DB2-Holdout5,B17,External_HyFusion_Lite,full_acc,5,68.44079267834009,11.493166604428657,69.17085916738066,10.96525505138283
DB2-Holdout5,B17,External_HyFusion_Lite,full_emg,5,61.5712874438439,6.094921411693073,60.42335829084925,5.471028619588919
DB2-Holdout5,B17,External_HyFusion_Lite,lift_25pct,5,70.4505129341778,6.415973114628665,70.53716808899233,5.74970267680084
DB2-Holdout5,B17,External_HyFusion_Lite,lift_50pct,5,68.03106875530037,6.2121363553392515,67.80418336853873,5.6528482014549635
DB2-Holdout5,B17,External_HyFusion_Lite,noise_25pct,5,83.93197526754366,4.70798186727826,84.26839140613464,4.195383508546542
DB2-Holdout5,B17,External_HyFusion_Lite,noise_50pct,5,82.33463479990233,5.211334914661813,82.67131705660982,4.70741222503896
DB2-Holdout5,B17,External_HyFusion_Lite,zero_25pct,5,81.76895251834829,4.637878378963352,81.87363295481758,4.162106659238177
DB2-Holdout5,B17,External_HyFusion_Lite,zero_50pct,5,74.83307481502989,5.53197522262901,74.64761853029395,5.03611606330505
DB3-All9,B17,A,clean,9,58.66556507782936,15.010933791421529,56.20012166374684,14.101237472080003
DB3-All9,B17,A,full_acc,9,5.375955912498819,2.0304963964014022,0.5965532490825011,0.21292239102631377
DB3-All9,B17,A,full_emg,9,58.66556507782936,15.010933791421529,56.20012166374684,14.101237472080003
DB3-All9,B17,A,lift_25pct,9,58.66556507782936,15.010933791421527,56.20012166374685,14.10123747208
DB3-All9,B17,A,lift_50pct,9,58.66556507782936,15.010933791421527,56.20012166374685,14.10123747208
DB3-All9,B17,A,noise_25pct,9,58.66556507782936,15.010933791421527,56.20012166374685,14.10123747208
DB3-All9,B17,A,noise_50pct,9,58.66556507782936,15.010933791421527,56.20012166374685,14.10123747208
DB3-All9,B17,A,zero_25pct,9,58.66556507782936,15.010933791421527,56.20012166374685,14.10123747208
DB3-All9,B17,A,zero_50pct,9,58.66556507782936,15.010933791421527,56.20012166374685,14.10123747208
DB3-All9,B17,B,clean,9,65.58165627397126,12.31109714067749,64.43921190698178,11.535507491059366
DB3-All9,B17,B,full_acc,9,20.24326612343898,3.620357070642914,13.912841234675769,3.001658666832943
DB3-All9,B17,B,full_emg,9,31.00765546401873,11.133564972948296,18.259121018943883,8.787608878208392
DB3-All9,B17,B,lift_25pct,9,32.438253604591736,10.750674444861206,30.75412441610578,9.760812930482105
DB3-All9,B17,B,lift_50pct,9,32.01126280451606,10.881306224532455,30.125098508842147,9.89361089176041
DB3-All9,B17,B,noise_25pct,9,41.935947286798985,11.584401611063244,40.20620994158926,10.54497862903285
DB3-All9,B17,B,noise_50pct,9,37.72152088675856,11.730750606634487,35.265219764647696,10.529472440608604
DB3-All9,B17,B,zero_25pct,9,58.319722481909565,12.5767377636866,56.69490178837662,11.550995309751022
DB3-All9,B17,B,zero_50pct,9,50.27255053739069,12.768799005817,47.6657435096708,11.41488435853002
DB3-All9,B17,C,clean,9,68.13264205781249,12.80961736449911,67.11814270301956,12.273421413310112
DB3-All9,B17,C,full_acc,9,40.62665718026279,10.263399276239847,40.14397647133691,10.225369321424235
DB3-All9,B17,C,full_emg,9,58.528205429754486,14.32689007861291,55.55444277572632,13.172221505141573
DB3-All9,B17,C,lift_25pct,9,60.107581445817914,15.623317149536614,58.05015278029004,14.553247387290996
DB3-All9,B17,C,lift_50pct,9,59.333148012445456,15.156017342917863,56.95349476495836,14.052311102230986
DB3-All9,B17,C,noise_25pct,9,64.89633349626651,14.161897331709532,63.727876321085255,13.379190591324916
DB3-All9,B17,C,noise_50pct,9,63.701293743716235,14.53301452544548,62.42021049656435,13.638242503966968
DB3-All9,B17,C,zero_25pct,9,65.0934209068013,13.427966163094842,63.851873906530464,12.65794372381778
DB3-All9,B17,C,zero_50pct,9,60.49467203728882,13.992658816098622,58.9157675694964,13.016811588043852
DB3-All9,B17,C2,clean,9,74.92932870483797,12.390131208433894,74.00757916094925,11.783930116040548
DB3-All9,B17,C2,full_acc,9,45.39780140127906,8.47869593338259,44.85928579066698,8.539532483225987
DB3-All9,B17,C2,full_emg,9,57.89247063991162,14.944765129447369,54.58141023514551,13.640888954844801
DB3-All9,B17,C2,lift_25pct,9,72.1922144354604,12.989559711138664,71.12340081224812,12.306234414390046
DB3-All9,B17,C2,lift_50pct,9,68.48444850180262,13.815996660342368,67.1466661010246,12.955194978303727
DB3-All9,B17,C2,noise_25pct,9,72.21079395809036,13.134142028139692,71.12386081875415,12.422912415655912
DB3-All9,B17,C2,noise_50pct,9,68.67475840434163,13.80756518079001,67.27774216102316,12.942488906497285
DB3-All9,B17,C2,zero_25pct,9,72.25471212949172,13.13665089285952,71.22338728949988,12.46207558719397
DB3-All9,B17,C2,zero_50pct,9,68.64872350723935,13.769403198007812,67.27067434707496,12.88938394537763
DB3-All9,B17,D_v2_joint,clean,9,74.85168054204509,12.627734070053313,73.99996671523567,12.045154544338292
DB3-All9,B17,D_v2_joint,full_acc,9,44.97624917013906,8.694575996830224,44.27484150433407,8.65709147068753
DB3-All9,B17,D_v2_joint,full_emg,9,58.00195682817163,14.380590138023615,55.2922200370145,13.302035967948674
DB3-All9,B17,D_v2_joint,lift_25pct,9,72.80657644176432,12.912390263039184,71.80282486524038,12.289110206764404
DB3-All9,B17,D_v2_joint,lift_50pct,9,70.04374201451775,13.493473688203933,68.87023181089677,12.753381252285333
DB3-All9,B17,D_v2_joint,noise_25pct,9,72.76067912574082,12.957131849847075,71.75492370623962,12.318712239348788
DB3-All9,B17,D_v2_joint,noise_50pct,9,69.96586427898318,13.47794178321379,68.71878676131014,12.75685701580143
DB3-All9,B17,D_v2_joint,zero_25pct,9,72.76581759657678,13.053908233345823,71.77315546489224,12.428306638256439
DB3-All9,B17,D_v2_joint,zero_50pct,9,69.967249846128,13.47678789212371,68.7614013306688,12.724032072796188
DB3-All9,B17,D_v2_no_bypass,clean,9,75.23498634722033,11.51497515071166,74.24243279265575,10.848298267418004
DB3-All9,B17,D_v2_no_bypass,full_acc,9,49.73149271085235,8.54024764715981,49.2507117668419,8.36428557702539
DB3-All9,B17,D_v2_no_bypass,full_emg,9,58.37428842413418,14.401821421169569,55.467939390381716,13.197620548824126
DB3-All9,B17,D_v2_no_bypass,lift_25pct,9,72.35878439150336,12.515793707279855,71.26989925357807,11.766108206943453
DB3-All9,B17,D_v2_no_bypass,lift_50pct,9,68.99856625368906,13.443634000530396,67.71312838043725,12.586287023496254
DB3-All9,B17,D_v2_no_bypass,noise_25pct,9,72.37481380405026,12.605171361959815,71.2730621242605,11.85067020992783
DB3-All9,B17,D_v2_no_bypass,noise_50pct,9,69.03120832930765,13.336721159906318,67.70076191866269,12.449904727230793
DB3-All9,B17,D_v2_no_bypass,zero_25pct,9,72.41307378907081,12.78751401503876,71.33158616388326,12.02972945232643
DB3-All9,B17,D_v2_no_bypass,zero_50pct,9,68.97958302323487,13.554883994977631,67.66199348861997,12.66447222214232
DB3-All9,B17,D_v2_no_detach,clean,9,74.8628972663635,12.401647858866497,73.99158025764214,11.838690341999248
DB3-All9,B17,D_v2_no_detach,full_acc,9,44.84819785468405,8.585400911359365,44.09672886980944,8.51351704065791
DB3-All9,B17,D_v2_no_detach,full_emg,9,58.04356598433793,14.37003872025425,55.34463076046534,13.27444481828714
DB3-All9,B17,D_v2_no_detach,lift_25pct,9,72.90913041985563,12.8153776468879,71.89695761855658,12.187693960906635
DB3-All9,B17,D_v2_no_detach,lift_50pct,9,70.11234314508046,13.508624259525643,68.94804249352462,12.756483842374305
DB3-All9,B17,D_v2_no_detach,noise_25pct,9,72.9336810667077,12.882393346732494,71.93098514854661,12.247177951801513
DB3-All9,B17,D_v2_no_detach,noise_50pct,9,70.36870502784132,13.423312740730465,69.16178432281747,12.713468100796133
DB3-All9,B17,D_v2_no_detach,zero_25pct,9,72.80132670775588,12.941635973743029,71.81554426152684,12.296444107194366
DB3-All9,B17,D_v2_no_detach,zero_50pct,9,69.93969115760858,13.422835289858718,68.72836771237002,12.646167129571948
DB3-All9,B17,D_v2_no_imp_loss,clean,9,74.93085891949767,12.307328017436593,74.03688305943092,11.671419596899659
DB3-All9,B17,D_v2_no_imp_loss,full_acc,9,45.555331791297924,8.846754330399238,44.98647343402206,8.869171039284593
DB3-All9,B17,D_v2_no_imp_loss,full_emg,9,57.989686286431784,15.017724791564982,55.24008222463777,14.06079865023717
DB3-All9,B17,D_v2_no_imp_loss,lift_25pct,9,72.80848748338511,12.685993159561521,71.76562826365782,12.068499795134766
DB3-All9,B17,D_v2_no_imp_loss,lift_50pct,9,69.38535406198413,13.484298366569162,68.19763858698695,12.762574758122035
DB3-All9,B17,D_v2_no_imp_loss,noise_25pct,9,72.8566722708582,12.81314795048701,71.82521963850115,12.191406377977525
DB3-All9,B17,D_v2_no_imp_loss,noise_50pct,9,69.4649581623287,13.413041207165744,68.19507436120644,12.674462995403369
DB3-All9,B17,D_v2_no_imp_loss,zero_25pct,9,72.81059611965736,12.95428441861536,71.82390519977618,12.32643245562505
DB3-All9,B17,D_v2_no_imp_loss,zero_50pct,9,69.49956999253818,13.463598383414526,68.29269243573698,12.712351831587624
DB3-All9,B17,External_AiFusion_Lite,clean,9,68.72203324534341,14.385673102144453,67.70199710388418,13.749380937435085
DB3-All9,B17,External_AiFusion_Lite,full_acc,9,44.6909378471122,10.855631666802045,44.148713367675455,10.73625198511851
DB3-All9,B17,External_AiFusion_Lite,full_emg,9,58.4958829067482,16.169838035152065,56.69172520391117,15.06879060441976
DB3-All9,B17,External_AiFusion_Lite,lift_25pct,9,59.87010246860304,16.695655086864036,58.478452487800936,15.588046046097523
DB3-All9,B17,External_AiFusion_Lite,lift_50pct,9,58.9872396056779,16.64864301556608,57.464207269198596,15.482957726934874
DB3-All9,B17,External_AiFusion_Lite,noise_25pct,9,66.35354756088066,15.311906270225442,65.34785820409522,14.571579260276055
DB3-All9,B17,External_AiFusion_Lite,noise_50pct,9,65.05586167842905,15.589977769539862,64.03225821311541,14.759795337661508
DB3-All9,B17,External_AiFusion_Lite,zero_25pct,9,65.3467603765657,14.856115280905739,64.16201134204748,14.037958122758583
DB3-All9,B17,External_AiFusion_Lite,zero_50pct,9,61.239682926852936,15.327814759219974,59.74628465522392,14.290080877078298
DB3-All9,B17,External_HyFusion_Lite,clean,9,72.8910085699768,13.044709247629434,71.96838535533918,12.531771792002552
DB3-All9,B17,External_HyFusion_Lite,full_acc,9,47.00470894701462,9.933421832465331,46.440824575643205,9.996417858761369
DB3-All9,B17,External_HyFusion_Lite,full_emg,9,58.09593902026759,15.214080713741199,55.776458529110414,14.114747745251197
DB3-All9,B17,External_HyFusion_Lite,lift_25pct,9,62.55487438808402,16.530931706510078,61.22612629901706,15.586824770418794
DB3-All9,B17,External_HyFusion_Lite,lift_50pct,9,61.03924210336948,16.464127810580845,59.59493134251118,15.446188051266011
DB3-All9,B17,External_HyFusion_Lite,noise_25pct,9,70.5438979025735,14.057422309994221,69.57611548582682,13.415728647808441
DB3-All9,B17,External_HyFusion_Lite,noise_50pct,9,69.18779417025513,14.56836794961529,68.20857020172838,13.856039467320436
DB3-All9,B17,External_HyFusion_Lite,zero_25pct,9,69.5161500953692,13.893347073921891,68.36077705168377,13.178598631549503
DB3-All9,B17,External_HyFusion_Lite,zero_50pct,9,64.91631142866576,14.651967499501378,63.367443440807335,13.681701416481204
DB3-Core6,B17,A,clean,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,full_acc,6,5.765359440124746,2.1481057207672207,0.6375384845300516,0.22253182025005921
DB3-Core6,B17,A,full_emg,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,lift_25pct,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,lift_50pct,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,noise_25pct,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,noise_50pct,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,zero_25pct,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,A,zero_50pct,6,60.55933531088967,7.667279990058237,57.47754150624341,6.916185100438252
DB3-Core6,B17,B,clean,6,69.04375959737101,6.322530353527673,67.50416969517609,6.1200390089535395
DB3-Core6,B17,B,full_acc,6,20.865929984764396,4.40361711916926,14.474844713621247,3.639185631126207
DB3-Core6,B17,B,full_emg,6,30.218361915912713,6.336478593445552,15.73360892550831,3.921197175777264
DB3-Core6,B17,B,lift_25pct,6,30.921591910103174,4.639713553169216,29.378851866160517,3.863088472227469
DB3-Core6,B17,B,lift_50pct,6,30.174495124677513,5.375137568393754,28.430441083092017,4.621252507524687
DB3-Core6,B17,B,noise_25pct,6,41.38135450572848,4.4243792460473,39.776292393343546,4.088269959320497
DB3-Core6,B17,B,noise_50pct,6,36.23607643561717,5.157949884230717,33.84053240603322,4.629177186275105
DB3-Core6,B17,B,zero_25pct,6,61.578208492636165,5.993919463913355,59.46465344526332,5.819942157604446
DB3-Core6,B17,B,zero_50pct,6,53.04543573341481,6.4307122163548724,49.75142847199627,6.048146743574309
DB3-Core6,B17,C,clean,6,71.63251227582633,6.86844943318194,70.27427525355448,6.663823948231706
DB3-Core6,B17,C,full_acc,6,43.51564075022753,10.104536589014575,42.77162733776984,10.148819287828847
DB3-Core6,B17,C,full_emg,6,60.75863445894567,6.119857644236962,56.9997062572818,5.713295305772449
DB3-Core6,B17,C,lift_25pct,6,63.2306893256918,8.258598879159056,60.68582965635336,7.692887866142323
DB3-Core6,B17,C,lift_50pct,6,62.183010589792886,7.628448559349168,59.28363812956267,7.126996750709426
DB3-Core6,B17,C,noise_25pct,6,68.57395532300075,7.5339777116716995,67.08305971393852,7.128054474432981
DB3-Core6,B17,C,noise_50pct,6,67.41075539417126,7.56693122347076,65.83697134973413,7.101874548538668
DB3-Core6,B17,C,zero_25pct,6,68.52326057869752,7.091372489556284,66.90705481512543,6.709013481151191
DB3-Core6,B17,C,zero_50pct,6,63.515951098769186,6.961692509692319,61.48608682231944,6.467175559529166
DB3-Core6,B17,C2,clean,6,78.91688465374972,5.5624987860535935,77.68679778833342,5.087318586612051
DB3-Core6,B17,C2,full_acc,6,48.08449803388643,8.540610694408922,47.45420808916752,8.564189273264226
DB3-Core6,B17,C2,full_emg,6,60.44230915839223,5.7406385555488555,56.380611877404604,5.622264289227262
DB3-Core6,B17,C2,lift_25pct,6,76.09790321561292,6.004300311070563,74.71300424501295,5.488127944911866
DB3-Core6,B17,C2,lift_50pct,6,72.34397385556176,6.213555488449212,70.67228784106905,5.622695984514349
DB3-Core6,B17,C2,noise_25pct,6,76.247005069124,6.028624991673207,74.81227033853153,5.479385421605455
DB3-Core6,B17,C2,noise_50pct,6,72.54538287978049,6.559021181052932,70.79552200088499,5.930559702974221
DB3-Core6,B17,C2,zero_25pct,6,76.25614778749645,6.147086861451261,74.89502644511705,5.658310375522814
DB3-Core6,B17,C2,zero_50pct,6,72.55344450598268,6.313477766035821,70.81810811483932,5.7678931769300625
DB3-Core6,B17,D_v2_joint,clean,6,78.92732533656496,5.415654229032171,77.73350569945833,4.991373092780619
DB3-Core6,B17,D_v2_joint,full_acc,6,47.89076279565389,8.552571779507945,47.080119072582555,8.44102702276234
DB3-Core6,B17,D_v2_joint,full_emg,6,60.07769027088029,6.0485102268699995,56.831420900846986,5.680721922466087
DB3-Core6,B17,D_v2_joint,lift_25pct,6,76.64841949938501,5.826675410417339,75.29202284246033,5.3191830704538905
DB3-Core6,B17,D_v2_joint,lift_50pct,6,73.79792410563807,6.1648701583233185,72.26783489996676,5.530018776548615
DB3-Core6,B17,D_v2_joint,noise_25pct,6,76.73705093182494,5.81998885179811,75.38216974722367,5.276752363263656
DB3-Core6,B17,D_v2_joint,noise_50pct,6,73.71306802497666,6.346241661743296,72.0877334803604,5.671747217588133
DB3-Core6,B17,D_v2_joint,zero_25pct,6,76.69710035351879,5.89983197823523,75.3462357962269,5.429094633768613
DB3-Core6,B17,D_v2_joint,zero_50pct,6,73.77683668821064,6.069056942659172,72.20567039967705,5.460114133119206
DB3-Core6,B17,D_v2_no_bypass,clean,6,78.7468609561846,5.343998323994719,77.37073062695626,4.717397603494645
DB3-Core6,B17,D_v2_no_bypass,full_acc,6,52.68845203397671,7.819055444754058,51.896823256216564,7.690611953648088
DB3-Core6,B17,D_v2_no_bypass,full_emg,6,60.85585465673793,5.601532804833752,57.241112558232956,5.505595354434211
DB3-Core6,B17,D_v2_no_bypass,lift_25pct,6,75.96674947660036,5.742864934014487,74.48907550406383,5.115724370936368
DB3-Core6,B17,D_v2_no_bypass,lift_50pct,6,72.72607488112243,6.013496993942492,71.06230471593148,5.3422245032344415
DB3-Core6,B17,D_v2_no_bypass,noise_25pct,6,76.09534470648632,5.757005016074043,74.59366982869936,5.09928917534792
DB3-Core6,B17,D_v2_no_bypass,noise_50pct,6,72.72150124683505,6.1149251101597475,70.99164050625588,5.378758346705246
DB3-Core6,B17,D_v2_no_bypass,zero_25pct,6,76.17167891077764,5.830041429831337,74.68726786018755,5.194209245046444
DB3-Core6,B17,D_v2_no_bypass,zero_50pct,6,72.75895225886538,6.027743830422626,71.06017127995614,5.318750832864934
DB3-Core6,B17,D_v2_no_detach,clean,6,78.78145619542109,5.443381714544808,77.5870330961255,5.019466353412319
DB3-Core6,B17,D_v2_no_detach,full_acc,6,47.66473597940653,8.57497804225076,46.7728873582641,8.475295103700038
DB3-Core6,B17,D_v2_no_detach,full_emg,6,60.11811064770958,6.097066725436966,56.89041850417153,5.747769735380414
DB3-Core6,B17,D_v2_no_detach,lift_25pct,6,76.6631874767339,5.849033128192569,75.30226178714834,5.347838907750769
DB3-Core6,B17,D_v2_no_detach,lift_50pct,6,73.8263188530549,6.313299140236067,72.30901170314105,5.6981888401523175
DB3-Core6,B17,D_v2_no_detach,noise_25pct,6,76.8402472027856,5.903262952165496,75.49652025379353,5.367790483529036
DB3-Core6,B17,D_v2_no_detach,noise_50pct,6,74.12301742939427,6.526458584251937,72.56083223544084,5.894705929343513
DB3-Core6,B17,D_v2_no_detach,zero_25pct,6,76.66315661354163,5.8710583850324465,75.32282163034131,5.385601548954066
DB3-Core6,B17,D_v2_no_detach,zero_50pct,6,73.69059281817711,6.029541540215062,72.11060381282715,5.393209475823786
DB3-Core6,B17,D_v2_no_imp_loss,clean,6,78.89948364722792,5.469440391056573,77.66572133996523,5.069190132772401
DB3-Core6,B17,D_v2_no_imp_loss,full_acc,6,48.25034149208064,8.876733419580503,47.606394464917436,8.814161017910592
DB3-Core6,B17,D_v2_no_imp_loss,full_emg,6,60.09643228243814,7.227426016040667,56.71977106417603,6.703558034224816
DB3-Core6,B17,D_v2_no_imp_loss,lift_25pct,6,76.57097577990079,5.940830537935607,75.19515357375472,5.49341454924982
DB3-Core6,B17,D_v2_no_imp_loss,lift_50pct,6,73.06676350981411,6.300092287209187,71.54206876676977,5.700156936008187
DB3-Core6,B17,D_v2_no_imp_loss,noise_25pct,6,76.75691382664057,6.016279734890489,75.3707580419318,5.559233773402732
DB3-Core6,B17,D_v2_no_imp_loss,noise_50pct,6,73.11140399033268,6.40311903253868,71.45824392330198,5.780016005430981
DB3-Core6,B17,D_v2_no_imp_loss,zero_25pct,6,76.74577438747613,6.116837516050745,75.41490527854427,5.710158413533657
DB3-Core6,B17,D_v2_no_imp_loss,zero_50pct,6,73.22811233498145,6.241385883818587,71.64997285254275,5.660496210656085
DB3-Core6,B17,External_AiFusion_Lite,clean,6,72.18634774780281,7.800832093358169,70.74646089410909,7.3343087538375125
DB3-Core6,B17,External_AiFusion_Lite,full_acc,6,48.18028467914448,10.237924170859058,47.38500818215986,10.07877952286368
DB3-Core6,B17,External_AiFusion_Lite,full_emg,6,60.58547147688448,8.975036869235026,58.20657657694039,8.127254391871839
DB3-Core6,B17,External_AiFusion_Lite,lift_25pct,6,62.233446616553046,10.026583310607956,60.327785421055715,9.108295760431096
DB3-Core6,B17,External_AiFusion_Lite,lift_50pct,6,61.32344499198897,9.792759363630855,59.24797244765748,8.847925232963114
DB3-Core6,B17,External_AiFusion_Lite,noise_25pct,6,69.73994286051578,8.16728001127718,68.32070103084762,7.604055640691689
DB3-Core6,B17,External_AiFusion_Lite,noise_50pct,6,68.32306916578334,8.15893213757933,66.87995303345201,7.535913321463362
DB3-Core6,B17,External_AiFusion_Lite,zero_25pct,6,68.62865937795499,8.167056414786932,66.9806278863449,7.521298225551289
DB3-Core6,B17,External_AiFusion_Lite,zero_50pct,6,64.01902068689202,8.589515777173437,61.95332375345129,7.7725404771747675
DB3-Core6,B17,External_HyFusion_Lite,clean,6,76.43120319756869,6.660924845052342,75.14120720543939,6.369663432269218
DB3-Core6,B17,External_HyFusion_Lite,full_acc,6,49.72817791769435,9.589348947778282,48.7415978423162,9.618559907225697
DB3-Core6,B17,External_HyFusion_Lite,full_emg,6,60.1304712480767,7.524407122940345,57.09143188249871,7.009098378127608
DB3-Core6,B17,External_HyFusion_Lite,lift_25pct,6,65.23644891749532,9.267458199005368,63.41997328222493,8.718953200465986
DB3-Core6,B17,External_HyFusion_Lite,lift_50pct,6,63.4683396940963,9.346523956183137,61.55124855597316,8.809113495711053
DB3-Core6,B17,External_HyFusion_Lite,noise_25pct,6,73.99559627759302,7.053908700468381,72.67146655253926,6.596172480852386
DB3-Core6,B17,External_HyFusion_Lite,noise_50pct,6,72.57799588649873,7.357375852344643,71.23713720953653,6.872993150616427
DB3-Core6,B17,External_HyFusion_Lite,zero_25pct,6,73.04371447641763,7.200543820882401,71.46819538212151,6.74272763025085
DB3-Core6,B17,External_HyFusion_Lite,zero_50pct,6,68.24425746314017,7.647763760137309,66.15101820621709,6.997662562576703
DB3-Core6,BC40,A,clean,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,full_acc,6,2.6968337922011267,0.6048530899696432,0.13112577892566335,0.028762075164095877
DB3-Core6,BC40,A,full_emg,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,lift_25pct,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,lift_50pct,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,noise_25pct,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,noise_50pct,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,zero_25pct,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,A,zero_50pct,6,44.70449425525864,8.62392167050512,43.49503792574296,8.104992794413961
DB3-Core6,BC40,B,clean,6,60.58845903350455,7.9740655332528245,60.31912459194785,7.690623917532716
DB3-Core6,BC40,B,full_acc,6,13.657662961304256,3.899565944982967,9.181831737681444,3.075785239176006
DB3-Core6,BC40,B,full_emg,6,18.386433850249958,6.866582853714114,10.351303342783646,4.8535329252107005
DB3-Core6,BC40,B,lift_25pct,6,21.688287426394016,3.9555463477181267,19.595193913594585,3.543389060844075
DB3-Core6,BC40,B,lift_50pct,6,20.831400780768195,4.136521744603793,18.49021278251014,3.7093506403995944
DB3-Core6,BC40,B,noise_25pct,6,30.967778409898738,6.076704474191377,29.1344661253082,6.3097429216273
DB3-Core6,BC40,B,noise_50pct,6,25.679068309779453,5.5199037762225585,22.84812333486447,5.615229141745015
DB3-Core6,BC40,B,zero_25pct,6,50.08487017765311,8.399913001130082,49.6005823530647,8.117202822091095
DB3-Core6,BC40,B,zero_50pct,6,39.28813062761866,8.621951656348587,38.415863021528025,8.34229836198964
DB3-Core6,BC40,C,clean,6,62.81040556147444,8.727510891770397,62.572125153758776,8.593931250389081
DB3-Core6,BC40,C,full_acc,6,32.083430953893846,8.064199581525418,31.904660040180673,7.691954910426609
DB3-Core6,BC40,C,full_emg,6,43.84509459072485,7.559512909970256,41.99533807628935,6.778503522485496
DB3-Core6,BC40,C,lift_25pct,6,49.36999218660052,11.097351016469396,49.16942563598496,11.351125433801242
DB3-Core6,BC40,C,lift_50pct,6,47.91215864706154,10.263510872260108,47.53288782350592,10.467568982342607
DB3-Core6,BC40,C,noise_25pct,6,58.55298461964728,9.681331614427476,58.3251203831144,9.65575128287095
DB3-Core6,BC40,C,noise_50pct,6,56.35236577033362,10.025027342396967,56.15618639811897,10.055910261899724
DB3-Core6,BC40,C,zero_25pct,6,57.85341467888697,8.621014765820554,57.545623195338926,8.534053461986423
DB3-Core6,BC40,C,zero_50pct,6,51.206166313322434,8.615014261926039,50.64306127915522,8.43527349881323
DB3-Core6,BC40,C2,clean,6,69.32158411501725,5.92995508418096,69.00409956190708,5.70418750852135
DB3-Core6,BC40,C2,full_acc,6,39.98209959729533,6.540474036390453,39.23801659629695,6.330038641967514
DB3-Core6,BC40,C2,full_emg,6,43.650639601902455,7.079299412301158,41.741253040218695,6.268441476310484
DB3-Core6,BC40,C2,lift_25pct,6,64.88980016691886,6.197285233151303,64.58049149341835,6.065535396087536
DB3-Core6,BC40,C2,lift_50pct,6,59.76499985869067,6.426107839614721,59.35784213701152,6.353608592363279
DB3-Core6,BC40,C2,noise_25pct,6,64.94303067678707,6.29716996974644,64.62268442940398,6.190902828344376
DB3-Core6,BC40,C2,noise_50pct,6,59.80294344026304,6.547987497317241,59.40725487963432,6.485574169954214
DB3-Core6,BC40,C2,zero_25pct,6,64.96402882487827,6.272233452721678,64.61692145294793,6.112543006755405
DB3-Core6,BC40,C2,zero_50pct,6,59.70578182393601,6.344151124748983,59.266261662597685,6.240144932793524
DB3-Core6,BC40,D_v2_joint,clean,6,69.68471142615856,5.864126567801296,69.29800539948945,5.644026532319638
DB3-Core6,BC40,D_v2_joint,full_acc,6,39.61726027961534,6.499263686144545,38.80097965323224,6.255148595681849
DB3-Core6,BC40,D_v2_joint,full_emg,6,44.01058548849687,7.282576530026819,42.45072095788829,6.573013694231807
DB3-Core6,BC40,D_v2_joint,lift_25pct,6,66.47473711554952,6.094511333993042,66.10732146423473,5.941439405674957
DB3-Core6,BC40,D_v2_joint,lift_50pct,6,62.45557544453932,6.404799953019853,62.085472596075434,6.363174493935869
DB3-Core6,BC40,D_v2_joint,noise_25pct,6,66.48970960117002,6.085044929921843,66.10919936338665,5.942587611580651
DB3-Core6,BC40,D_v2_joint,noise_50pct,6,62.39713885626974,6.318208154684922,62.016101134465174,6.2801663880715495
DB3-Core6,BC40,D_v2_joint,zero_25pct,6,66.54643113463231,6.077234226663522,66.17375536553399,5.935766121566403
DB3-Core6,BC40,D_v2_joint,zero_50pct,6,62.30372016131535,6.357984877301494,61.907767895721335,6.305731360090827
DB3-Core6,BC40,External_AiFusion_Lite,clean,6,59.61283303818612,8.387892099950589,59.93841303332782,8.204367350420709
DB3-Core6,BC40,External_AiFusion_Lite,full_acc,6,33.749319465181046,7.448938409237788,34.090227103572964,7.3213239159673345
DB3-Core6,BC40,External_AiFusion_Lite,full_emg,6,43.84203116377864,9.036476943207616,43.33646348530418,8.92909591501351
DB3-Core6,BC40,External_AiFusion_Lite,lift_25pct,6,47.38370611899057,11.192122521902691,48.19870794744938,11.387570317157532
DB3-Core6,BC40,External_AiFusion_Lite,lift_50pct,6,45.852378961843634,10.668384473357815,46.434858158103815,10.863139016157564
DB3-Core6,BC40,External_AiFusion_Lite,noise_25pct,6,56.589767850764204,8.989232048743052,57.22092827070697,8.888087041593407
DB3-Core6,BC40,External_AiFusion_Lite,noise_50pct,6,54.897273910482056,9.320396142080138,55.6199769570215,9.31555305591549
DB3-Core6,BC40,External_AiFusion_Lite,zero_25pct,6,54.22247366637465,9.391515199273579,54.34516573129825,9.348124075219868
DB3-Core6,BC40,External_AiFusion_Lite,zero_50pct,6,48.24253941253032,9.859238930176117,48.08578786083209,9.713057878844078
DB3-Core6,BC40,External_HyFusion_Lite,clean,6,65.23406898349057,7.738644346025268,65.38039648506617,7.678622371614999
DB3-Core6,BC40,External_HyFusion_Lite,full_acc,6,36.7866373520745,7.729191829866683,37.311590654911825,7.454912377204025
DB3-Core6,BC40,External_HyFusion_Lite,full_emg,6,42.378585703094224,8.724771491852575,41.52498561353299,7.7673446884695965
DB3-Core6,BC40,External_HyFusion_Lite,lift_25pct,6,54.3585903710201,11.054169775049624,54.619813834838396,11.219140365691988
DB3-Core6,BC40,External_HyFusion_Lite,lift_50pct,6,51.28167825203255,10.923398426086543,51.55776210665467,11.085279213314578
DB3-Core6,BC40,External_HyFusion_Lite,noise_25pct,6,62.72171405511027,8.513554100885052,62.86677557827821,8.510658235731674
DB3-Core6,BC40,External_HyFusion_Lite,noise_50pct,6,61.10513840876147,8.928986221750813,61.26937975020205,9.003295635291751
DB3-Core6,BC40,External_HyFusion_Lite,zero_25pct,6,59.96271284080458,8.611137893288971,59.92432178694182,8.570975200115988
DB3-Core6,BC40,External_HyFusion_Lite,zero_50pct,6,53.172874812440064,9.43205063543482,52.87309665684212,9.206327444712805
DB3-Holdout3,B17,A,clean,3,54.87802461170873,26.871309714754627,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,full_acc,3,4.5971488572469665,1.8950068676040557,0.5145827781874,0.20597243776708998
DB3-Holdout3,B17,A,full_emg,3,54.87802461170873,26.871309714754627,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,lift_25pct,3,54.87802461170873,26.87130971475462,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,lift_50pct,3,54.87802461170873,26.87130971475462,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,noise_25pct,3,54.87802461170873,26.87130971475462,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,noise_50pct,3,54.87802461170873,26.87130971475462,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,zero_25pct,3,54.87802461170873,26.87130971475462,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,A,zero_50pct,3,54.87802461170873,26.87130971475462,53.645281978753744,25.71204657414744
DB3-Holdout3,B17,B,clean,3,58.657449627171765,19.960987982901365,58.3092963305932,18.81724853523089
DB3-Holdout3,B17,B,full_acc,3,18.997938400788154,0.6774506531173108,12.788834276784812,0.29666086881027476
DB3-Holdout3,B17,B,full_emg,3,32.586242560230765,19.74438692055857,23.310145205815022,14.596057993525339
DB3-Holdout3,B17,B,lift_25pct,3,35.47157699356888,19.692340774502956,33.50466951599631,18.0765835714365
DB3-Holdout3,B17,B,lift_50pct,3,35.68479816419314,19.26181718641845,33.51441336034242,17.671939196042754
DB3-Holdout3,B17,B,noise_25pct,3,43.04513284894,22.024701021538156,41.06604503808068,20.033421003705925
DB3-Holdout3,B17,B,noise_50pct,3,40.692409789041335,21.542330763006866,38.11459448187664,19.277923885293163
DB3-Holdout3,B17,B,zero_25pct,3,51.802750460456416,21.149942671732155,51.15539847460319,19.49304839222092
DB3-Holdout3,B17,B,zero_50pct,3,44.726780145342474,21.89940027459442,43.49437358501986,19.763537290583802
DB3-Holdout3,B17,C,clean,3,61.1329016217848,20.69213305033106,60.805877601949746,20.046958987171017
DB3-Holdout3,B17,C,full_acc,3,34.84869004033329,9.538305667649285,34.88867473847107,9.929523503813638
DB3-Holdout3,B17,C,full_emg,3,54.0673473713721,26.1272683311131,52.66391581261539,24.364446240671928
DB3-Holdout3,B17,C,lift_25pct,3,53.86136568607017,26.796581702503193,52.77879902816343,25.23322403905287
DB3-Holdout3,B17,C,lift_50pct,3,53.633422857750645,26.4620658273467,52.293208035749736,24.779396071080797
DB3-Holdout3,B17,C,noise_25pct,3,57.54108984279803,23.207998040144762,57.017509535378686,22.08331410007729
DB3-Holdout3,B17,C,noise_50pct,3,56.28237044280614,24.03844780366706,55.586688790224834,22.6461207843708
DB3-Holdout3,B17,C,zero_25pct,3,58.23374156300885,22.127991098845186,57.741512089340496,21.079844142628087
DB3-Holdout3,B17,C,zero_50pct,3,54.45211391432814,24.080322920802963,53.77512906385032,22.66560757683781
DB3-Holdout3,B17,C2,clean,3,66.95421680701448,19.839417873904406,66.64914190618092,19.207086258510753
DB3-Holdout3,B17,C2,full_acc,3,40.02440813606432,6.342949801033402,39.6694411936659,6.908583048661576
DB3-Holdout3,B17,C2,full_emg,3,52.7927936029504,27.43139812880128,50.98300695062732,25.22174909920517
DB3-Holdout3,B17,C2,lift_25pct,3,64.38083687515537,21.154099998970864,63.94419394671851,20.359456666564387
DB3-Holdout3,B17,C2,lift_50pct,3,60.76539779428439,23.08555721111118,60.09542262093576,21.918974758936933
DB3-Holdout3,B17,C2,noise_25pct,3,64.13837173602309,21.273056852279897,63.74704177919934,20.489425735771956
DB3-Holdout3,B17,C2,noise_50pct,3,60.933509453463905,22.808067065942016,60.24218248129952,21.69631893633624
DB3-Holdout3,B17,C2,zero_25pct,3,64.25184081348226,21.253618717562777,63.88010897826555,20.49008819399811
DB3-Holdout3,B17,C2,zero_50pct,3,60.839281509752695,22.836686258286583,60.17580681154625,21.635961214703865
DB3-Holdout3,B17,D_v2_joint,clean,3,66.70039095300532,20.37197756073236,66.53288874679036,19.81425392209469
DB3-Holdout3,B17,D_v2_joint,full_acc,3,39.1472219191094,6.562536848638004,38.66428636783709,7.129330109879161
DB3-Holdout3,B17,D_v2_joint,full_emg,3,53.85048994275432,26.400118882938738,52.213818309349534,24.61255545400416
DB3-Holdout3,B17,D_v2_joint,lift_25pct,3,65.12289032652298,21.194482788209704,64.8244289108005,20.586017697344335
DB3-Holdout3,B17,D_v2_joint,lift_50pct,3,62.535377832277085,22.504140062773924,62.075025632756784,21.68522085509853
DB3-Holdout3,B17,D_v2_joint,noise_25pct,3,64.80793551357262,21.084700444816963,64.50043162427156,20.46900514458374
DB3-Holdout3,B17,D_v2_joint,noise_50pct,3,62.47145678699617,22.350813800570997,61.9808933232096,21.642079254860544
DB3-Holdout3,B17,D_v2_joint,zero_25pct,3,64.90325208269277,21.342520474270884,64.62699480222285,20.718625068631887
DB3-Holdout3,B17,D_v2_joint,zero_50pct,3,62.34807616196275,22.445379256268943,61.87286319265232,21.59409521406076
DB3-Holdout3,B17,D_v2_no_bypass,clean,3,68.21123712929175,18.654314413751305,67.98583712405471,18.084011578214916
DB3-Holdout3,B17,D_v2_no_bypass,full_acc,3,43.81757406460364,7.759302380460557,43.95848878809259,8.304466158299848
DB3-Holdout3,B17,D_v2_no_bypass,full_emg,3,53.411155958926656,26.37770607688944,51.921593054679235,24.344044740703467
DB3-Holdout3,B17,D_v2_no_bypass,lift_25pct,3,65.14285422130938,20.66331086417181,64.83154675260656,19.876386949501264
DB3-Holdout3,B17,D_v2_no_bypass,lift_50pct,3,61.54354899882235,22.527115443664073,61.014775709448834,21.479228068248048
DB3-Holdout3,B17,D_v2_no_bypass,noise_25pct,3,64.93375199917818,20.691120356469334,64.63184671538279,19.937621290473047
DB3-Holdout3,B17,D_v2_no_bypass,noise_50pct,3,61.65062249425285,22.25819840141695,61.119004743476346,21.218010523688427
DB3-Holdout3,B17,D_v2_no_bypass,zero_25pct,3,64.89586354565716,21.022953857797646,64.62022277127467,20.250003500225873
DB3-Holdout3,B17,D_v2_no_bypass,zero_50pct,3,61.420844551973865,22.705783291556703,60.86563790594762,21.60796473276997
DB3-Holdout3,B17,D_v2_no_detach,clean,3,67.02577940824833,20.073154473356634,66.80067458067546,19.526526056842975
DB3-Holdout3,B17,D_v2_no_detach,full_acc,3,39.2151216052391,6.29403138697585,38.74441189290012,6.7739872727467025
DB3-Holdout3,B17,D_v2_no_detach,full_emg,3,53.894476657594645,26.350007108299522,52.253055273052965,24.510125680426103
DB3-Holdout3,B17,D_v2_no_detach,lift_25pct,3,65.4010163060991,21.08485584764579,65.0863492813731,20.452291205512722
DB3-Holdout3,B17,D_v2_no_detach,lift_50pct,3,62.68439172913157,22.497662376791435,62.226104074291754,21.634997196348984
DB3-Holdout3,B17,D_v2_no_detach,noise_25pct,3,65.12054879455195,20.96071608685571,64.79991493805277,20.335269094948714
DB3-Holdout3,B17,D_v2_no_detach,noise_50pct,3,62.860080224735405,22.077157677922425,62.36368849757068,21.346626178519752
DB3-Holdout3,B17,D_v2_no_detach,zero_25pct,3,65.07766689618438,21.202520565144575,64.80098952389788,20.532643272092265
DB3-Holdout3,B17,D_v2_no_detach,zero_50pct,3,62.43788783647154,22.431634615124626,61.963895511455746,21.54134888529165
DB3-Holdout3,B17,D_v2_no_imp_loss,clean,3,66.99360946403714,19.731814568631208,66.77920649836229,19.029719249785053
DB3-Holdout3,B17,D_v2_no_imp_loss,full_acc,3,40.165312389732485,7.120502976489126,39.74663137223129,7.658284252954461
DB3-Holdout3,B17,D_v2_no_imp_loss,full_emg,3,53.776194294419035,27.04798710425951,52.28070454556127,25.666606658804913
DB3-Holdout3,B17,D_v2_no_imp_loss,lift_25pct,3,65.28351089035374,20.690508873486866,64.90657764346402,20.032372451173632
DB3-Holdout3,B17,D_v2_no_imp_loss,lift_50pct,3,62.0225351663242,22.49671804915356,61.50877822742133,21.671106710129745
DB3-Holdout3,B17,D_v2_no_imp_loss,noise_25pct,3,65.05618915929344,20.719822133456592,64.7341428316399,20.102767829127345
DB3-Holdout3,B17,D_v2_no_imp_loss,noise_50pct,3,62.172066506320746,22.30403012348326,61.66873523701531,21.522362928148002
DB3-Holdout3,B17,D_v2_no_imp_loss,zero_25pct,3,64.94023958401984,20.93666721814841,64.64190504224,20.253183489807512
DB3-Holdout3,B17,D_v2_no_imp_loss,zero_50pct,3,62.042485307651695,22.418038035211175,61.57813160212543,21.560856356126937
DB3-Holdout3,B17,External_AiFusion_Lite,clean,3,61.793404240424586,23.82529400212256,61.61306952343436,23.200923569533906
DB3-Holdout3,B17,External_AiFusion_Lite,full_acc,3,37.71224418304768,9.988060642213213,37.67612373870666,10.62315856698356
DB3-Holdout3,B17,External_AiFusion_Lite,full_emg,3,54.31670576647565,28.375676340659865,53.66202245785273,26.879177240060383
DB3-Holdout3,B17,External_AiFusion_Lite,lift_25pct,3,55.14341417270299,28.519819474391216,54.77978662129139,27.088111752392823
DB3-Holdout3,B17,External_AiFusion_Lite,lift_50pct,3,54.31482883305577,28.632904440360562,53.896676912280824,27.102344984687278
DB3-Holdout3,B17,External_AiFusion_Lite,noise_25pct,3,59.58075696161044,25.842749068697007,59.40217255059038,25.004587235825976
DB3-Holdout3,B17,External_AiFusion_Lite,noise_50pct,3,58.52144670372045,26.64014621705576,58.336868572442256,25.621221039582576
DB3-Holdout3,B17,External_AiFusion_Lite,zero_25pct,3,58.78296237378714,24.88226013155926,58.524778253452624,23.986055584797768
DB3-Holdout3,B17,External_AiFusion_Lite,zero_50pct,3,55.681007406774796,26.18770135954389,55.33220645876914,24.939035426225207
DB3-Holdout3,B17,External_HyFusion_Lite,clean,3,65.81061931479306,21.376181977404045,65.62274165513878,20.884168644073313
DB3-Holdout3,B17,External_HyFusion_Lite,full_acc,3,41.55777100565512,9.901863208147029,41.83927804229724,10.989982924640731
DB3-Holdout3,B17,External_HyFusion_Lite,full_emg,3,54.026874564649354,27.33271590975902,53.14651182233385,25.661710215446014
DB3-Holdout3,B17,External_HyFusion_Lite,lift_25pct,3,57.19172532926143,28.52463463489645,56.83843233260132,27.174057152799268
DB3-Holdout3,B17,External_HyFusion_Lite,lift_50pct,3,56.181046921915865,28.50914953390104,55.68229691558726,26.9424035017722
DB3-Holdout3,B17,External_HyFusion_Lite,noise_25pct,3,63.64050115253449,23.639425184862752,63.38541335240196,22.911189145870328
DB3-Holdout3,B17,External_HyFusion_Lite,noise_50pct,3,62.40739073776793,24.70183639303893,62.15143618611211,23.818359907257687
DB3-Holdout3,B17,External_HyFusion_Lite,zero_25pct,3,62.46102133327235,23.032312068325286,62.14594039080824,22.229180590014515
DB3-Holdout3,B17,External_HyFusion_Lite,zero_50pct,3,58.26041935971692,24.7552591750367,57.80029390998786,23.592435545702426
DB5-All10,ABC52,A,clean,10,54.71238909683783,6.853517701139132,52.94355695724653,7.077724951208703
DB5-All10,ABC52,A,full_acc,10,1.894340924992419,0.24354026580560265,0.071482360637305,0.009021760296988666
DB5-All10,ABC52,A,full_emg,10,54.71238909683783,6.853517701139132,52.94355695724653,7.077724951208703
DB5-All10,ABC52,A,lift_25pct,10,54.71238909683783,6.853517701139135,52.94355695724653,7.077724951208703
DB5-All10,ABC52,A,lift_50pct,10,54.71238909683783,6.853517701139135,52.94355695724653,7.077724951208703
DB5-All10,ABC52,A,noise_25pct,10,54.71238909683783,6.853517701139135,52.94355695724653,7.077724951208703
DB5-All10,ABC52,A,noise_50pct,10,54.71238909683783,6.853517701139135,52.94355695724653,7.077724951208703
DB5-All10,ABC52,A,zero_50pct,10,54.71238909683783,6.853517701139135,52.94355695724653,7.077724951208703
DB5-All10,ABC52,B,clean,10,73.87696122301782,4.079086011046225,73.38733560588989,4.131170198483751
DB5-All10,ABC52,B,full_acc,10,16.065669708365988,3.9149579039185514,11.176891611888525,4.117020314961243
DB5-All10,ABC52,B,full_emg,10,23.24460897989582,4.662396669311874,15.426890527638365,4.440356326322053
DB5-All10,ABC52,B,lift_25pct,10,24.05859065055016,3.34969325802245,20.685786417453862,3.319352317835083
DB5-All10,ABC52,B,lift_50pct,10,23.17013471718854,3.386593193256128,19.454481142828367,3.25288545488832
DB5-All10,ABC52,B,noise_25pct,10,41.108898936817056,4.096786747249643,39.251145142795174,4.102155070965857
DB5-All10,ABC52,B,noise_50pct,10,35.131820414215554,4.214813181190304,31.88576331346995,4.342952299239703
DB5-All10,ABC52,B,zero_50pct,10,51.02209160189528,3.8622665017973725,49.873380682380706,3.60794573194027
DB5-All10,ABC52,C,clean,10,76.86721704550048,3.8750680698279414,76.46779684893419,3.8921923552385698
DB5-All10,ABC52,C,full_acc,10,44.30703041162337,4.1004431705887985,43.92760935810607,4.234531437318079
DB5-All10,ABC52,C,full_emg,10,53.52498481364276,6.580765508552966,51.12109883605249,6.885569757451244
DB5-All10,ABC52,C,lift_25pct,10,55.02059687920276,6.085124675199259,53.01991238793373,6.311231926493674
DB5-All10,ABC52,C,lift_50pct,10,53.90895787721187,6.32732934456787,51.79418798143431,6.531267040945952
DB5-All10,ABC52,C,noise_25pct,10,69.0681176254824,4.598150427397493,68.36085894757085,4.621505609340141
DB5-All10,ABC52,C,noise_50pct,10,66.57609071788016,4.616757972313346,65.65110005795276,4.682581284868808
DB5-All10,ABC52,C,zero_50pct,10,61.472701405656984,4.165423717505106,60.42773319427275,4.205694408611309
DB5-All10,ABC52,C2,clean,10,80.01320279803679,4.395272131402124,79.63286715436834,4.43138535350672
DB5-All10,ABC52,C2,full_acc,10,47.37312738415761,4.613066816794191,46.35723398264073,4.862435108139308
DB5-All10,ABC52,C2,full_emg,10,52.57931259508022,6.710004638807717,50.12912855008861,7.007699789786351
DB5-All10,ABC52,C2,lift_25pct,10,75.43178190164554,4.46593967456309,74.89316695846891,4.505597065685356
DB5-All10,ABC52,C2,lift_50pct,10,69.67893012927121,4.857517826472622,68.87409192925979,4.960752925587217
DB5-All10,ABC52,C2,noise_25pct,10,75.5600176972845,4.426840716628571,74.99894739772326,4.49597189085374
DB5-All10,ABC52,C2,noise_50pct,10,69.68229195409059,4.749104133429465,68.854594243375,4.869889193215685
DB5-All10,ABC52,C2,zero_50pct,10,69.49255568909068,4.917302858844192,68.67852791811161,5.042723784991636
DB5-All10,ABC52,D_v2_joint,clean,10,80.27265544694643,4.365385166480945,79.88477638704515,4.415489909220551
DB5-All10,ABC52,D_v2_joint,full_acc,10,47.73777587056668,4.63846209535514,46.70601408039284,4.901729383257407
DB5-All10,ABC52,D_v2_joint,full_emg,10,53.235677933926986,6.956210856542314,51.05676351535614,7.24240105925011
DB5-All10,ABC52,D_v2_joint,lift_25pct,10,77.74907173317642,4.371916873626594,77.30151290610777,4.400275099461908
DB5-All10,ABC52,D_v2_joint,lift_50pct,10,73.75827332294845,4.606192165528438,73.14683131182618,4.647248538352457
DB5-All10,ABC52,D_v2_joint,noise_25pct,10,77.60565957141307,4.386595330158786,77.13023298769525,4.429830471746953
DB5-All10,ABC52,D_v2_joint,noise_50pct,10,73.33399537176109,4.54089945157398,72.6762206885148,4.615955166410464
DB5-All10,ABC52,D_v2_joint,zero_50pct,10,73.64212330089862,4.610838466202013,73.0248439565884,4.673878925044033
DB5-All10,B17,A,clean,10,64.57541061269276,6.8401225464220285,63.524745806406216,6.98844325709297
DB5-All10,B17,A,full_acc,10,5.890385140720309,0.8697432095673394,0.653720334402644,0.09096223895150632
DB5-All10,B17,A,full_emg,10,64.57541061269276,6.8401225464220285,63.524745806406216,6.98844325709297
DB5-All10,B17,A,lift_25pct,10,64.57541061269276,6.840122546422024,63.524745806406216,6.988443257092969
DB5-All10,B17,A,lift_50pct,10,64.57541061269276,6.840122546422024,63.524745806406216,6.988443257092969
DB5-All10,B17,A,noise_25pct,10,64.57541061269276,6.840122546422024,63.524745806406216,6.988443257092969
DB5-All10,B17,A,noise_50pct,10,64.57541061269276,6.840122546422024,63.524745806406216,6.988443257092969
DB5-All10,B17,A,zero_50pct,10,64.57541061269276,6.840122546422024,63.524745806406216,6.988443257092969
DB5-All10,B17,B,clean,10,78.52957522042405,4.04144975956339,78.41495822477779,4.144814195618844
DB5-All10,B17,B,full_acc,10,28.014726979974814,5.546702368547035,21.501017879407975,4.968825917253445
DB5-All10,B17,B,full_emg,10,37.101338232160316,9.829630752080817,27.859756494469895,10.087995371057398
DB5-All10,B17,B,lift_25pct,10,35.971660636799406,5.474094588975855,33.81904408439548,5.393083406620898
DB5-All10,B17,B,lift_50pct,10,34.63975273557228,5.775539625640599,31.951158722069646,5.579562392748997
DB5-All10,B17,B,noise_25pct,10,53.68962074399608,4.689944215955929,52.87200179488567,4.802995385253677
DB5-All10,B17,B,noise_50pct,10,48.29015334375544,5.250209173941962,46.74550714279927,5.439009328048824
DB5-All10,B17,B,zero_50pct,10,61.40509111166753,4.2688263854832,60.608606851080246,4.006018031258246
DB5-All10,B17,C,clean,10,80.4861088270442,4.2990194158693935,80.44415130028385,4.362859727788247
DB5-All10,B17,C,full_acc,10,51.59765301231827,4.816893788309571,51.52106343365788,4.780253594976338
DB5-All10,B17,C,full_emg,10,63.63734710959056,7.042914768022476,62.42088732890618,7.030322314489778
DB5-All10,B17,C,lift_25pct,10,64.10756822798567,6.7693419095305964,63.232174956922606,6.792140633852595
DB5-All10,B17,C,lift_50pct,10,63.63429169555085,6.961175724428161,62.68603943068598,7.034674340261801
DB5-All10,B17,C,noise_25pct,10,74.06942741312197,5.333449275292803,73.83463773320011,5.2927391687426395
DB5-All10,B17,C,noise_50pct,10,72.25628897713592,5.744577926734579,71.90657481933277,5.710389551108402
DB5-All10,B17,C,zero_50pct,10,68.70535141449083,4.665306346966452,68.20818122760505,4.682354830384798
DB5-All10,B17,C2,clean,10,83.0380573847056,4.18265446127146,82.96057556685842,4.126713098535411
DB5-All10,B17,C2,full_acc,10,51.571762958436665,5.1756913954675845,51.24766329928816,5.299144934128133
DB5-All10,B17,C2,full_emg,10,62.27341302625089,7.182152649895486,60.944535923831026,7.03954982983504
DB5-All10,B17,C2,lift_25pct,10,79.78552803834043,4.4651803218279085,79.60007488718668,4.478789731816406
DB5-All10,B17,C2,lift_50pct,10,75.4629044590446,4.8323933172545255,75.15427927774316,4.860092418501945
DB5-All10,B17,C2,noise_25pct,10,80.07777478763657,4.454223308441958,79.86898008798136,4.481994960118596
DB5-All10,B17,C2,noise_50pct,10,75.78434902971924,4.970712103647572,75.47824618926661,4.9935387065042605
DB5-All10,B17,C2,zero_50pct,10,75.49688691744545,4.861528125598705,75.1749645238042,4.897760631712885
DB5-All10,B17,D_v2_joint,clean,10,83.08448683292127,4.020265045792605,82.99150421710877,3.984107441302074
DB5-All10,B17,D_v2_joint,full_acc,10,51.070395563522744,5.265404508488315,50.65796926049973,5.422121997016404
DB5-All10,B17,D_v2_joint,full_emg,10,63.88796334845496,7.080488195997341,62.75904071055047,7.03130091682943
DB5-All10,B17,D_v2_joint,lift_25pct,10,81.07655193948086,4.159078397897643,80.92389605040701,4.150665913598747
DB5-All10,B17,D_v2_joint,lift_50pct,10,78.11283619614227,4.368837157222775,77.89162948794043,4.351908597645547
DB5-All10,B17,D_v2_joint,noise_25pct,10,81.10903006527911,4.165002095511113,80.94472491676828,4.15938980366142
DB5-All10,B17,D_v2_joint,noise_50pct,10,78.18130588443249,4.420563267883825,77.96750914571359,4.405697820134421
DB5-All10,B17,D_v2_joint,zero_50pct,10,78.0127063729842,4.339310618570315,77.7847690222596,4.335352412580796
DB5-All10,B17,D_v2_no_bypass,clean,10,84.10907685343628,4.577812785730654,84.12409254321254,4.5756993111090845
DB5-All10,B17,D_v2_no_bypass,full_acc,10,57.06950412478429,4.229376055193406,57.12950747152777,3.984463675225435
DB5-All10,B17,D_v2_no_bypass,full_emg,10,63.30871672100577,6.9935185679622025,62.281246346354926,6.866896438528509
DB5-All10,B17,D_v2_no_bypass,lift_25pct,10,81.27068870983206,4.478180683534781,81.22674460534552,4.43773146719097
DB5-All10,B17,D_v2_no_bypass,lift_50pct,10,76.84081587791394,4.601180955521224,76.72570872062316,4.527370309949754
DB5-All10,B17,D_v2_no_bypass,noise_25pct,10,80.9811967163393,4.472254324769707,80.93582049899561,4.436048079069104
DB5-All10,B17,D_v2_no_bypass,noise_50pct,10,76.58744798544966,4.762014721160267,76.452880250707,4.671429786470757
DB5-All10,B17,D_v2_no_bypass,zero_50pct,10,76.77058467650305,4.706427931267838,76.63489345690266,4.6394829822047825
DB5-All10,B17,D_v2_no_detach,clean,10,83.05165655289197,4.016887477781666,82.95841721477191,3.977599454913677
DB5-All10,B17,D_v2_no_detach,full_acc,10,51.06780826654084,5.236120116125565,50.66727171141358,5.369517799977455
DB5-All10,B17,D_v2_no_detach,full_emg,10,63.911104685492745,7.100606055840481,62.793770460481845,7.050518874470718
DB5-All10,B17,D_v2_no_detach,lift_25pct,10,81.11172542065057,4.171240061124955,80.95935272809125,4.1616557288014215
DB5-All10,B17,D_v2_no_detach,lift_50pct,10,78.1563850142708,4.364574041536349,77.93976514714072,4.351526367991472
DB5-All10,B17,D_v2_no_detach,noise_25pct,10,81.12151131636332,4.147248691764614,80.95660052963615,4.141889878056409
DB5-All10,B17,D_v2_no_detach,noise_50pct,10,78.27690564138553,4.422341846116395,78.06383559223569,4.414993748277241
DB5-All10,B17,D_v2_no_detach,zero_50pct,10,78.02156586907282,4.350144629213601,77.7957735344296,4.347155552455339
DB5-All10,B17,D_v2_no_imp_loss,clean,10,83.14064484100419,4.116459051155695,83.06862629094755,4.061400560461373
DB5-All10,B17,D_v2_no_imp_loss,full_acc,10,51.70841147650231,4.948277335228806,51.30224783359314,5.042593505319786
DB5-All10,B17,D_v2_no_imp_loss,full_emg,10,63.75021444791119,6.900566005800971,62.85664858511828,6.9641852506765005
DB5-All10,B17,D_v2_no_imp_loss,lift_25pct,10,80.7177479174606,4.230026988752936,80.57834586580043,4.224899046997703
DB5-All10,B17,D_v2_no_imp_loss,lift_50pct,10,77.0338564906651,4.459689083388694,76.81632834123093,4.472465228023021
DB5-All10,B17,D_v2_no_imp_loss,noise_25pct,10,80.88522292309361,4.16095706414591,80.71231753086803,4.172985188078622
DB5-All10,B17,D_v2_no_imp_loss,noise_50pct,10,77.08457856613313,4.594008378794375,76.86030424833761,4.583941478390786
DB5-All10,B17,D_v2_no_imp_loss,zero_50pct,10,76.98198835184724,4.464653324985818,76.76989834836867,4.469938429238789
DB5-All10,B17,External_AiFusion_Lite,clean,10,78.42475433491578,4.001824083767823,78.51272523193924,3.9134050170897132
DB5-All10,B17,External_AiFusion_Lite,full_acc,10,53.5668693476272,5.459419450464221,53.60361189162693,5.19816339271901
DB5-All10,B17,External_AiFusion_Lite,full_emg,10,65.37468780251203,7.243226863231546,64.60143590667307,7.45365793172735
DB5-All10,B17,External_AiFusion_Lite,lift_25pct,10,66.43346623100523,7.311511751702201,65.93919445592466,7.422158418801855
DB5-All10,B17,External_AiFusion_Lite,lift_50pct,10,65.68314207260158,7.313298898203819,65.1206974583979,7.4871902344743
DB5-All10,B17,External_AiFusion_Lite,noise_25pct,10,74.65266574238638,5.1782895428461515,74.61526412670119,5.085798481822355
DB5-All10,B17,External_AiFusion_Lite,noise_50pct,10,73.21436241285781,5.801341883912481,73.12425502732552,5.729405405813489
DB5-All10,B17,External_AiFusion_Lite,zero_50pct,10,69.63232411404114,5.477673728341862,69.31916226622332,5.381058573872791
DB5-All10,B17,External_HyFusion_Lite,clean,10,83.81129564237129,3.3319407481266508,83.95021765719022,3.2184760947901245
DB5-All10,B17,External_HyFusion_Lite,full_acc,10,61.30801711697209,4.336472864887859,61.53666982613777,4.033099166286267
DB5-All10,B17,External_HyFusion_Lite,full_emg,10,64.3038467836478,7.044096639563096,63.41415608428984,7.245334058564767
DB5-All10,B17,External_HyFusion_Lite,lift_25pct,10,64.74609146976167,7.592676638865459,64.01980860066578,7.883408099786815
DB5-All10,B17,External_HyFusion_Lite,lift_50pct,10,63.99185743590567,7.635329777811038,63.24637422662238,7.993156331419478
DB5-All10,B17,External_HyFusion_Lite,noise_25pct,10,79.02560584385235,4.559700899092776,79.00044605894618,4.495969871061327
DB5-All10,B17,External_HyFusion_Lite,noise_50pct,10,76.56625927946943,5.57223122475582,76.4410741053174,5.5234091065868425
DB5-All10,B17,External_HyFusion_Lite,zero_50pct,10,72.25345852886991,4.7749340721053795,71.83773672409842,4.62599046913538
DB5-Dev5,ABC52,A,clean,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,A,full_acc,5,1.846952370984754,0.26348041628677327,0.06972655419856,0.009778720805401337
DB5-Dev5,ABC52,A,full_emg,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,A,lift_25pct,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,A,lift_50pct,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,A,noise_25pct,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,A,noise_50pct,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,A,zero_50pct,5,54.804162121210744,7.219920160915547,53.17299890064331,7.674263650209542
DB5-Dev5,ABC52,B,clean,5,74.7214113998261,3.9922264609809894,74.30226007291749,4.183794183981549
DB5-Dev5,ABC52,B,full_acc,5,15.944931061469475,1.239084063696925,10.817157010009346,1.8500277674893892
DB5-Dev5,ABC52,B,full_emg,5,22.62787745011844,5.238799976648099,15.302656148333776,5.488106511916121
DB5-Dev5,ABC52,B,lift_25pct,5,24.938111558667977,3.2746108687061994,21.413077121758977,3.0494109575552
DB5-Dev5,ABC52,B,lift_50pct,5,24.141924409421858,3.222931370289501,20.212319696660845,2.7833911180977755
DB5-Dev5,ABC52,B,noise_25pct,5,41.210468559401825,5.184539563443539,39.07703410198134,5.188357339911493
DB5-Dev5,ABC52,B,noise_50pct,5,35.77764342089016,5.1969984483934875,32.08353721858295,5.27084265559038
DB5-Dev5,ABC52,B,zero_50pct,5,50.78120614450272,3.348144629029522,49.73499622687113,3.1931142164264124
DB5-Dev5,ABC52,C,clean,5,77.8656843829045,3.975351373689607,77.52206312275393,4.15046034618037
DB5-Dev5,ABC52,C,full_acc,5,43.827843222246074,4.212297928297608,43.67542675528618,4.540128421032009
DB5-Dev5,ABC52,C,full_emg,5,53.168362837684555,6.788394362004686,50.84400289760722,7.323125082166667
DB5-Dev5,ABC52,C,lift_25pct,5,54.62212397291367,6.181565027098867,52.64292357401628,6.6205982219588
DB5-Dev5,ABC52,C,lift_50pct,5,53.63271164919997,6.475047941650742,51.51605624560602,6.89157559930424
DB5-Dev5,ABC52,C,noise_25pct,5,69.56879021547307,4.441353632162744,68.89336322451813,4.691458387902847
DB5-Dev5,ABC52,C,noise_50pct,5,66.92161541201595,4.524013139172315,65.9968465390531,4.843854050896024
DB5-Dev5,ABC52,C,zero_50pct,5,61.59907302242789,4.010693956681707,60.6830390723488,4.250749810875135
DB5-Dev5,ABC52,C2,clean,5,81.62768302460051,3.9707153992741633,81.27454547342779,4.137625679511373
DB5-Dev5,ABC52,C2,full_acc,5,47.69520158794795,4.570286351715107,46.868815374216,5.017366763703643
DB5-Dev5,ABC52,C2,full_emg,5,52.171517311893965,6.951940313482815,49.7795183674657,7.443631951496732
DB5-Dev5,ABC52,C2,lift_25pct,5,76.57796452358934,4.2697664273694365,76.03790092191234,4.491508761173431
DB5-Dev5,ABC52,C2,lift_50pct,5,70.28333020031184,4.714183187588128,69.49081576720468,5.0384297561556215
DB5-Dev5,ABC52,C2,noise_25pct,5,76.68075333309996,4.227450474870327,76.13935767175096,4.4550895939848125
DB5-Dev5,ABC52,C2,noise_50pct,5,70.3905717159152,4.492473373629323,69.56043357150425,4.8201429161674945
DB5-Dev5,ABC52,C2,zero_50pct,5,70.06884364928393,4.867910757943838,69.26230166042482,5.180337243088497
DB5-Dev5,ABC52,D_v2_joint,clean,5,81.92665641191456,3.9525429790363567,81.55570563706738,4.132921713874575
DB5-Dev5,ABC52,D_v2_joint,full_acc,5,47.924210527541874,4.612555697026511,47.046117563909284,5.091218426473721
DB5-Dev5,ABC52,D_v2_joint,full_emg,5,52.76030413057532,7.290077100083788,50.634689539840934,7.8596897846372915
DB5-Dev5,ABC52,D_v2_joint,lift_25pct,5,79.25391562398757,4.054654932268033,78.82637599492071,4.260727393218263
DB5-Dev5,ABC52,D_v2_joint,lift_50pct,5,75.06727483099657,4.290148510142156,74.4834517748752,4.564268487141687
DB5-Dev5,ABC52,D_v2_joint,noise_25pct,5,79.06012983234959,4.042300503642254,78.61916049827518,4.241936319841463
DB5-Dev5,ABC52,D_v2_joint,noise_50pct,5,74.5886308147121,4.140846533156058,73.97284659441038,4.400149228099769
DB5-Dev5,ABC52,D_v2_joint,zero_50pct,5,74.87626777813368,4.2818085990285315,74.29433216625284,4.5433635965528865
DB5-Dev5,B17,A,clean,5,62.91645272852924,7.902025200046824,62.36184887601811,8.057021007457923
DB5-Dev5,B17,A,full_acc,5,5.788635984977509,0.2964450659291305,0.6436129276338121,0.03133951244710214
DB5-Dev5,B17,A,full_emg,5,62.91645272852924,7.902025200046824,62.36184887601811,8.057021007457923
DB5-Dev5,B17,A,lift_25pct,5,62.91645272852923,7.902025200046822,62.36184887601811,8.057021007457925
DB5-Dev5,B17,A,lift_50pct,5,62.91645272852923,7.902025200046822,62.36184887601811,8.057021007457925
DB5-Dev5,B17,A,noise_25pct,5,62.91645272852923,7.902025200046822,62.36184887601811,8.057021007457925
DB5-Dev5,B17,A,noise_50pct,5,62.91645272852923,7.902025200046822,62.36184887601811,8.057021007457925
DB5-Dev5,B17,A,zero_50pct,5,62.91645272852923,7.902025200046822,62.36184887601811,8.057021007457925
DB5-Dev5,B17,B,clean,5,78.01736114930442,5.342445255481383,78.09058907120043,5.567483588957539
DB5-Dev5,B17,B,full_acc,5,27.91011824982591,4.996367869427568,21.7135410591711,4.647544286609859
DB5-Dev5,B17,B,full_emg,5,37.968255138446224,7.299114515093559,30.397562989518466,8.50203352053628
DB5-Dev5,B17,B,lift_25pct,5,36.517970964319865,6.933526464528924,34.54300718368463,6.3460372079467335
DB5-Dev5,B17,B,lift_50pct,5,35.16954400068618,7.446419175923771,32.609439333273684,6.854826303225939
DB5-Dev5,B17,B,noise_25pct,5,53.548449604859606,5.740425714202903,52.862610062395696,5.70416947411185
DB5-Dev5,B17,B,noise_50pct,5,48.873457842444154,6.38905097995564,47.597661174104836,6.068226923498081
DB5-Dev5,B17,B,zero_50pct,5,60.605653460795,4.486722057629237,60.08330294124733,4.5233291965946485
DB5-Dev5,B17,C,clean,5,80.06500987860997,5.697914874671956,80.22834249131542,5.872347020991626
DB5-Dev5,B17,C,full_acc,5,51.02449582296777,5.208749819225639,51.12149261400183,5.027754345789397
DB5-Dev5,B17,C,full_emg,5,61.473705983613414,8.077841824106443,60.72693196017972,8.306438262266486
DB5-Dev5,B17,C,lift_25pct,5,61.95767217217758,7.628241395397365,61.483904936799696,7.747575720748349
DB5-Dev5,B17,C,lift_50pct,5,61.464927517348876,7.974838660250041,60.90431882467946,8.164395512968584
DB5-Dev5,B17,C,noise_25pct,5,72.45279620247635,6.77948957882055,72.39551040399787,6.888164638227138
DB5-Dev5,B17,C,noise_50pct,5,70.42578064743708,7.103567558557495,70.26290283718768,7.187508870851779
DB5-Dev5,B17,C,zero_50pct,5,67.78689268695565,5.758727426077928,67.52071954507703,6.007434523940304
DB5-Dev5,B17,C2,clean,5,83.35323303122209,4.781055573815928,83.40665298533793,4.810590061033133
DB5-Dev5,B17,C2,full_acc,5,52.35196121365846,4.394257968710255,52.11100854539528,4.208262777443326
DB5-Dev5,B17,C2,full_emg,5,60.39429925315996,8.154905649217055,59.8612610668803,8.3556885570301
DB5-Dev5,B17,C2,lift_25pct,5,79.53381775875839,5.385725925491895,79.49712341099986,5.530470385990147
DB5-Dev5,B17,C2,lift_50pct,5,74.43696893395372,5.6615408818473645,74.2995101627151,5.826690634652411
DB5-Dev5,B17,C2,noise_25pct,5,79.80085151137858,5.338660013031626,79.7297844693312,5.485278427034846
DB5-Dev5,B17,C2,noise_50pct,5,74.61200790869842,5.647641649739813,74.47174154859388,5.818881955045714
DB5-Dev5,B17,C2,zero_50pct,5,74.53603679391583,5.723346506604968,74.35581702758964,5.916684274522882
DB5-Dev5,B17,D_v2_joint,clean,5,83.37373671035688,4.651824187672697,83.42062796632923,4.709011930187161
DB5-Dev5,B17,D_v2_joint,full_acc,5,51.80088093202062,4.4562735317002184,51.42626110000445,4.339139309404665
DB5-Dev5,B17,D_v2_joint,full_emg,5,61.75173083046657,8.349122650127228,61.26361436201655,8.371445554189947
DB5-Dev5,B17,D_v2_joint,lift_25pct,5,81.19435703464377,5.074977447354672,81.19091287241791,5.175224841464264
DB5-Dev5,B17,D_v2_joint,lift_50pct,5,77.58479841015304,5.296839646279517,77.53475247469514,5.428603918589122
DB5-Dev5,B17,D_v2_joint,noise_25pct,5,81.0923361526387,5.028722646909004,81.09046471800082,5.137036082531699
DB5-Dev5,B17,D_v2_joint,noise_50pct,5,77.58999539302083,5.256521524065072,77.55530113861921,5.3843208526453985
DB5-Dev5,B17,D_v2_joint,zero_50pct,5,77.70766514092082,5.281894582110853,77.6327848101083,5.431755301705309
DB5-Dev5,B17,D_v2_no_bypass,clean,5,84.39066963614789,5.938500961561191,84.52381132021057,5.982802505568606
DB5-Dev5,B17,D_v2_no_bypass,full_acc,5,57.3266884835028,4.636815644989605,57.372299935518924,4.23860138437337
DB5-Dev5,B17,D_v2_no_bypass,full_emg,5,61.16983664489843,8.148625349501708,60.70414120361705,8.188430205230048
DB5-Dev5,B17,D_v2_no_bypass,lift_25pct,5,81.50363361674809,5.540297429815152,81.57025435126157,5.597499129409452
DB5-Dev5,B17,D_v2_no_bypass,lift_50pct,5,76.40072916551819,5.630939984960174,76.43359106053477,5.701605745755423
DB5-Dev5,B17,D_v2_no_bypass,noise_25pct,5,80.93170356682883,5.656567185257497,81.02231035138384,5.725416204592446
DB5-Dev5,B17,D_v2_no_bypass,noise_50pct,5,75.82833861928691,5.663221318821137,75.83535176928719,5.717894191866471
DB5-Dev5,B17,D_v2_no_bypass,zero_50pct,5,76.4659433564437,5.750688996155094,76.4359208420999,5.839510058697909
DB5-Dev5,B17,D_v2_no_detach,clean,5,83.33976037890987,4.616154943453029,83.38740702192939,4.668465939482777
DB5-Dev5,B17,D_v2_no_detach,full_acc,5,51.805576765012106,4.44328925698116,51.44926248926648,4.284526914109677
DB5-Dev5,B17,D_v2_no_detach,full_emg,5,61.772972766610046,8.373261182066555,61.293741705170454,8.400422440841835
DB5-Dev5,B17,D_v2_no_detach,lift_25pct,5,81.21851408125463,5.091336982375002,81.2139521234836,5.193314212752066
DB5-Dev5,B17,D_v2_no_detach,lift_50pct,5,77.64534295000014,5.293206341368579,77.60213825276374,5.4278940071337605
DB5-Dev5,B17,D_v2_no_detach,noise_25pct,5,81.11647983443955,5.009321296574259,81.11646933958254,5.116334354290565
DB5-Dev5,B17,D_v2_no_detach,noise_50pct,5,77.66874373589337,5.218964985571942,77.63241472758008,5.355265652247089
DB5-Dev5,B17,D_v2_no_detach,zero_50pct,5,77.71867076351779,5.280698901481546,77.64457528981204,5.432867077410411
DB5-Dev5,B17,D_v2_no_imp_loss,clean,5,83.42276438734606,4.702985457831205,83.4991438044334,4.720974195034686
DB5-Dev5,B17,D_v2_no_imp_loss,full_acc,5,52.572893647265694,4.18090084420864,52.233055014112715,3.9686115533817663
DB5-Dev5,B17,D_v2_no_imp_loss,full_emg,5,61.8659022972538,8.181508353618318,61.37355700403408,8.298511960896992
DB5-Dev5,B17,D_v2_no_imp_loss,lift_25pct,5,80.89308488055356,5.076401393973795,80.89972147729719,5.1862572367795305
DB5-Dev5,B17,D_v2_no_imp_loss,lift_50pct,5,76.85072608017676,5.4169776038669974,76.78880993876616,5.548843255048462
DB5-Dev5,B17,D_v2_no_imp_loss,noise_25pct,5,80.9944162788683,4.9424210867484195,80.96572914649698,5.061505380373556
DB5-Dev5,B17,D_v2_no_imp_loss,noise_50pct,5,76.69732274923435,5.420141868798719,76.60086754412562,5.546570012031607
DB5-Dev5,B17,D_v2_no_imp_loss,zero_50pct,5,76.84868244574366,5.433434923920854,76.75508934405303,5.569522608527627
DB5-Dev5,B17,External_AiFusion_Lite,clean,5,77.77668507417405,5.299638726818659,78.15557649980256,5.281430557256912
DB5-Dev5,B17,External_AiFusion_Lite,full_acc,5,51.945268018826496,5.978871976359356,52.18649928950973,5.652674880085498
DB5-Dev5,B17,External_AiFusion_Lite,full_emg,5,64.69335281662556,7.681317478056074,64.42513508111632,7.69343724140746
DB5-Dev5,B17,External_AiFusion_Lite,lift_25pct,5,65.64552855226636,8.076656702410949,65.5474897886129,8.111479665125739
DB5-Dev5,B17,External_AiFusion_Lite,lift_50pct,5,64.93185660587768,8.022012083718572,64.82015084560692,8.087490901944687
DB5-Dev5,B17,External_AiFusion_Lite,noise_25pct,5,73.64439255977523,6.649351343204833,73.89361650247102,6.652611141707893
DB5-Dev5,B17,External_AiFusion_Lite,noise_50pct,5,72.12048928381301,7.12271226047862,72.31168175158899,7.144413106217764
DB5-Dev5,B17,External_AiFusion_Lite,zero_50pct,5,69.08895481957774,6.657969037000547,69.09881934809292,6.5765510918531085
DB5-Dev5,B17,External_HyFusion_Lite,clean,5,83.02895331953988,4.025803525861518,83.30125399281897,4.0211433269805
DB5-Dev5,B17,External_HyFusion_Lite,full_acc,5,60.460439344590576,4.097966397144039,60.85023941091363,3.695616323765182
DB5-Dev5,B17,External_HyFusion_Lite,full_emg,5,63.631271139847435,7.163884274576697,63.168313594507694,7.094616332817283
DB5-Dev5,B17,External_HyFusion_Lite,lift_25pct,5,64.01135509845027,7.99788823216985,63.56323410202938,8.032998558084007
DB5-Dev5,B17,External_HyFusion_Lite,lift_50pct,5,63.3213579861864,7.971162046009732,62.94287467132318,8.054307697527435
DB5-Dev5,B17,External_HyFusion_Lite,noise_25pct,5,77.77250811886928,5.832413713602518,77.84367769691062,5.837203519664195
DB5-Dev5,B17,External_HyFusion_Lite,noise_50pct,5,74.86865710085137,6.823754566343132,74.86405442660731,6.801260869978855
DB5-Dev5,B17,External_HyFusion_Lite,zero_50pct,5,71.44802838579432,5.625298964044833,71.15512832691651,5.590722497546838
DB5-Holdout5,ABC52,A,clean,5,54.62061607246491,7.316815094671352,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,A,full_acc,5,1.9417294790000836,0.24169313190593203,0.07323816707605,0.008933187348919047
DB5-Holdout5,ABC52,A,full_emg,5,54.62061607246491,7.316815094671352,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,A,lift_25pct,5,54.62061607246491,7.316815094671357,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,A,lift_50pct,5,54.62061607246491,7.316815094671357,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,A,noise_25pct,5,54.62061607246491,7.316815094671357,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,A,noise_50pct,5,54.62061607246491,7.316815094671357,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,A,zero_50pct,5,54.62061607246491,7.316815094671357,52.71411501384977,7.327072881087189
DB5-Holdout5,ABC52,B,clean,5,73.03251104620954,4.440383843078053,72.4724111388623,4.336234022173903
DB5-Holdout5,ABC52,B,full_acc,5,16.186408355262497,5.7370498304641355,11.536626213767711,5.8643884093828005
DB5-Holdout5,ABC52,B,full_emg,5,23.861340509673205,4.529288181893654,15.55112490694295,3.7689283817757158
DB5-Holdout5,ABC52,B,lift_25pct,5,23.179069742432347,3.5481026148355173,19.958495713148746,3.764231390713683
DB5-Holdout5,ABC52,B,lift_50pct,5,22.19834502495523,3.6134548073756516,18.6966425889959,3.824235768151744
DB5-Holdout5,ABC52,B,noise_25pct,5,41.00732931423229,3.2951475327364887,39.425256183609,3.2965789822356553
DB5-Holdout5,ABC52,B,noise_50pct,5,34.48599740754095,3.452383463677675,31.687989408356955,3.8155221689122096
DB5-Holdout5,ABC52,B,zero_50pct,5,51.26297705928784,4.712572941470666,50.01176513789029,4.364058760769308
DB5-Holdout5,ABC52,C,clean,5,75.86874970809644,3.9358076838302907,75.41353057511446,3.752412353060293
DB5-Holdout5,ABC52,C,full_acc,5,44.786217601000686,4.417371638923431,44.17979196092595,4.424202851170351
DB5-Holdout5,ABC52,C,full_emg,5,53.881606789600966,7.144180983732356,51.39819477449775,7.270130199922176
DB5-Holdout5,ABC52,C,lift_25pct,5,55.41906978549187,6.686252491250197,53.39690120185118,6.74044410527475
DB5-Holdout5,ABC52,C,lift_50pct,5,54.1852041052238,6.9254560597129045,52.07231971726258,6.9492483919642565
DB5-Holdout5,ABC52,C,noise_25pct,5,68.56744503549173,5.217223097812696,67.8283546706236,5.033639130964154
DB5-Holdout5,ABC52,C,noise_50pct,5,66.23056602374439,5.214629298859083,65.30535357685243,5.056975698161223
DB5-Holdout5,ABC52,C,zero_50pct,5,61.34632978888609,4.78681602960885,60.172427316196696,4.643906824948097
DB5-Holdout5,ABC52,C2,clean,5,78.39872257147306,4.602552738262132,77.99118883530886,4.508428863633039
DB5-Holdout5,ABC52,C2,full_acc,5,47.051053180367276,5.17049518498238,45.84565259106547,5.231549590218435
DB5-Holdout5,ABC52,C2,full_emg,5,52.987107878266485,7.249768855911714,50.47873873271151,7.401314203886981
DB5-Holdout5,ABC52,C2,lift_25pct,5,74.28559927970174,4.833233575617521,73.74843299502551,4.714469269902312
DB5-Holdout5,ABC52,C2,lift_50pct,5,69.07453005823058,5.472938606160323,68.25736809131489,5.388298565984137
DB5-Holdout5,ABC52,C2,noise_25pct,5,74.43928206146902,4.804332285807581,73.85853712369557,4.73094124084511
DB5-Holdout5,ABC52,C2,noise_50pct,5,68.97401219226595,5.4138720055574385,68.14875491524577,5.374132122662507
DB5-Holdout5,ABC52,C2,zero_50pct,5,68.91626772889745,5.466065951178165,68.09475417579837,5.433922959400981
DB5-Holdout5,ABC52,D_v2_joint,clean,5,78.61865448197828,4.518343527774111,78.21384713702292,4.4504142247659
DB5-Holdout5,ABC52,D_v2_joint,full_acc,5,47.55134121359148,5.200666218007942,46.3659105968764,5.277400744233353
DB5-Holdout5,ABC52,D_v2_joint,full_emg,5,53.71105173727866,7.427299749846841,51.47883749087134,7.469789144886299
DB5-Holdout5,ABC52,D_v2_joint,lift_25pct,5,76.24422784236529,4.572101718928896,75.77664981729482,4.427034065968349
DB5-Holdout5,ABC52,D_v2_joint,lift_50pct,5,72.44927181490033,5.004915332824263,71.81021084877712,4.8263998197854
DB5-Holdout5,ABC52,D_v2_joint,noise_25pct,5,76.15118931047655,4.654684642074709,75.64130547711535,4.540524082960666
DB5-Holdout5,ABC52,D_v2_joint,noise_50pct,5,72.07935992881008,5.031162128973107,71.37959478261922,4.937249704243742
DB5-Holdout5,ABC52,D_v2_joint,zero_50pct,5,72.40797882366358,5.068821777072969,71.75535574692397,4.947769285926708
DB5-Holdout5,B17,A,clean,5,66.2343684968563,5.995749877781239,64.68764273679433,6.449019492390683
DB5-Holdout5,B17,A,full_acc,5,5.992134296463112,1.260261048344532,0.663827741171476,0.13183029181303876
DB5-Holdout5,B17,A,full_emg,5,66.2343684968563,5.995749877781239,64.68764273679433,6.449019492390683
DB5-Holdout5,B17,A,lift_25pct,5,66.2343684968563,5.995749877781229,64.68764273679433,6.449019492390678
DB5-Holdout5,B17,A,lift_50pct,5,66.2343684968563,5.995749877781229,64.68764273679433,6.449019492390678
DB5-Holdout5,B17,A,noise_25pct,5,66.2343684968563,5.995749877781229,64.68764273679433,6.449019492390678
DB5-Holdout5,B17,A,noise_50pct,5,66.2343684968563,5.995749877781229,64.68764273679433,6.449019492390678
DB5-Holdout5,B17,A,zero_50pct,5,66.2343684968563,5.995749877781229,64.68764273679433,6.449019492390678
DB5-Holdout5,B17,B,clean,5,79.04178929154368,2.7481506351491753,78.73932737835516,2.719177950900801
DB5-Holdout5,B17,B,full_acc,5,28.119335710123718,6.650732423507601,21.288494699644854,5.817059961018963
DB5-Holdout5,B17,B,full_emg,5,36.23442132587441,12.737454871936102,25.321949999421335,11.857128040316955
DB5-Holdout5,B17,B,lift_25pct,5,35.425350309278954,4.313110752248473,33.09508098510633,4.884622785001573
DB5-Holdout5,B17,B,lift_50pct,5,34.10996147045839,4.347651655949793,31.292878110865598,4.687636404168572
DB5-Holdout5,B17,B,noise_25pct,5,53.830791883132555,4.060509460419584,52.88139352737564,4.4007897709662185
DB5-Holdout5,B17,B,noise_50pct,5,47.706848845066716,4.511095661020323,45.89335311149371,5.284179816311322
DB5-Holdout5,B17,B,zero_50pct,5,62.20452876254006,4.390108299307238,61.13391076091317,3.867562350530882
DB5-Holdout5,B17,C,clean,5,80.90720777547847,2.9451626662394337,80.65996010925225,2.868245651924199
DB5-Holdout5,B17,C,full_acc,5,52.17081020166876,4.924753840460553,51.92063425331395,5.073154749387578
DB5-Holdout5,B17,C,full_emg,5,65.8009882355677,5.886516213035773,64.11484269763265,5.919171654014719
DB5-Holdout5,B17,C,lift_25pct,5,66.25746428379378,5.775705830016323,64.98044497704552,6.011122413550576
DB5-Holdout5,B17,C,lift_50pct,5,65.80365587375282,5.802329083923493,64.4677600366925,6.06228274073455
DB5-Holdout5,B17,C,noise_25pct,5,75.68605862376758,3.3922798395552163,75.27376506240233,3.2256653633484724
DB5-Holdout5,B17,C,noise_50pct,5,74.08679730683477,3.925916591065236,73.55024680147787,3.867144570141262
DB5-Holdout5,B17,C,zero_50pct,5,69.62381014202602,3.7012943407038446,68.89564291013306,3.4726397355430088
DB5-Holdout5,B17,C2,clean,5,82.72288173818912,4.03187483065602,82.5144981483789,3.8311516351025934
DB5-Holdout5,B17,C2,full_acc,5,50.79156470321485,6.280225458398149,50.38431805318102,6.603727749162681
DB5-Holdout5,B17,C2,full_emg,5,64.15252679934183,6.382186534896907,62.027810780781756,6.224796925507363
DB5-Holdout5,B17,C2,lift_25pct,5,80.03723831792249,3.9617787082135765,79.7030263633735,3.810696010267357
DB5-Holdout5,B17,C2,lift_50pct,5,76.48883998413547,4.225831542728147,76.00904839277123,4.167639842872027
DB5-Holdout5,B17,C2,noise_25pct,5,80.35469806389457,3.993398289205028,80.00817570663152,3.8809675826998005
DB5-Holdout5,B17,C2,noise_50pct,5,76.95669015074003,4.501237260472658,76.48475082993936,4.439898494791918
DB5-Holdout5,B17,C2,zero_50pct,5,76.45773704097506,4.255907391683565,75.99411202001876,4.157941059795038
DB5-Holdout5,B17,D_v2_joint,clean,5,82.79523695548568,3.8101263541306656,82.56238046788829,3.616537141331353
DB5-Holdout5,B17,D_v2_joint,full_acc,5,50.33991019502486,6.417763976823608,49.889677420995014,6.770882868256248
DB5-Holdout5,B17,D_v2_joint,full_emg,5,66.02419586644334,5.628799339698019,64.25446705908435,5.963751565522678
DB5-Holdout5,B17,D_v2_joint,lift_25pct,5,80.95874684431799,3.6235698320037875,80.6568792283961,3.435384231261165
DB5-Holdout5,B17,D_v2_joint,lift_50pct,5,78.64087398213148,3.7671727783928133,78.24850650118572,3.5811800406722663
DB5-Holdout5,B17,D_v2_joint,noise_25pct,5,81.12572397791953,3.7070941920584244,80.79898511553579,3.5332616694656176
DB5-Holdout5,B17,D_v2_joint,noise_50pct,5,78.77261637584412,3.9322977171083187,78.37971715280794,3.7758694678503972
DB5-Holdout5,B17,D_v2_joint,zero_50pct,5,78.31774760504757,3.773009632946174,77.9367532344109,3.567585676391799
DB5-Holdout5,B17,D_v2_no_bypass,clean,5,83.82748407072465,3.4187428053374345,83.7243737662145,3.3037767547822208
DB5-Holdout5,B17,D_v2_no_bypass,full_acc,5,56.812319766065755,4.310653114668759,56.88671500753662,4.196162187778331
DB5-Holdout5,B17,D_v2_no_bypass,full_emg,5,65.44759679711312,5.675280995202617,63.85835148909279,5.729621214816079
DB5-Holdout5,B17,D_v2_no_bypass,lift_25pct,5,81.03774380291601,3.7803671901552613,80.88323485942944,3.561361035605655
DB5-Holdout5,B17,D_v2_no_bypass,lift_50pct,5,77.2809025903097,3.9297293821551733,77.01782638071151,3.660163169766162
DB5-Holdout5,B17,D_v2_no_bypass,noise_25pct,5,81.03068986584975,3.6054827591107586,80.84933064660737,3.3878582921003964
DB5-Holdout5,B17,D_v2_no_bypass,noise_50pct,5,77.3465573516124,4.184503695755415,77.07040873212681,3.9309552286361704
DB5-Holdout5,B17,D_v2_no_bypass,zero_50pct,5,77.07522599656241,4.0664608626264425,76.83386607170542,3.772525982765372
DB5-Holdout5,B17,D_v2_no_detach,clean,5,82.76355272687408,3.8455455103569993,82.52942740761443,3.6528433224911554
DB5-Holdout5,B17,D_v2_no_detach,full_acc,5,50.330039768069554,6.3706020825403735,49.88528093356069,6.70711773717075
DB5-Holdout5,B17,D_v2_no_detach,full_emg,5,66.04923660437547,5.648127232195771,64.29379921579323,5.971161867413325
DB5-Holdout5,B17,D_v2_no_detach,lift_25pct,5,81.00493676004653,3.632915687676698,80.70475333269893,3.4403541632642796
DB5-Holdout5,B17,D_v2_no_detach,lift_50pct,5,78.66742707854148,3.7670208943115124,78.27739204151773,3.585874474000189
DB5-Holdout5,B17,D_v2_no_detach,noise_25pct,5,81.1265427982871,3.6886173844252452,80.79673171968975,3.515472108906677
DB5-Holdout5,B17,D_v2_no_detach,noise_50pct,5,78.88506754687768,3.9801060136567754,78.49525645689128,3.835779181821882
DB5-Holdout5,B17,D_v2_no_detach,zero_50pct,5,78.32446097462784,3.803066087170912,77.94697177904717,3.598161501384958
DB5-Holdout5,B17,D_v2_no_imp_loss,clean,5,82.85852529466231,3.9761448926065994,82.63810877746171,3.7898195180552325
DB5-Holdout5,B17,D_v2_no_imp_loss,full_acc,5,50.8439293057389,5.97862893071973,50.37144065307356,6.2686962882929365
DB5-Holdout5,B17,D_v2_no_imp_loss,full_emg,5,65.63452659856857,5.597000585833628,64.33974016620247,5.8958052124419575
DB5-Holdout5,B17,D_v2_no_imp_loss,lift_25pct,5,80.54241095436761,3.7964233158652467,80.25697025430365,3.606454917056966
DB5-Holdout5,B17,D_v2_no_imp_loss,lift_50pct,5,77.21698690115343,3.9143801415046475,76.84384674369569,3.7702880673015464
DB5-Holdout5,B17,D_v2_no_imp_loss,noise_25pct,5,80.77602956731891,3.8076481101395334,80.45890591523906,3.6608307488790515
DB5-Holdout5,B17,D_v2_no_imp_loss,noise_50pct,5,77.47183438303192,4.211080463226071,77.11974095254959,4.042952067097956
DB5-Holdout5,B17,D_v2_no_imp_loss,zero_50pct,5,77.11529425795082,3.9093349458319007,76.78470735268431,3.73304917718016
DB5-Holdout5,B17,External_AiFusion_Lite,clean,5,79.07282359565745,2.6261542115063525,78.86987396407592,2.499152974353003
DB5-Holdout5,B17,External_AiFusion_Lite,full_acc,5,55.18847067642788,4.974027480083438,55.02072449374415,4.880960700672659
DB5-Holdout5,B17,External_AiFusion_Lite,full_emg,5,66.05602278839847,7.607994021183638,64.77773673222981,8.107811401790215
DB5-Holdout5,B17,External_AiFusion_Lite,lift_25pct,5,67.22140390974411,7.31412751200291,66.3308991232364,7.60061157817563
DB5-Holdout5,B17,External_AiFusion_Lite,lift_50pct,5,66.43442753932548,7.387558070157726,65.42124407118888,7.777995234057941
DB5-Holdout5,B17,External_AiFusion_Lite,noise_25pct,5,75.66093892499751,3.6847829670382373,75.33691175093136,3.554976189536459
DB5-Holdout5,B17,External_AiFusion_Lite,noise_50pct,5,74.30823554190258,4.690479849641795,73.93682830306204,4.600583357681039
DB5-Holdout5,B17,External_AiFusion_Lite,zero_50pct,5,70.17569340850456,4.737548853975309,69.53950518435374,4.666704278940585
DB5-Holdout5,B17,External_HyFusion_Lite,clean,5,84.59363796520272,2.691072793745662,84.59918132156149,2.466646628187674
DB5-Holdout5,B17,External_HyFusion_Lite,full_acc,5,62.15559488935361,4.8705178626183985,62.2231002413619,4.6650512528407555
DB5-Holdout5,B17,External_HyFusion_Lite,full_emg,5,64.97642242744818,7.693587356413989,63.65999857407202,8.22367134624879
DB5-Holdout5,B17,External_HyFusion_Lite,lift_25pct,5,65.48082784107308,8.024577976924348,64.47638309930218,8.64771997906514
DB5-Holdout5,B17,External_HyFusion_Lite,lift_50pct,5,64.66235688562494,8.15522769099105,63.54987378192158,8.868572651505636
DB5-Holdout5,B17,External_HyFusion_Lite,noise_25pct,5,80.2787035688354,2.9726718879080587,80.15721442098176,2.8394891961159083
DB5-Holdout5,B17,External_HyFusion_Lite,noise_50pct,5,78.2638614580875,4.011695723258766,78.01809378402747,4.0210050072129775
DB5-Holdout5,B17,External_HyFusion_Lite,zero_50pct,5,73.0588886719455,4.246670096772664,72.52034512128031,3.965912126089173


==> anc/Table_S3_complete_paired_tests.csv <==
cohort,task,condition,metric,baseline,n,mean,sd,lo,hi,dz,pos,neg,p,w,p_primary,w_primary,p_full,w_full
DB2-All10,B17,clean,accuracy,A,10,22.528771084493876,5.308224166513355,18.73149626863421,26.32604590035354,4.244125790055252,10,0,2.9520423964294726e-07,0.001953125,,,,
DB2-All10,B17,clean,accuracy,B,10,6.797849251967492,3.301978041387593,4.435756456757129,9.159942047177854,2.0587203084823744,10,0,0.00011013147224439125,0.001953125,,,0.005396442139975172,0.140625
DB2-All10,B17,clean,accuracy,C,10,5.090480391551276,3.575881886686416,2.532448589039435,7.648512194063118,1.4235594331300354,10,0,0.001485336516011987,0.001953125,,,0.06238413367250345,0.140625
DB2-All10,B17,clean,accuracy,C2,10,0.13328825021430846,0.47572028226970386,-0.2070215390090312,0.4735980394376481,0.2801819791630038,6,4,0.3986654016407887,0.431640625,,,1.0,1.0
DB2-All10,B17,clean,accuracy,D_v2_no_bypass,10,-1.1261722126653395,1.3865478913844118,-2.1180488222011555,-0.1342956031295235,-0.8122129929034779,3,7,0.030265002465878686,0.037109375,,,0.9684800789081179,1.0
DB2-All10,B17,clean,accuracy,D_v2_no_detach,10,0.07667715712468048,0.21587647308701635,-0.07775156873080125,0.2311058829801622,0.3551899659476702,6,3,0.2904160478679776,0.203125,,,1.0,1.0
DB2-All10,B17,clean,accuracy,D_v2_no_imp_loss,10,-0.018876202082143134,0.40462627578212773,-0.3083284027927582,0.2705759986284719,-0.04665095474992604,5,5,0.8859710526167395,0.76953125,,,1.0,1.0
DB2-All10,B17,clean,accuracy,External_AiFusion_Lite,10,4.68787000622873,3.694611630045435,2.044904061863038,7.330835950594421,1.268839725427671,10,0,0.003052705174399781,0.001953125,,,0.11905550180159145,0.140625
DB2-All10,B17,clean,accuracy,External_HyFusion_Lite,10,1.2505009133297407,2.2876496900430863,-0.3859850908428424,2.8869869175023237,0.5466312953300941,6,4,0.11794391810499381,0.232421875,,,1.0,1.0
DB2-All10,B17,clean,macro_f1,A,10,23.747841247479393,5.71406305591055,19.66024677938532,27.835435715573464,4.1560341590761665,10,0,3.5357690833517155e-07,0.001953125,,,,
DB2-All10,B17,clean,macro_f1,B,10,6.840464995053573,3.3970903719120082,4.410332937361326,9.27059705274582,2.013624674695806,10,0,0.0001301373818513401,0.001953125,,,0.006376731710715665,0.140625
DB2-All10,B17,clean,macro_f1,C,10,4.918643710063491,3.588457722539914,2.3516156965257244,7.485671723601257,1.3706845922047173,10,0,0.00189265292581724,0.001953125,,,0.07759876995850684,0.140625
DB2-All10,B17,clean,macro_f1,C2,10,0.1294157594128753,0.4718544797604106,-0.2081286012883926,0.46696012011414323,0.2742704900853916,6,4,0.40829616514265676,0.375,,,1.0,1.0
DB2-All10,B17,clean,macro_f1,D_v2_no_bypass,10,-1.2463172412686707,1.5438397136313466,-2.350713642098696,-0.1419208404386454,-0.8072840919068873,3,7,0.031048893740432987,0.048828125,,,1.0,1.0
DB2-All10,B17,clean,macro_f1,D_v2_no_detach,10,0.08832339611398288,0.19554873213124638,-0.05156373986637386,0.2282105320943396,0.4516694900108219,7,3,0.1869738413758297,0.130859375,,,1.0,1.0
DB2-All10,B17,clean,macro_f1,D_v2_no_imp_loss,10,-0.03526880339884797,0.4248398632356123,-0.3391809334883895,0.2686433266906936,-0.08301669982246514,6,4,0.7988295040340786,0.76953125,,,1.0,1.0
DB2-All10,B17,clean,macro_f1,External_AiFusion_Lite,10,4.4293991586908215,3.7198182516642655,1.7684014834743662,7.090396833907277,1.19075687547613,10,0,0.004447141208391788,0.001953125,,,0.17343850712727973,0.140625
DB2-All10,B17,clean,macro_f1,External_HyFusion_Lite,10,1.1703706409974668,2.2939390280508687,-0.4706144845528535,2.811355766547787,0.5102012855118979,6,4,0.14111606114059114,0.193359375,,,1.0,1.0
DB2-All10,B17,full_acc,accuracy,A,10,59.254486363702654,5.6262047591085755,55.22974193497111,63.2792307924342,10.531875198422574,10,0,9.771498459245445e-11,0.001953125,,,,
DB2-All10,B17,full_acc,accuracy,B,10,35.31201806383478,7.52754493430917,29.92713681020841,40.696899317461146,4.691040488232634,10,0,1.2422601218266703e-07,0.001953125,,,8.323142816238692e-06,0.140625
DB2-All10,B17,full_acc,accuracy,C,10,6.223150799047467,5.662689556891633,2.1723067182595264,10.273994879835406,1.0989743895590638,9,1,0.0069905464967758004,0.005859375,,,0.2516596738839288,0.2109375
DB2-All10,B17,full_acc,accuracy,C2,10,-0.6208762391311151,0.9274391345508151,-1.2843262288827175,0.042573750620487294,-0.6694522756275785,3,7,0.06334616224688193,0.083984375,,,1.0,1.0
DB2-All10,B17,full_acc,accuracy,D_v2_no_bypass,10,-5.684727673468318,2.000591782342209,-7.115864820958782,-4.253590525977854,-2.8415230551496506,0,10,8.649945883901432e-06,0.001953125,,,0.0004843969694984802,0.140625
DB2-All10,B17,full_acc,accuracy,D_v2_no_detach,10,0.2752205990028911,0.5888866684026085,-0.14604354606231734,0.6964847440680995,0.46735749639135826,8,2,0.17355040299048397,0.130859375,,,1.0,1.0
DB2-All10,B17,full_acc,accuracy,D_v2_no_imp_loss,10,-0.6155522979384898,0.8761471250231445,-1.2423101944542878,0.011205598577308296,-0.7025672747853041,2,8,0.05341451989149721,0.048828125,,,1.0,1.0
DB2-All10,B17,full_acc,accuracy,External_AiFusion_Lite,10,-0.36310111877033063,5.50165848260422,-4.298750508493809,3.5725482709531473,-0.06599848389688778,4,6,0.839325144331603,0.921875,,,1.0,1.0
DB2-All10,B17,full_acc,accuracy,External_HyFusion_Lite,10,-2.788160260410123,5.0438063180005965,-6.3962819422790655,0.8199614214588191,-0.552788922615762,3,7,0.11439015414437244,0.130859375,,,1.0,1.0
DB2-All10,B17,full_acc,macro_f1,A,10,65.09304106970407,5.879646430881755,60.88699539081341,69.29908674859473,11.070910782630554,10,0,6.25491764229066e-11,0.001953125,,,,
DB2-All10,B17,full_acc,macro_f1,B,10,42.20057023664947,8.974111616002014,35.78087751735323,48.620262955945705,4.7024788683706955,10,0,1.2162781728294628e-07,0.001953125,,,7.905808123391508e-06,0.140625
DB2-All10,B17,full_acc,macro_f1,C,10,5.912389684267092,5.595155356412385,1.9098566601799671,9.914922708354217,1.0566980374353927,8,2,0.008638535759824914,0.009765625,,,0.3109872873536969,0.341796875
DB2-All10,B17,full_acc,macro_f1,C2,10,-0.5653648620775376,0.9396749241068908,-1.237567808387861,0.10683808423278596,-0.6016600502720509,3,7,0.08951282028611576,0.10546875,,,1.0,1.0
DB2-All10,B17,full_acc,macro_f1,D_v2_no_bypass,10,-5.8042895887185235,2.1414154357136614,-7.336165909169727,-4.27241326826732,-2.710492084775764,0,10,1.270447968529798e-05,0.001953125,,,0.0007114508623766869,0.140625
DB2-All10,B17,full_acc,macro_f1,D_v2_no_detach,10,0.25844619412391245,0.5604861159046084,-0.142501419578983,0.6593938078268079,0.4611107872079717,8,2,0.17879122168314646,0.275390625,,,1.0,1.0
DB2-All10,B17,full_acc,macro_f1,D_v2_no_imp_loss,10,-0.6053026302261688,0.9185116263104152,-1.2623662653050527,0.051761004852714954,-0.659003776204357,3,7,0.06683551424139635,0.083984375,,,1.0,1.0
DB2-All10,B17,full_acc,macro_f1,External_AiFusion_Lite,10,-1.259767829443476,5.752390792139752,-5.374780308338635,2.8552446494516834,-0.2189989997141471,4,6,0.5060752621415827,0.4921875,,,1.0,1.0
DB2-All10,B17,full_acc,macro_f1,External_HyFusion_Lite,10,-3.6548275572198192,5.193048918515528,-7.369710964029438,0.06005584958979959,-0.7037922450891487,3,7,0.05307784830460674,0.10546875,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,A,10,-1.1102438962471584,1.3551582908920263,-2.0796657382956543,-0.14082205419866256,-0.819272481826714,1,9,0.02917674076528231,0.048828125,,,,
DB2-All10,B17,full_emg,accuracy,B,10,35.31534474852085,7.83586816588907,29.709902341918188,40.92078715512351,4.5068834749230255,10,0,1.757652171047855e-07,0.001953125,,,1.1424739111811057e-05,0.140625
DB2-All10,B17,full_emg,accuracy,C,10,-0.4832373598281691,1.5855775353217663,-1.6174911996438532,0.6510164799875149,-0.3047705640772113,4,6,0.360341036860352,0.275390625,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,C2,10,0.4552801609217704,1.1051927360071165,-0.33532709518953846,1.2458874170330794,0.4119463927772674,7,3,0.22502515084698407,0.275390625,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,D_v2_no_bypass,10,0.020579187828722034,1.0823398510928426,-0.7536800992382215,0.7948384748956656,0.019013610011627265,5,5,0.9533689990046146,1.0,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,D_v2_no_detach,10,0.06853199740321392,0.2164646337587586,-0.08631747325060835,0.22338146805703618,0.31659674013811495,5,5,0.3429020092091891,0.556640625,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,D_v2_no_imp_loss,10,0.24393538769142187,0.8654551481694142,-0.37517392934377514,0.8630447047266189,0.2818579197401356,5,5,0.39596442942164345,0.921875,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,External_AiFusion_Lite,10,-1.2403939493160987,1.700962697640131,-2.4571893618406833,-0.023598536791513913,-0.7292305416438509,2,8,0.04653793973429291,0.037109375,,,1.0,1.0
DB2-All10,B17,full_emg,accuracy,External_HyFusion_Lite,10,0.5206674753755236,2.742509759908051,-1.441205821017031,2.482540771768078,0.18985072833176725,7,3,0.5630760069566924,0.431640625,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,A,10,-1.1060721326648137,1.6761981882066805,-2.305152082343652,0.0930078170140245,-0.6598695431404628,1,9,0.06653948037951067,0.064453125,,,,
DB2-All10,B17,full_emg,macro_f1,B,10,47.63021755433096,6.584479385094768,42.91996475410107,52.34047035456085,7.233710483193416,10,0,2.7689745217339274e-09,0.001953125,,,1.8829026747790707e-07,0.140625
DB2-All10,B17,full_emg,macro_f1,C,10,-0.10515928150780054,2.056855029015298,-1.5765447310571723,1.366226168041571,-0.05112624858065212,4,6,0.8751327965480669,0.375,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,C2,10,1.1014763384424087,1.738897406537761,-0.14245593006739599,2.3454086069522133,0.6334337691810742,8,2,0.07617192682026121,0.064453125,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,D_v2_no_bypass,10,0.2813592646434987,1.4381420977860864,-0.7474256167488976,1.3101441460358951,0.19564079591066177,5,5,0.5514683148573616,1.0,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,D_v2_no_detach,10,0.09558458328811414,0.226177489630154,-0.06621304588983279,0.2573822124660611,0.4226087372550394,6,4,0.21421780643403404,0.275390625,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,D_v2_no_imp_loss,10,0.15224588787557503,0.8819564420365665,-0.4786677436846424,0.7831595194357924,0.1726229104058892,5,5,0.5984153744419368,1.0,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,External_AiFusion_Lite,10,-1.4306209790840518,2.1790085673087347,-2.9893898058381754,0.1281478476700717,-0.6565467435729238,2,8,0.0676825784163928,0.037109375,,,1.0,1.0
DB2-All10,B17,full_emg,macro_f1,External_HyFusion_Lite,10,0.5831386655577708,3.1685528112410917,-1.683507469838981,2.849784800954523,0.1840394338667693,7,3,0.5748641190740718,0.375,,,1.0,1.0
DB2-All10,B17,lift_25pct,accuracy,A,10,19.857812757437177,5.084869841379018,16.220316000536734,23.49530951433762,3.9052745452480906,10,0,6.026963104779746e-07,0.001953125,,,,
DB2-All10,B17,lift_25pct,accuracy,B,10,54.13564631693244,4.905030253136309,50.62679905144508,57.64449358241979,11.036760941957033,10,0,6.430085625525601e-11,0.001953125,,,4.629661650378433e-09,0.140625
DB2-All10,B17,lift_25pct,accuracy,C,10,17.46898676346202,4.5787237730096475,14.19356509199035,20.74440843493369,3.815252378061552,10,0,7.35408269102518e-07,0.001953125,,,4.412449614615108e-05,0.140625
DB2-All10,B17,lift_25pct,accuracy,C2,10,0.7985171649095235,0.5040530320390065,0.4379393474740871,1.15909498234496,1.5841927617801328,9,1,0.0007292963009435309,0.00390625,,,0.03223273041982914,0.16015625
DB2-All10,B17,lift_25pct,accuracy,D_v2_no_bypass,10,-0.2152647007755848,0.9813295095837475,-0.9172655424713694,0.4867361409201998,-0.21936026449147958,5,5,0.5053916554499267,0.845703125,,,1.0,1.0
DB2-All10,B17,lift_25pct,accuracy,D_v2_no_detach,10,-0.02676772866478383,0.13864456338719863,-0.1259480745565955,0.07241261722702785,-0.19306727945782082,4,5,0.5566105255571121,0.8203125,,,1.0,1.0
DB2-All10,B17,lift_25pct,accuracy,D_v2_no_imp_loss,10,-0.14598058403384462,0.35128382110900197,-0.39727389141357716,0.10531272334588793,-0.4155630725405581,4,6,0.2213090555915869,0.232421875,,,1.0,1.0
DB2-All10,B17,lift_25pct,accuracy,External_AiFusion_Lite,10,17.078374265657366,4.137566052670908,14.11853781604431,20.038210715270424,4.1276378547800645,10,0,3.7503026007266953e-07,0.001953125,,,2.400193664465085e-05,0.140625
DB2-All10,B17,lift_25pct,accuracy,External_HyFusion_Lite,10,14.179842255797364,4.591356709654546,10.895383525854307,17.464300985740422,3.0883773909312,10,0,4.355085574680425e-06,0.001953125,,,0.00024823987775678423,0.140625
DB2-All10,B17,lift_25pct,macro_f1,A,10,21.022898390777588,5.558647697058966,17.046481372929094,24.99931540862608,3.7820166947980223,10,0,7.923190613508305e-07,0.001953125,,,,
DB2-All10,B17,lift_25pct,macro_f1,B,10,54.84413351051527,5.1015221800584065,51.194724388140266,58.493542632890275,10.750542989874322,10,0,8.132327480565748e-11,0.001953125,,,5.855275786007339e-09,0.140625
DB2-All10,B17,lift_25pct,macro_f1,C,10,18.11247044457932,4.587338145981905,14.830886421911496,21.394054467247145,3.9483617444779413,10,0,5.48734458705442e-07,0.001953125,,,3.347280198103196e-05,0.140625
DB2-All10,B17,lift_25pct,macro_f1,C2,10,0.8245070859282521,0.5130216343608865,0.45751351688511643,1.1915006549713878,1.6071585108791926,9,1,0.0006607914163885621,0.00390625,,,0.031057196570262416,0.16015625
DB2-All10,B17,lift_25pct,macro_f1,D_v2_no_bypass,10,-0.29272218409064127,1.113784333728296,-1.0894754989649622,0.5040311307836796,-0.26281765259776935,6,4,0.42741377013340376,0.845703125,,,1.0,1.0
DB2-All10,B17,lift_25pct,macro_f1,D_v2_no_detach,10,-0.03489949974668116,0.13082773509857595,-0.1284880235395812,0.05868902404621887,-0.2667591831379265,4,6,0.4207661462419958,0.431640625,,,1.0,1.0
DB2-All10,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,10,-0.16967396765152576,0.35076346048135826,-0.4205950314626875,0.08124709615963599,-0.48372760212446153,4,6,0.1604506769497743,0.322265625,,,1.0,1.0
DB2-All10,B17,lift_25pct,macro_f1,External_AiFusion_Lite,10,17.46834640087466,3.901844749727435,14.677134813202352,20.259557988546966,4.476945527393143,10,0,1.8619659315733474e-07,0.001953125,,,1.1916581962069424e-05,0.140625
DB2-All10,B17,lift_25pct,macro_f1,External_HyFusion_Lite,10,14.18817087922245,4.489641447845882,10.976474864254994,17.39986689418991,3.1602013310060424,10,0,3.597852327474858e-06,0.001953125,,,0.0002050775826660669,0.140625
DB2-All10,B17,lift_50pct,accuracy,A,10,16.07533837881406,4.478029526815205,12.871949031747274,19.278727725880845,3.589824114055566,10,0,1.2337201823856677e-06,0.001953125,,,,
DB2-All10,B17,lift_50pct,accuracy,B,10,51.33709239234447,4.940017912673787,47.80321646298387,54.87096832170508,10.392086283864959,10,0,1.1010334586357704e-10,0.001953125,1.6515501879536556e-09,0.029296875,7.81733755631397e-09,0.140625
DB2-All10,B17,lift_50pct,accuracy,C,10,15.117536913514765,3.788013918198156,12.407754997287253,17.82731882974228,3.9908873726381984,10,0,5.006656142786354e-07,0.001953125,5.50732175706499e-06,0.029296875,3.154193369955403e-05,0.140625
DB2-All10,B17,lift_50pct,accuracy,C2,10,1.689708909068549,0.6146435436395781,1.2500194054268157,2.1293984127102825,2.749087542778096,10,0,1.1327033157279575e-05,0.001953125,7.928923210095703e-05,0.029296875,0.0006229868236503766,0.140625
DB2-All10,B17,lift_50pct,accuracy,D_v2_no_bypass,10,0.8976995829817991,0.9337487804623408,0.22973594445327128,1.5656632215103268,0.9613930446445219,8,2,0.01401355596317131,0.009765625,,,0.47646090274782454,0.341796875
DB2-All10,B17,lift_50pct,accuracy,D_v2_no_detach,10,-0.09473357676977989,0.23965244034803238,-0.26617060500113165,0.0767034514615719,-0.3952956900092659,3,7,0.24281216935596417,0.193359375,,,1.0,1.0
DB2-All10,B17,lift_50pct,accuracy,D_v2_no_imp_loss,10,0.35722010342457033,0.4778609651941451,0.015378961887776876,0.6990612449613638,0.7475398273626287,7,3,0.042328018696387894,0.064453125,,,1.0,1.0
DB2-All10,B17,lift_50pct,accuracy,External_AiFusion_Lite,10,14.731201688195316,3.1972751343893107,12.444008840579485,17.018394535811147,4.607423843431298,10,0,1.4519621965019893e-07,0.001953125,1.742354635802387e-06,0.029296875,9.58295049691313e-06,0.140625
DB2-All10,B17,lift_50pct,accuracy,External_HyFusion_Lite,10,12.557578581619397,3.373176374021268,10.144553567467227,14.970603595771568,3.7227755649933947,10,0,9.062244386583879e-07,0.001953125,8.156019947925491e-06,0.029296875,5.346724188084489e-05,0.140625
DB2-All10,B17,lift_50pct,macro_f1,A,10,17.065085599176903,5.019294264060418,13.47449878437315,20.655672413980657,3.39989741613035,10,0,1.9516386384949564e-06,0.001953125,,,,
DB2-All10,B17,lift_50pct,macro_f1,B,10,52.18739287792407,5.080504160096368,48.55301914127836,55.821766614569775,10.272089389832164,10,0,1.2213806197110563e-10,0.001953125,1.7099328675954789e-09,0.029296875,8.549664337977395e-09,0.140625
DB2-All10,B17,lift_50pct,macro_f1,C,10,15.868830483425256,4.02844726563075,12.987052911690544,18.75060805515997,3.939192804833852,10,0,5.597540753044719e-07,0.001953125,5.597540753044719e-06,0.029296875,3.3585244518268315e-05,0.140625
DB2-All10,B17,lift_50pct,macro_f1,C2,10,1.724324675332306,0.6442728987095145,1.2634396079223729,2.1852097427422392,2.6763886526752043,10,0,1.407581044488142e-05,0.001953125,9.429656339097135e-05,0.029296875,0.0007460179535787153,0.140625
DB2-All10,B17,lift_50pct,macro_f1,D_v2_no_bypass,10,0.8332874454944872,1.0579611217054052,0.07646765085319585,1.5901072401357785,0.7876352243939266,8,2,0.03438129583430697,0.048828125,,,1.0,1.0
DB2-All10,B17,lift_50pct,macro_f1,D_v2_no_detach,10,-0.13867372794952315,0.2551030968308431,-0.3211634899973545,0.0438160340983082,-0.5435987632932446,3,7,0.11973113772134147,0.16015625,,,1.0,1.0
DB2-All10,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,10,0.3140919261118247,0.49328212199766736,-0.03878084644214591,0.6669646986657953,0.6367389210049457,7,3,0.07489833829667907,0.064453125,,,1.0,1.0
DB2-All10,B17,lift_50pct,macro_f1,External_AiFusion_Lite,10,15.215169019363922,3.1204694936902047,12.982919617238307,17.447418421489537,4.875923014190652,10,0,8.878252793718171e-08,0.001953125,1.0653903352461806e-06,0.029296875,5.8596468438539926e-06,0.140625
DB2-All10,B17,lift_50pct,macro_f1,External_HyFusion_Lite,10,12.661105750349831,3.3933521879826483,10.233647828347173,15.088563672352489,3.731149921658109,10,0,8.890771348759214e-07,0.001953125,8.001694213883292e-06,0.029296875,5.245555095767936e-05,0.140625
DB2-All10,B17,noise_25pct,accuracy,A,10,19.916598129565394,5.178098384545927,16.21240969047861,23.62078656865218,3.846315123908543,10,0,6.862788293966697e-07,0.001953125,,,,
DB2-All10,B17,noise_25pct,accuracy,B,10,34.53277455474096,4.953926947955697,30.988948700936305,38.076600408545616,6.970788006672437,10,0,3.843476216395848e-09,0.001953125,,,2.651998589313135e-07,0.140625
DB2-All10,B17,noise_25pct,accuracy,C,10,6.616430436485129,4.077931104523827,3.6992542588652086,9.53360661410505,1.6224968659095866,10,0,0.0006189221288263647,0.001953125,,,0.02908934005483914,0.140625
DB2-All10,B17,noise_25pct,accuracy,C2,10,0.8466405365742891,0.5314532040679596,0.46646181685365257,1.2268192562949256,1.5930669532025719,9,1,0.0007019582313570254,0.00390625,,,0.03223273041982914,0.16015625
DB2-All10,B17,noise_25pct,accuracy,D_v2_no_bypass,10,-0.34973361556453136,1.070042627052791,-1.1151959984903779,0.4157287673613152,-0.32684082551720356,4,5,0.32831394369312167,0.359375,,,1.0,1.0
DB2-All10,B17,noise_25pct,accuracy,D_v2_no_detach,10,-0.1647328572991602,0.16659847220648893,-0.2839102249132197,-0.04555548968510069,-0.9888017285955876,1,9,0.012183072387277222,0.009765625,,,0.4264075335547028,0.341796875
DB2-All10,B17,noise_25pct,accuracy,D_v2_no_imp_loss,10,-0.12807047539118543,0.2905471018240299,-0.3359153511855104,0.07977440040313954,-0.44079075161022063,4,6,0.1968023264877436,0.275390625,,,1.0,1.0
DB2-All10,B17,noise_25pct,accuracy,External_AiFusion_Lite,10,5.365377431843212,3.583048858389745,2.8022186866286285,7.928536177057796,1.4974335109274681,10,0,0.0010659370864804444,0.001953125,,,0.04583529471865911,0.140625
DB2-All10,B17,noise_25pct,accuracy,External_HyFusion_Lite,10,1.3492143770423681,2.686879129574544,-0.5728631637586179,3.271291917843354,0.5021492638770135,6,4,0.14676341629600465,0.232421875,,,1.0,1.0
DB2-All10,B17,noise_25pct,macro_f1,A,10,21.076251359206505,5.671725309172225,17.018943490624167,25.133559227788844,3.7160211770344946,10,0,9.203209918013686e-07,0.001953125,,,,
DB2-All10,B17,noise_25pct,macro_f1,B,10,34.9429149032439,4.572608017010971,31.671868180061008,38.213961626426794,7.641791024564016,10,0,1.7019191189551857e-09,0.001953125,,,1.1743241920790781e-07,0.140625
DB2-All10,B17,noise_25pct,macro_f1,C,10,6.409484825887754,4.103535814779698,3.4739921419613817,9.344977509814125,1.5619419727744848,10,0,0.0008030174856924106,0.001953125,,,0.03613578685615848,0.140625
DB2-All10,B17,noise_25pct,macro_f1,C2,10,0.8494681656243941,0.5361882929876258,0.4659021673447748,1.2330341639040134,1.584272123680996,9,1,0.0007290467922444589,0.00390625,,,0.03353615244324511,0.16015625
DB2-All10,B17,noise_25pct,macro_f1,D_v2_no_bypass,10,-0.44367404299653684,1.1762516809197288,-1.285113806080786,0.39776572008771244,-0.37719312133065047,4,6,0.26344855438351433,0.431640625,,,1.0,1.0
DB2-All10,B17,noise_25pct,macro_f1,D_v2_no_detach,10,-0.1817939292322912,0.15733156654903857,-0.29434215188748264,-0.06924570657709977,-1.1554828647538318,1,9,0.005284911425494074,0.005859375,,,0.2008266341687748,0.22265625
DB2-All10,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,10,-0.1706056787490995,0.27749710770076674,-0.3691151511247077,0.027903793626508716,-0.6148016466285788,3,7,0.0837465006375613,0.10546875,,,1.0,1.0
DB2-All10,B17,noise_25pct,macro_f1,External_AiFusion_Lite,10,5.113720670432784,3.5249463948910753,2.59212592373483,7.635315417130737,1.4507229607362024,10,0,0.0013135327035149755,0.001953125,,,0.05516837354762897,0.140625
DB2-All10,B17,noise_25pct,macro_f1,External_HyFusion_Lite,10,1.1516499955205295,2.628577477635097,-0.7287210559371302,3.032021046978189,0.4381267074374603,7,3,0.19927580977569115,0.232421875,,,1.0,1.0
DB2-All10,B17,noise_50pct,accuracy,A,10,16.096404345832518,4.577949357838893,12.821536657601323,19.371272034063715,3.5160730466077346,10,0,1.4704143432560777e-06,0.001953125,,,,
DB2-All10,B17,noise_50pct,accuracy,B,10,37.37560057005925,3.735242582899063,34.70356899297428,40.04763214714421,10.006204346987989,10,0,1.5436426304255134e-10,0.001953125,2.161099682595719e-09,0.029296875,1.0805498412978594e-08,0.140625
DB2-All10,B17,noise_50pct,accuracy,C,10,4.614827877478656,3.8528706051007147,1.8586502823781936,7.371005472579118,1.1977635250374632,9,1,0.004298081882557012,0.00390625,0.012894245647671037,0.029296875,0.16332711153716648,0.16015625
DB2-All10,B17,noise_50pct,accuracy,C2,10,1.6700904384876292,0.6344409820546814,1.216238700555481,2.1239421764197775,2.632381081497801,10,0,1.6091339040448364e-05,0.001953125,8.045669520224182e-05,0.029296875,0.0008528409691437633,0.140625
DB2-All10,B17,noise_50pct,accuracy,D_v2_no_bypass,10,0.6782443549944839,0.9059634704600775,0.030157129860108323,1.3263315801288593,0.7486442633829922,7,3,0.042086459751013404,0.064453125,,,1.0,1.0
DB2-All10,B17,noise_50pct,accuracy,D_v2_no_detach,10,-0.5439002934197179,0.3413284938790837,-0.7880719887145107,-0.29972859812492514,-1.5934804833855907,0,10,0.0007007115308658509,0.001953125,,,0.03223273041982914,0.140625
DB2-All10,B17,noise_50pct,accuracy,D_v2_no_imp_loss,10,0.5342940609442881,0.39227073669004703,0.25368048044995994,0.8149076414386163,1.3620543440293913,10,0,0.001969770339172248,0.001953125,,,0.08076058390606217,0.140625
DB2-All10,B17,noise_50pct,accuracy,External_AiFusion_Lite,10,3.5789565970530264,3.2325394699567602,1.2665371634551907,5.8913760306508625,1.1071656294736287,9,1,0.0067112051772738514,0.00390625,0.013422410354547703,0.029296875,0.2483145915591325,0.16015625
DB2-All10,B17,noise_50pct,accuracy,External_HyFusion_Lite,10,-0.8144211899110143,2.6974590364284325,-2.7440671401442644,1.115224760322236,-0.30192161545828244,3,7,0.3646383648477156,0.322265625,0.3646383648477156,0.322265625,1.0,1.0
DB2-All10,B17,noise_50pct,macro_f1,A,10,17.11472298496391,5.110409311245603,13.458956391920042,20.770489578007783,3.348992603645753,10,0,2.215302420899055e-06,0.001953125,,,,
DB2-All10,B17,noise_50pct,macro_f1,B,10,37.97762557071474,3.5901214100482837,35.409407426828515,40.54584371460097,10.578368036362308,10,0,9.394418211893892e-11,0.001953125,1.4091627317840837e-09,0.029296875,6.670036930444663e-09,0.140625
DB2-All10,B17,noise_50pct,macro_f1,C,10,4.395337653285086,3.9907080122898173,1.5405571170533028,7.250118189516869,1.1013929457502698,9,1,0.006906823577931042,0.005859375,0.020720470733793125,0.029296875,0.2555524723834485,0.22265625
DB2-All10,B17,noise_50pct,macro_f1,C2,10,1.7298969957969024,0.6429447504114387,1.2699620284441269,2.189831963149678,2.690584213791141,10,0,1.3486166826941653e-05,0.001953125,9.429656339097135e-05,0.029296875,0.0007409015695004892,0.140625
DB2-All10,B17,noise_50pct,macro_f1,D_v2_no_bypass,10,0.6174786112986674,0.9463930883190401,-0.059530220176140514,1.2944874427734754,0.6524546923682818,7,3,0.06911629631399333,0.083984375,,,1.0,1.0
DB2-All10,B17,noise_50pct,macro_f1,D_v2_no_detach,10,-0.5924217395010845,0.3929092202771315,-0.8734920636387709,-0.311351415363398,-1.5077827368958927,0,10,0.001018170611428801,0.001953125,,,0.04378133629143844,0.140625
DB2-All10,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,10,0.5245618816441866,0.3429380098305578,0.27923880799826595,0.7698849552901073,1.5296113775879419,10,0,0.0009247959270946655,0.001953125,,,0.040691020792165286,0.140625
DB2-All10,B17,noise_50pct,macro_f1,External_AiFusion_Lite,10,3.2374227489144483,3.244101156848888,0.9167325827538679,5.558112915075029,0.9979413687762664,9,1,0.0116291227391858,0.005859375,0.0232582454783716,0.029296875,0.407019295871503,0.22265625
DB2-All10,B17,noise_50pct,macro_f1,External_HyFusion_Lite,10,-1.1557204680838074,2.732889690444109,-3.110711981349588,0.7992710451819733,-0.42289320060188623,2,8,0.21393557897029106,0.193359375,0.21393557897029106,0.193359375,1.0,1.0
DB2-All10,B17,zero_25pct,accuracy,A,10,19.779145390877893,5.095347237565684,16.13415355625892,23.424137225496867,3.881805197701783,10,0,6.345381172682206e-07,0.001953125,,,,
DB2-All10,B17,zero_25pct,accuracy,B,10,14.588257683138545,3.704545933096897,11.938185166479164,17.238330199797925,3.9379340806129965,10,0,5.612858654066959e-07,0.001953125,,,3.423843778980845e-05,0.140625
DB2-All10,B17,zero_25pct,accuracy,C,10,7.040474402182883,3.205981459767438,4.747053424582338,9.333895379783428,2.1960433928066445,10,0,6.725539292969416e-05,0.001953125,,,0.003362769646484708,0.140625
DB2-All10,B17,zero_25pct,accuracy,C2,10,0.920125352612461,0.5354480595577696,0.5370888854289062,1.3031618197960158,1.7184213037813585,9,1,0.00041413887999657787,0.00390625,,,0.019878666239835738,0.16015625
DB2-All10,B17,zero_25pct,accuracy,D_v2_no_bypass,10,-0.3689903657133209,1.0496126320225088,-1.1198380106056784,0.38185727917903667,-0.3515490900698382,5,5,0.2950823874793051,0.4921875,,,1.0,1.0
DB2-All10,B17,zero_25pct,accuracy,D_v2_no_detach,10,0.03681545424187416,0.2026696834842147,-0.1081657034657808,0.18179661194952912,0.18165249784258727,6,4,0.5797454534431391,0.431640625,,,1.0,1.0
DB2-All10,B17,zero_25pct,accuracy,D_v2_no_imp_loss,10,-0.23346536626457914,0.4565679747642569,-0.56007442004897,0.09314368751981172,-0.5113485377180167,3,7,0.14032753635374645,0.130859375,,,1.0,1.0
DB2-All10,B17,zero_25pct,accuracy,External_AiFusion_Lite,10,7.512941725967641,3.2401478219630913,5.195079605219158,9.830803846716124,2.318703386012745,10,0,4.409333458592199e-05,0.001953125,,,0.0022928533984679436,0.140625
DB2-All10,B17,zero_25pct,accuracy,External_HyFusion_Lite,10,3.2287716937750366,2.4288169384099487,1.4913007235888966,4.966242663961177,1.3293598388229237,10,0,0.0022937360570132745,0.001953125,,,0.09174944228053097,0.140625
DB2-All10,B17,zero_25pct,macro_f1,A,10,20.892029925068805,5.583282366751163,16.897990326130138,24.88606952400747,3.741890263240545,10,0,8.676077008888485e-07,0.001953125,,,,
DB2-All10,B17,zero_25pct,macro_f1,B,10,14.982415599801731,3.4924441541942723,12.484071555445169,17.480759644158294,4.289951374543386,10,0,2.691189245476374e-07,0.001953125,,,1.6954492246501156e-05,0.140625
DB2-All10,B17,zero_25pct,macro_f1,C,10,7.00389427823705,3.232352553838408,4.691608556375312,9.31618000009879,2.1668101364499823,10,0,7.456148729919974e-05,0.001953125,,,0.0037280743649599868,0.140625
DB2-All10,B17,zero_25pct,macro_f1,C2,10,0.9238729356646612,0.5449559429530546,0.5340349384332976,1.3137109328960248,1.6953167455304703,9,1,0.00045567778324875197,0.00390625,,,0.021872533595940095,0.16015625
DB2-All10,B17,zero_25pct,macro_f1,D_v2_no_bypass,10,-0.4889920508155721,1.1440021685311312,-1.3073619024990353,0.3293778008678911,-0.4274397936180707,5,5,0.20946726756002018,0.375,,,1.0,1.0
DB2-All10,B17,zero_25pct,macro_f1,D_v2_no_detach,10,0.03211825461711726,0.20096081822900022,-0.11164045452887761,0.17587696376311213,0.1598234665850019,5,5,0.6254182260138798,0.4921875,,,1.0,1.0
DB2-All10,B17,zero_25pct,macro_f1,D_v2_no_imp_loss,10,-0.26673332010344053,0.4759883089475553,-0.6072348440617608,0.07376820385487964,-0.5603778813248739,3,7,0.11014618459362038,0.16015625,,,1.0,1.0
DB2-All10,B17,zero_25pct,macro_f1,External_AiFusion_Lite,10,7.3723160868969355,3.204998349457117,5.079598384046191,9.66503378974768,2.3002558139057094,10,0,4.693397331437523e-05,0.001953125,,,0.002393632639033137,0.140625
DB2-All10,B17,zero_25pct,macro_f1,External_HyFusion_Lite,10,3.158266636355481,2.350295367193996,1.4769666144049192,4.839566658306043,1.3437743529767994,10,0,0.0021444056453654957,0.001953125,,,0.08577622581461983,0.140625
DB2-All10,B17,zero_50pct,accuracy,A,10,15.837471464453188,4.570737920729097,12.567762527560328,19.10718040134605,3.4649703700200094,10,0,1.6637289300929127e-06,0.001953125,,,,
DB2-All10,B17,zero_50pct,accuracy,B,10,22.61310445646181,4.284455773391757,19.548189430717645,25.678019482205972,5.277940922368377,10,0,4.4482019968804743e-08,0.001953125,5.782662595944616e-07,0.029296875,3.0247773578787227e-06,0.140625
DB2-All10,B17,zero_50pct,accuracy,C,10,9.997539946308706,3.141935507637918,7.749934682862321,12.24514520975509,3.181968542003835,10,0,3.3979683200484488e-06,0.001953125,2.718374656038759e-05,0.029296875,0.00019708216256281004,0.140625
DB2-All10,B17,zero_50pct,accuracy,C2,10,1.7410653073332647,0.6400246493032166,1.2832192544743357,2.1989113601921937,2.72030977123886,10,0,1.233743220276263e-05,0.001953125,7.928923210095703e-05,0.029296875,0.000666221338949182,0.140625
DB2-All10,B17,zero_50pct,accuracy,D_v2_no_bypass,10,0.7585093464971626,0.7998852233248076,0.18630592802234602,1.3307127649719792,0.9482727326107341,8,2,0.014987885141237178,0.01953125,,,0.49460020966082685,0.64453125
DB2-All10,B17,zero_50pct,accuracy,D_v2_no_detach,10,0.13770937083715462,0.29436514835124516,-0.07286677090766203,0.34828551258197127,0.46781818978392015,7,3,0.17316926979986486,0.193359375,,,1.0,1.0
DB2-All10,B17,zero_50pct,accuracy,D_v2_no_imp_loss,10,0.31971836505421125,0.56534805422663,-0.08470726980365784,0.7241439999120803,0.5655248349471569,7,3,0.10735124699418602,0.10546875,,,1.0,1.0
DB2-All10,B17,zero_50pct,accuracy,External_AiFusion_Lite,10,9.861013141815569,2.4938205360161025,8.077041399170104,11.644984884461033,3.9541791397582333,10,0,5.418673078553564e-07,0.001953125,5.50732175706499e-06,0.029296875,3.3595773087032094e-05,0.140625
DB2-All10,B17,zero_50pct,accuracy,External_HyFusion_Lite,10,5.849991709998913,2.6044898901803792,3.986851880574722,7.713131539423104,2.2461180333450095,10,0,5.649300786331437e-05,0.001953125,0.0002259720314532575,0.029296875,0.002881143401029033,0.140625
DB2-All10,B17,zero_50pct,macro_f1,A,10,16.81436841863935,5.106356691466647,13.161500895141556,20.467235942137144,3.292830766549904,10,0,2.552680403757e-06,0.001953125,,,,
DB2-All10,B17,zero_50pct,macro_f1,B,10,23.51837388104118,3.565250526430554,20.96794729550804,26.068800466574324,6.596555755813107,10,0,6.260934219342374e-09,0.001953125,8.139214485145086e-08,0.029296875,4.194825926959391e-07,0.140625
DB2-All10,B17,zero_50pct,macro_f1,C,10,10.369461313764493,3.1510567387243986,8.115331114669605,12.623591512859381,3.290788511146336,10,0,2.5659733595089204e-06,0.001953125,2.0527786876071363e-05,0.029296875,0.0001488264548515174,0.140625
DB2-All10,B17,zero_50pct,macro_f1,C2,10,1.7822079127901358,0.6622945046061874,1.308430965145662,2.2559848604346096,2.69095983794984,10,0,1.3470937627281621e-05,0.001953125,9.429656339097135e-05,0.029296875,0.0007409015695004892,0.140625
DB2-All10,B17,zero_50pct,macro_f1,D_v2_no_bypass,10,0.6874508355431109,0.9056612953341691,0.039579773471861035,1.3353218976143608,0.7590595281975219,8,2,0.039874540800076366,0.064453125,,,1.0,1.0
DB2-All10,B17,zero_50pct,macro_f1,D_v2_no_detach,10,0.13922475945174928,0.2955429586588244,-0.07219393703049631,0.3506434559339949,0.47108129418326194,7,3,0.17049063208139978,0.193359375,,,1.0,1.0
DB2-All10,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,10,0.2678153261519667,0.5664626498445178,-0.13740764237850284,0.6730382946824363,0.4727854982591993,7,3,0.16910618581552186,0.130859375,,,1.0,1.0
DB2-All10,B17,zero_50pct,macro_f1,External_AiFusion_Lite,10,10.086465085908003,2.4098418413790004,8.362568082424072,11.810362089391933,4.185529901886074,10,0,3.327199964249857e-07,0.001953125,3.659919960674843e-06,0.029296875,2.0628639778349113e-05,0.140625
DB2-All10,B17,zero_50pct,macro_f1,External_HyFusion_Lite,10,5.968074360795633,2.4803030186585113,4.193772467543256,7.74237625404801,2.4061875972007267,10,0,3.295611808698905e-05,0.001953125,0.0001318244723479562,0.029296875,0.0017137181405234305,0.140625
DB2-Dev5,B17,clean,accuracy,A,5,19.410253114391544,4.105231729445336,14.312934671655485,24.507571557127605,4.728174776388102,5,0,0.00045286526472534526,0.0625,,,,
DB2-Dev5,B17,clean,accuracy,B,5,5.36636913923639,3.1624553439620406,1.4396621927116149,9.293076085761165,1.6968995781971121,5,0,0.019196257062291083,0.0625,,,0.8696695772246842,1.0
DB2-Dev5,B17,clean,accuracy,C,5,4.4313701840302056,4.449766415582037,-1.0937445746142291,9.95648494267464,0.9958657983737277,5,0,0.08992762875933463,0.0625,,,1.0,1.0
DB2-Dev5,B17,clean,accuracy,C2,5,-0.11774047053767722,0.27036712463454077,-0.4534455954942571,0.21796465441890267,-0.4354836805577925,2,3,0.38530986469476014,0.3125,,,1.0,1.0
DB2-Dev5,B17,clean,accuracy,D_v2_no_bypass,5,-1.9544505589921535,1.2049482231364956,-3.4505913873603387,-0.45830973062396807,-1.6220203669039768,0,5,0.022219891438936924,0.0625,,,0.9554553318742877,1.0
DB2-Dev5,B17,clean,accuracy,D_v2_no_detach,5,0.10127115834166256,0.20693845544715653,-0.15567687163096577,0.3582191883142909,0.48937814928034484,2,2,0.33530496218447686,0.625,,,1.0,1.0
DB2-Dev5,B17,clean,accuracy,D_v2_no_imp_loss,5,-0.1849991622530478,0.43678854471214745,-0.7273437730499375,0.35734544854384187,-0.42354398825858863,1,4,0.39722911262054605,0.4375,,,1.0,1.0
DB2-Dev5,B17,clean,accuracy,External_AiFusion_Lite,5,3.981881475888676,4.234413866232754,-1.275837775307354,9.239600727084706,0.9403619017125623,5,0,0.10333636064081503,0.0625,,,1.0,1.0
DB2-Dev5,B17,clean,accuracy,External_HyFusion_Lite,5,0.8491618035512506,3.066869703309116,-2.9588598942295454,4.657183501332047,0.276882256404638,2,3,0.5693523659244195,1.0,,,1.0,1.0
DB2-Dev5,B17,clean,macro_f1,A,5,20.297316636799216,4.0417213143021335,15.278856790057446,25.315776483540986,5.021948585365012,5,0,0.00035818199866326293,0.0625,,,,
DB2-Dev5,B17,clean,macro_f1,B,5,5.34754094224501,3.230926910686887,1.3358153164173867,9.359266568072634,1.655110465221925,5,0,0.020818306485789296,0.0625,,,0.902378706889429,1.0
DB2-Dev5,B17,clean,macro_f1,C,5,4.157554880729302,4.4519773734720225,-1.3703051447286718,9.685414906187276,0.9338670285035376,5,0,0.10504538926449944,0.0625,,,1.0,1.0
DB2-Dev5,B17,clean,macro_f1,C2,5,-0.0990319216446589,0.30255297144196414,-0.474701053833718,0.2766372105444002,-0.327320935480071,2,3,0.5047952517516162,0.625,,,1.0,1.0
DB2-Dev5,B17,clean,macro_f1,D_v2_no_bypass,5,-2.204554899198663,1.3258232512667611,-3.8507818982780666,-0.5583279001192594,-1.6627818957710354,0,5,0.02050860697475975,0.0625,,,0.902378706889429,1.0
DB2-Dev5,B17,clean,macro_f1,D_v2_no_detach,5,0.11076664173150341,0.17530935524526153,-0.10690867322485245,0.32844195668785925,0.6318353152148584,3,2,0.23057740160724685,0.3125,,,1.0,1.0
DB2-Dev5,B17,clean,macro_f1,D_v2_no_imp_loss,5,-0.19708428535341938,0.4634815929929122,-0.7725726932028496,0.37840412249601085,-0.42522570115623404,2,3,0.3955314772147575,0.625,,,1.0,1.0
DB2-Dev5,B17,clean,macro_f1,External_AiFusion_Lite,5,3.681550161022256,4.300717930318428,-1.6584964594835516,9.021596781528064,0.8560315325654644,5,0,0.12813258249415554,0.0625,,,1.0,1.0
DB2-Dev5,B17,clean,macro_f1,External_HyFusion_Lite,5,0.7803504274268414,3.1058588961687197,-3.076082747446748,4.636783602300431,0.2512510881899544,2,3,0.6042299993531917,1.0,,,1.0,1.0
DB2-Dev5,B17,full_acc,accuracy,A,5,58.293711780577325,4.0208815218309635,53.30112795387704,63.28629560727761,14.497744204617222,5,0,5.398331108233703e-06,0.0625,,,,
DB2-Dev5,B17,full_acc,accuracy,B,5,37.734275463870276,2.520295329714075,34.60491548812322,40.86363543961733,14.97216418210448,5,0,4.747818954970053e-06,0.0625,,,0.00034184296475784384,1.0
DB2-Dev5,B17,full_acc,accuracy,C,5,4.979016795030513,5.8199145148034415,-2.2473615306244614,12.205395120685488,0.8555137334691026,5,0,0.12830359973463615,0.0625,,,1.0,1.0
DB2-Dev5,B17,full_acc,accuracy,C2,5,-0.6876851242745796,0.7918290856007496,-1.6708707925956388,0.29550054404647963,-0.8684767164783327,1,4,0.12409575640849746,0.1875,,,1.0,1.0
DB2-Dev5,B17,full_acc,accuracy,D_v2_no_bypass,5,-6.033036040549797,2.3116026474489373,-8.903269826039656,-3.162802255059938,-2.609893204270119,0,5,0.004296895355719109,0.0625,,,0.22343855849739366,1.0
DB2-Dev5,B17,full_acc,accuracy,D_v2_no_detach,5,0.26960183542226845,0.07007061862933707,0.18259767093835447,0.35660599990618247,3.8475732153646485,5,0,0.0010030592258939025,0.0625,,,0.061186612779528055,1.0
DB2-Dev5,B17,full_acc,accuracy,D_v2_no_imp_loss,5,-0.4920373266384592,0.637842669584633,-1.2840236059798786,0.2999489527029602,-0.7714086092090341,1,4,0.15962796629296325,0.125,,,1.0,1.0
DB2-Dev5,B17,full_acc,accuracy,External_AiFusion_Lite,5,-1.3546208649915605,4.133285479785159,-6.486772639539175,3.777530909556053,-0.32773464877194286,1,4,0.5042886997953706,0.625,,,1.0,1.0
DB2-Dev5,B17,full_acc,accuracy,External_HyFusion_Lite,5,-4.261148481677759,3.9835262090453116,-9.207349561350455,0.6850525979949351,-1.069692593462058,1,4,0.07501239364652339,0.125,,,1.0,1.0
DB2-Dev5,B17,full_acc,macro_f1,A,5,63.828214640403054,4.782201733698117,57.890326915522465,69.76610236528364,13.347035151326448,5,0,7.5063441902088995e-06,0.0625,,,,
DB2-Dev5,B17,full_acc,macro_f1,B,5,45.545175681938176,4.6644889307600055,39.7534477065935,51.33690365728285,9.764237059625158,5,0,2.6038062552349714e-05,0.0625,,,0.0017966263161121303,1.0
DB2-Dev5,B17,full_acc,macro_f1,C,5,4.68032367174123,5.622573938561437,-2.3010239650092617,11.661671308491723,0.8324165627493223,4,1,0.1361890198046228,0.125,,,1.0,1.0
DB2-Dev5,B17,full_acc,macro_f1,C2,5,-0.7676585679315706,0.7925596691862794,-1.7517513755884608,0.2164342397253196,-0.9685814176233889,1,4,0.0962601565809131,0.125,,,1.0,1.0
DB2-Dev5,B17,full_acc,macro_f1,D_v2_no_bypass,5,-5.975816434754511,2.6230886534049738,-9.232811179784264,-2.718821689724757,-2.2781603004524587,0,5,0.007011272066195807,0.0625,,,0.3575748753759862,1.0
DB2-Dev5,B17,full_acc,macro_f1,D_v2_no_detach,5,0.24450410009036805,0.04248040177183301,0.1917577145810515,0.2972504855996846,5.755691798858846,5,0,0.00021015551006257457,0.0625,,,0.013660108154067346,1.0
DB2-Dev5,B17,full_acc,macro_f1,D_v2_no_imp_loss,5,-0.5185695575672344,0.7352784746927165,-1.4315383682473597,0.3943992531128908,-0.7052696024916983,2,3,0.18992125011121977,0.3125,,,1.0,1.0
DB2-Dev5,B17,full_acc,macro_f1,External_AiFusion_Lite,5,-2.3193627255676836,4.458335381691952,-7.855117260932628,3.2163918097972606,-0.5202306526987834,1,4,0.3093832046683837,0.3125,,,1.0,1.0
DB2-Dev5,B17,full_acc,macro_f1,External_HyFusion_Lite,5,-5.253382671127227,4.043181066413906,-10.273655039512487,-0.23311030274196742,-1.2993191709286243,1,4,0.04388131883850182,0.125,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,A,5,-1.2515130795433693,0.7578176681927675,-2.1924679953410564,-0.31055816374568246,-1.6514699142974054,0,5,0.020967231456814877,0.0625,,,,
DB2-Dev5,B17,full_emg,accuracy,B,5,36.0843954838988,7.081499888171998,27.291552019471634,44.87723894832597,5.095586535865009,5,0,0.0003384197849656631,0.0625,,,0.02165886623780244,1.0
DB2-Dev5,B17,full_emg,accuracy,C,5,-0.7571683846896948,1.3105841029184926,-2.3844734819017672,0.8701367125223773,-0.5777335334707507,2,3,0.26599568298964266,0.3125,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,C2,5,0.4489483238498404,1.093914253330656,-0.9093256216327898,1.8072222693324707,0.41040540653247837,3,2,0.4107055034729742,0.625,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,D_v2_no_bypass,5,-0.13499105696059832,1.2019315861638682,-1.6273862358042217,1.357404121883025,-0.11231176425893012,3,2,0.814082013598427,0.8125,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,D_v2_no_detach,5,-0.027763262447191295,0.1464042856879404,-0.20954819316864584,0.15402166827426325,-0.18963421949524398,2,3,0.6933504076762276,0.8125,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,D_v2_no_imp_loss,5,0.21139443718428463,0.8891342297782424,-0.8926115255019942,1.3154003998705635,0.23775311995018816,3,2,0.6231342659117147,1.0,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,External_AiFusion_Lite,5,-0.6518320613539696,1.168248658290118,-2.1024043613026633,0.7987402385947238,-0.5579566102887802,2,3,0.28022048482740336,0.4375,,,1.0,1.0
DB2-Dev5,B17,full_emg,accuracy,External_HyFusion_Lite,5,0.8473745436136904,1.9989645219436047,-1.6346677369702864,3.329416824197667,0.42390674487298213,4,1,0.3968623985224654,0.4375,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,A,5,-1.1136488967738731,0.5418107831773329,-1.7863958400837543,-0.44090195346399197,-2.0554203263418245,0,5,0.010060730546007382,0.0625,,,,
DB2-Dev5,B17,full_emg,macro_f1,B,5,49.36857450483815,3.6744045613370795,44.8061986461902,53.930950363486104,13.435802639781564,5,0,7.310647687579195e-06,0.0625,,,0.0005190559858181228,1.0
DB2-Dev5,B17,full_emg,macro_f1,C,5,-0.49520691638525793,1.0331917480300048,-1.7780839131553323,0.7876700803848165,-0.47929817222163557,2,3,0.3441933331667467,0.3125,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,C2,5,1.0542905286812096,1.4582391556373724,-0.7563525316447748,2.864933589007194,0.722988766695403,4,1,0.18125981608439296,0.1875,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,D_v2_no_bypass,5,0.07125483335002958,0.9802696974158609,-1.1459107584613446,1.2884204251614038,0.07268900950204632,3,2,0.8787631413006771,1.0,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,D_v2_no_detach,5,0.0008507918838884798,0.1647573638628402,-0.20372249526355846,0.20542407903133542,0.005163908088483137,3,2,0.9913401034078948,1.0,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,D_v2_no_imp_loss,5,0.16522587954869827,0.9574078731350529,-1.023553008119936,1.3540047672173325,0.17257626993150008,3,2,0.7192220817680892,1.0,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,External_AiFusion_Lite,5,-0.411053994661541,1.1170866442013998,-1.7981002636406793,0.9759922743175973,-0.36796966179414103,2,3,0.45684132965702295,0.625,,,1.0,1.0
DB2-Dev5,B17,full_emg,macro_f1,External_HyFusion_Lite,5,1.3889564622574158,2.0716137437885807,-1.1832917415889863,3.961204666103818,0.6704707701529742,4,1,0.20819222064752627,0.3125,,,1.0,1.0
DB2-Dev5,B17,lift_25pct,accuracy,A,5,16.761804466205128,3.2552434731400264,12.719885840219368,20.803723092190886,5.149170746984586,5,0,0.00032488670379414664,0.0625,,,,
DB2-Dev5,B17,lift_25pct,accuracy,B,5,52.774788073589626,4.817442039881736,46.79314372923516,58.75643241794409,10.954939911406843,5,0,1.6480163807209714e-05,0.0625,,,0.0011700916303118898,1.0
DB2-Dev5,B17,lift_25pct,accuracy,C,5,15.34687684577286,4.55832726148174,9.686965993160218,21.0067876983855,3.366778198541228,5,0,0.001666939880711988,0.0625,,,0.10001639284271928,1.0
DB2-Dev5,B17,lift_25pct,accuracy,C2,5,0.8134844850355872,0.4110625106288017,0.30308296457655104,1.3238860054946233,1.9789799945297886,5,0,0.011465158361621649,0.0625,,,0.5617927597194607,1.0
DB2-Dev5,B17,lift_25pct,accuracy,D_v2_no_bypass,5,-0.7445127835082377,1.0592653382349817,-2.05976441853975,0.5707388515232747,-0.7028576850714235,1,4,0.1911328758689745,0.1875,,,1.0,1.0
DB2-Dev5,B17,lift_25pct,accuracy,D_v2_no_detach,5,-0.05212030755695318,0.05058909989423012,-0.1149349715971527,0.010694356483246334,-1.0302675411486755,0,4,0.08259784872805004,0.125,,,1.0,1.0
DB2-Dev5,B17,lift_25pct,accuracy,D_v2_no_imp_loss,5,-0.2128870842709607,0.31006074054560484,-0.5978783430628372,0.1721041745209157,-0.6865979997865886,2,3,0.19951098775048173,0.3125,,,1.0,1.0
DB2-Dev5,B17,lift_25pct,accuracy,External_AiFusion_Lite,5,14.929015338150995,3.6839790547421383,10.35475117574094,19.50327950056105,4.052415911250602,5,0,0.0008220380684500738,0.0625,,,0.05096636024390458,1.0
DB2-Dev5,B17,lift_25pct,accuracy,External_HyFusion_Lite,5,13.122153833171101,5.112112175091358,6.774628190581012,19.46967947576119,2.566875174826655,5,0,0.004565074230283403,0.0625,,,0.23281878574445355,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,A,5,17.60167234241576,3.321868371480169,13.477027978777059,21.72631670605446,5.29872661226873,5,0,0.0002905208463828615,0.0625,,,,
DB2-Dev5,B17,lift_25pct,macro_f1,B,5,53.07563799575,4.620610776784725,47.33839194450407,58.81288404699593,11.486714756935868,5,0,1.3647463478334506e-05,0.0625,,,0.0009553224434834154,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,C,5,15.81083304528028,4.759929947994131,9.90059939488404,21.72106669567652,3.3216524650626593,5,0,0.001754095691260206,0.0625,,,0.10403507679115342,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,C2,5,0.881755037124381,0.42645090326394586,0.35224630354006237,1.4112637707086995,2.067658974047549,5,0,0.009855708286567694,0.0625,,,0.49278541432838474,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,D_v2_no_bypass,5,-0.9173442779387961,1.1637538734173958,-2.36233556533136,0.5276470094537675,-0.788263136126017,2,3,0.15275083901373404,0.3125,,,1.0,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,D_v2_no_detach,5,-0.06838204971045148,0.03724825545818417,-0.1146318675087757,-0.02213223191212725,-1.8358457025515968,0,5,0.01479152911857023,0.0625,,,0.709993397691371,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,5,-0.29681078732328725,0.2802950850487001,-0.644843103301721,0.05122152865514651,-1.0589225539638614,1,4,0.07700336874207059,0.125,,,1.0,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,External_AiFusion_Lite,5,15.345222926043414,3.5659069688792813,10.917564621842091,19.772881230244735,4.30331555477069,5,0,0.0006521670082437173,0.0625,,,0.04043435451111047,1.0
DB2-Dev5,B17,lift_25pct,macro_f1,External_HyFusion_Lite,5,13.170210880034702,5.204898039846934,6.707476369635412,19.632945390433992,2.5303494476180006,5,0,0.004809040749069718,0.0625,,,0.2548791597006951,1.0
DB2-Dev5,B17,lift_50pct,accuracy,A,5,13.35409933015779,2.5476170040049526,10.190815015073099,16.517383645242482,5.241800203548896,5,0,0.00030304225751714287,0.0625,,,,
DB2-Dev5,B17,lift_50pct,accuracy,B,5,50.44584948351034,5.608565174039044,43.48189602532661,57.40980294169406,8.994430468065941,5,0,3.607385274831143e-05,0.0625,0.00050503393847636,0.9375,0.002489095839633489,1.0
DB2-Dev5,B17,lift_50pct,accuracy,C,5,12.998391556260412,3.175944732176944,9.054935322031398,16.941847790489426,4.092763776575764,5,0,0.0007913024852800681,0.0625,0.008704327338080749,0.9375,0.04985205657264429,1.0
DB2-Dev5,B17,lift_50pct,accuracy,C2,5,1.7795740751013245,0.5772457411654365,1.0628288201797522,2.4963193300228967,3.082870861045132,5,0,0.00232162772195568,0.0625,0.01868374903556978,0.9375,0.1315293885158055,1.0
DB2-Dev5,B17,lift_50pct,accuracy,D_v2_no_bypass,5,0.47830669450839913,0.8993276841451301,-0.638356113482577,1.5949695024993753,0.531849183496515,3,2,0.30011113725622474,0.3125,,,1.0,1.0
DB2-Dev5,B17,lift_50pct,accuracy,D_v2_no_detach,5,-0.15957355293170217,0.2376301499114386,-0.45463035496449944,0.1354832491010951,-0.6715206508566904,1,4,0.207615544531446,0.1875,,,1.0,1.0
DB2-Dev5,B17,lift_50pct,accuracy,D_v2_no_imp_loss,5,0.35233100713457866,0.45590272357006034,-0.21374699140540898,0.9184090056745663,0.7728205797402624,3,2,0.15903945011194257,0.3125,,,1.0,1.0
DB2-Dev5,B17,lift_50pct,accuracy,External_AiFusion_Lite,5,12.779292478936108,2.433844977777363,9.75727479282091,15.801310165051307,5.250660003253953,5,0,0.0003010499740411975,0.0625,0.0036125996884943698,0.9375,0.019771026429805712,1.0
DB2-Dev5,B17,lift_50pct,accuracy,External_HyFusion_Lite,5,11.615425927136638,3.761601809407208,6.9447803848175615,16.286071469455713,3.087893539951034,5,0,0.002307533131856237,0.0625,0.01868374903556978,0.9375,0.1315293885158055,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,A,5,14.005745629183036,2.756705812311839,10.582843268396356,17.428647989969715,5.080609460259194,5,0,0.0003423271360101476,0.0625,,,,
DB2-Dev5,B17,lift_50pct,macro_f1,B,5,50.825936441917115,5.457637805348166,44.04938406378048,57.60248882005375,9.312808627958175,5,0,3.1422531024821526e-05,0.0625,0.00043991543434750136,0.9375,0.0021367321096878635,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,C,5,13.540547306611575,3.5138234919291405,9.177559180640518,17.903535432582633,3.8535081052627422,5,0,0.0009971569513345974,0.0625,0.010968726464680572,0.9375,0.06082657403141044,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,C2,5,1.8708713960438605,0.6308359404727287,1.0875851199858588,2.6541576721018623,2.965701977350701,5,0,0.0026827113077318716,0.0625,0.0187789791541231,0.9375,0.1502318332329848,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,D_v2_no_bypass,5,0.3707665088795298,1.0351225936222739,-0.9145079493485553,1.6560409671076148,0.3581860845893448,3,2,0.4680468568171599,0.4375,,,1.0,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,D_v2_no_detach,5,-0.1957417061482225,0.2841018141036394,-0.5485007005450906,0.15701728824864558,-0.6889843585328765,1,4,0.19825816900996118,0.125,,,1.0,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,5,0.2506567933628756,0.5155595251899493,-0.3894949079965123,0.8908084947222635,0.4861840022653549,3,2,0.33809883167192045,0.3125,,,1.0,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,External_AiFusion_Lite,5,13.292065317098047,2.3985692249595707,10.313848263266237,16.270282370929856,5.541664246660253,5,0,0.0002437957516801215,0.0625,0.002925549020161458,0.9375,0.015359132355847654,1.0
DB2-Dev5,B17,lift_50pct,macro_f1,External_HyFusion_Lite,5,11.702794771804493,4.053854365509516,6.6692697521901545,16.736319791418833,2.8868315722865407,5,0,0.0029651785876942454,0.0625,0.0187789791541231,0.9375,0.1630848223231835,1.0
DB2-Dev5,B17,noise_25pct,accuracy,A,5,16.75355336321679,3.4942911568503074,12.414817834513972,21.092288891919605,4.794549913327241,5,0,0.0004289835581724939,0.0625,,,,
DB2-Dev5,B17,noise_25pct,accuracy,B,5,34.5096873918735,6.564109926669301,26.35926841567626,42.660106368070736,5.257329291769506,5,0,0.00029956100651220777,0.0625,,,0.019771026429805712,1.0
DB2-Dev5,B17,noise_25pct,accuracy,C,5,5.887356913743131,5.386720256679028,-0.8011396973701697,12.575853524856432,1.0929390488476474,5,0,0.07091075343418343,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,accuracy,C2,5,0.9073462878765381,0.5169217840316553,0.26550311875716914,1.549189456995907,1.7552873875808142,5,0,0.017176005841377913,0.0625,,,0.8072722745447619,1.0
DB2-Dev5,B17,noise_25pct,accuracy,D_v2_no_bypass,5,-0.9504045491372493,1.109539004778187,-2.328079185973161,0.42727008769866237,-0.8565760600072361,1,4,0.1279530040405206,0.125,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,accuracy,D_v2_no_detach,5,-0.07169001396823749,0.11454504893725619,-0.21391647740611708,0.0705364494696421,-0.6258674175215272,1,4,0.23424400501524142,0.3125,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,accuracy,D_v2_no_imp_loss,5,-0.1367289702695551,0.21066331678428024,-0.39830202646279117,0.12484408592368096,-0.6490402427754706,1,4,0.2203244955789707,0.3125,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,accuracy,External_AiFusion_Lite,5,4.818757960050826,4.74357464758497,-1.0711679026475505,10.708683822749203,1.0158495054998518,5,0,0.08558492846304354,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,accuracy,External_HyFusion_Lite,5,0.8165385617821851,3.530999290633957,-3.567776135081037,5.200853258645407,0.2312485771232153,2,3,0.6323723548300257,1.0,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,A,5,17.56431293607941,3.5824883979934308,13.116066068308282,22.01255980385054,4.902824792375397,5,0,0.00039328927923018895,0.0625,,,,
DB2-Dev5,B17,noise_25pct,macro_f1,B,5,34.88365628429099,5.9641109569493205,27.47823442775441,42.28907814082758,5.848928119562383,5,0,0.00019731781262000213,0.0625,,,0.01302297563292014,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,C,5,5.584086866099464,5.443535369316579,-1.1749550249297753,12.343128757128703,1.0258198922661783,5,0,0.08350660743339133,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,C2,5,0.9505315899901046,0.5334244212062402,0.28819769041563437,1.6128654895645749,1.7819423937146597,5,0,0.016339061531424424,0.0625,,,0.7515968304455235,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,D_v2_no_bypass,5,-1.1147919110661864,1.1534569491759525,-2.5469978783359184,0.3174140562035457,-0.966478993310163,1,4,0.09676837009280662,0.125,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,D_v2_no_detach,5,-0.10173306505045554,0.13011631911719748,-0.26329381407707214,0.05982768397616106,-0.7818624576892866,1,4,0.15532476687870464,0.1875,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,5,-0.22019210354475627,0.18475099970120631,-0.44959076850589896,0.009206561416386427,-1.1918317297382317,0,5,0.05609631756249894,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,External_AiFusion_Lite,5,4.560974649407636,4.679926726223584,-1.249921880775804,10.371871179591075,0.9745824916126549,5,0,0.09482580052946936,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_25pct,macro_f1,External_HyFusion_Lite,5,0.684327086578991,3.4440427501501416,-3.5920168045571295,4.960670977715111,0.1986987782161409,3,2,0.679801954436543,1.0,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,accuracy,A,5,13.19303522930879,2.7511393005092817,9.777044605822923,16.60902585279466,4.795480631193971,5,0,0.0004286599614601943,0.0625,,,,
DB2-Dev5,B17,noise_50pct,accuracy,B,5,37.513774578945174,5.267928071363623,30.972777947605962,44.054771210284386,7.121163020973936,5,0,9.092308175674826e-05,0.0625,0.0011820000628377273,0.9375,0.006182769559458881,1.0
DB2-Dev5,B17,noise_50pct,accuracy,C,5,4.161083082309758,5.384706673068001,-2.5249133345263575,10.847079499145874,0.77275947139734,4,1,0.1590648728229533,0.125,0.4771946184688599,0.9375,1.0,1.0
DB2-Dev5,B17,noise_50pct,accuracy,C2,5,1.7780491599675252,0.59185662835492,1.0431620924409546,2.512936227494096,3.0041889788573566,5,0,0.0025569279086284443,0.0625,0.01868374903556978,0.9375,0.14063103497456445,1.0
DB2-Dev5,B17,noise_50pct,accuracy,D_v2_no_bypass,5,0.13025988211016193,0.7679171027393233,-0.8232351379661988,1.0837549021865227,0.16962753094767297,2,3,0.723742298841699,1.0,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,accuracy,D_v2_no_detach,5,-0.4102460979795919,0.32614787040169146,-0.8152121667482,-0.005280029210983805,-1.2578530636251681,0,5,0.0481870854210251,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,accuracy,D_v2_no_imp_loss,5,0.5227597399366934,0.48323863795506433,-0.07726027935313418,1.1227797592265212,1.081783820409874,5,0,0.07284634721688911,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,accuracy,External_AiFusion_Lite,5,3.1681816321411986,4.3340212234152675,-2.2132164884245817,8.549579752706979,0.7310027959772261,4,1,0.17747793925693964,0.125,0.4771946184688599,0.9375,1.0,1.0
DB2-Dev5,B17,noise_50pct,accuracy,External_HyFusion_Lite,5,-1.0282036062081532,3.5463251014377803,-5.431547810589766,3.3751405981734592,-0.28993495429713717,1,4,0.5521192729720032,0.4375,0.5521192729720032,0.9375,1.0,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,A,5,13.870742497228843,2.9849725168434014,10.164409587436705,17.57707540702098,4.646857690970337,5,0,0.00048441986824277296,0.0625,,,,
DB2-Dev5,B17,noise_50pct,macro_f1,B,5,37.88776829180112,4.992991778858115,31.68815015666562,44.087386426936625,7.58818960051762,5,0,7.074054437933663e-05,0.0625,0.0009196270769313762,0.9375,0.0047396164734155545,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,C,5,3.847982991779772,5.606967967117899,-3.1139872720722828,10.809953255631827,0.6862858882637273,4,1,0.19967544164577075,0.1875,0.5990263249373122,0.9375,1.0,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,C2,5,1.8906798480761957,0.5963593176781125,1.1502019533219205,2.631157742830471,3.1703702650902463,5,0,0.002090497847663571,0.0625,0.01733917946519224,0.9375,0.11915837731682355,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,D_v2_no_bypass,5,0.05109463955624616,0.7063274794105605,-0.825926762569859,0.9281160416823513,0.07233845637562522,2,3,0.8793414864784275,1.0,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,D_v2_no_detach,5,-0.45299022516795295,0.3974054508391727,-0.9464342661648905,0.04045381582898455,-1.1398691794775482,0,5,0.06338436513985754,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,5,0.463765864773249,0.3763804949245909,-0.0035722454007310334,0.931103974947229,1.2321729500519574,5,0,0.051099571361753776,0.0625,,,1.0,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,External_AiFusion_Lite,5,2.831369542723978,4.333569113726988,-2.549467209518627,8.212206294966583,0.6533574216585928,4,1,0.2178243428099086,0.1875,0.5990263249373122,0.9375,1.0,1.0
DB2-Dev5,B17,noise_50pct,macro_f1,External_HyFusion_Lite,5,-1.2980018805198856,3.5449793656107937,-5.699675133174035,3.103671372134264,-0.366152168080742,1,4,0.4589068257792929,0.4375,0.5990263249373122,0.9375,1.0,1.0
DB2-Dev5,B17,zero_25pct,accuracy,A,5,16.642104922031898,3.490859468377701,12.307630397358567,20.97657944670523,4.767337405812542,5,0,0.0004385806038659737,0.0625,,,,
DB2-Dev5,B17,zero_25pct,accuracy,B,5,12.83966894483056,2.410515084909602,9.84661914677121,15.83271874288991,5.3265250340933115,5,0,0.0002846403707326209,0.0625,,,0.0190709048390856,1.0
DB2-Dev5,B17,zero_25pct,accuracy,C,5,6.079546696176957,3.566077950660851,1.651676090053111,10.507417302300802,1.704827202403223,5,0,0.018905860374449655,0.0625,,,0.8696695772246842,1.0
DB2-Dev5,B17,zero_25pct,accuracy,C2,5,0.9022462404334174,0.36638486140171683,0.44731934854402877,1.357173132322806,2.4625641926950794,5,0,0.005305600071574497,0.0625,,,0.26528000357872483,1.0
DB2-Dev5,B17,zero_25pct,accuracy,D_v2_no_bypass,5,-0.9394666706665177,1.1745914304525755,-2.3979145624581437,0.5189812211251085,-0.7998242165827285,1,4,0.14821598238437889,0.1875,,,1.0,1.0
DB2-Dev5,B17,zero_25pct,accuracy,D_v2_no_detach,5,0.024851250625725907,0.09179140123126586,-0.08912282762781379,0.1388253288792656,0.2707361505803128,2,3,0.577591564316488,1.0,,,1.0,1.0
DB2-Dev5,B17,zero_25pct,accuracy,D_v2_no_imp_loss,5,-0.3336252890552882,0.11839826346953579,-0.48063615025525497,-0.18661442785532145,-2.8178224855563947,0,5,0.0032428983108874743,0.0625,,,0.17187361047703614,1.0
DB2-Dev5,B17,zero_25pct,accuracy,External_AiFusion_Lite,5,6.51477937119638,3.8922329184837423,1.681933883691542,11.347624858701218,1.673789700574825,5,0,0.020073781758283418,0.0625,,,0.8832463973644704,1.0
DB2-Dev5,B17,zero_25pct,accuracy,External_HyFusion_Lite,5,2.5760874822422624,3.011096404206367,-1.1626825179815996,6.314857482466124,0.855531386721323,5,0,0.1282977651954848,0.0625,,,1.0,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,A,5,17.39632717548195,3.528541459014659,13.015064279654057,21.777590071309845,4.930175081559012,5,0,0.00038486337094834175,0.0625,,,,
DB2-Dev5,B17,zero_25pct,macro_f1,B,5,13.310130086665101,2.355966450805999,10.384811363723387,16.235448809606815,5.649541436429018,5,0,0.00022606345255154838,0.0625,,,0.014468060963299096,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,C,5,5.960082291010744,3.5231971556692496,1.5854552242423265,10.334709357779161,1.6916686826396452,5,0,0.019390796667031415,0.0625,,,0.8725858500164136,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,C2,5,0.9553308451901387,0.4018815134689706,0.45632903837207583,1.4543326520082016,2.377145534622607,5,0,0.006023975884606647,0.0625,,,0.3132467459995456,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,D_v2_no_bypass,5,-1.1340914746768724,1.214109325951867,-2.641607314594747,0.37342436524100253,-0.934093372347453,1,4,0.10498530757897266,0.125,,,1.0,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,D_v2_no_detach,5,0.020482630156368753,0.11090460044558866,-0.11722361945209209,0.1581888797648296,0.184686929794385,2,3,0.7008042928960299,0.8125,,,1.0,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,D_v2_no_imp_loss,5,-0.4102966536671393,0.21391226141350037,-0.6759038074386354,-0.14468949989564317,-1.9180604746822838,0,5,0.012757133762731524,0.0625,,,0.6250995543738447,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,External_AiFusion_Lite,5,6.312817215663185,3.8592662155023874,1.5209052963897713,11.104729134936598,1.6357558310709597,5,0,0.02162483542063007,0.0625,,,0.908243087666463,1.0
DB2-Dev5,B17,zero_25pct,macro_f1,External_HyFusion_Lite,5,2.503259024609763,2.8891885417637915,-1.0841423717211756,6.090660420940702,0.8664228687137094,5,0,0.124752328818285,0.0625,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,accuracy,A,5,12.953570087104373,2.721202946527742,9.574750356594866,16.33238981761388,4.760236682689596,5,0,0.0004411285949760255,0.0625,,,,
DB2-Dev5,B17,zero_50pct,accuracy,B,5,20.701903338527817,2.046625963984982,18.160681561258585,23.24312511579705,10.115137647437626,5,0,2.263005613822207e-05,0.0625,0.0003394508420733311,0.9375,0.001584103929675545,1.0
DB2-Dev5,B17,zero_50pct,accuracy,C,5,8.908451857740758,2.727206345748148,5.522177922552428,12.294725792929087,3.2665118543851595,5,0,0.001868374903556978,0.0625,0.01868374903556978,0.9375,0.11023411930986171,1.0
DB2-Dev5,B17,zero_50pct,accuracy,C2,5,1.765621599536591,0.6169303968484198,0.9996013363723457,2.531641862700836,2.861946191266055,5,0,0.0030618226792957343,0.0625,0.01868374903556978,0.9375,0.16533842468196966,1.0
DB2-Dev5,B17,zero_50pct,accuracy,D_v2_no_bypass,5,0.3527110902789743,0.8745708603463312,-0.7332120608911592,1.4386342414491078,0.4032961836154708,3,2,0.41815595536990974,0.4375,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,accuracy,D_v2_no_detach,5,0.044859417725358064,0.1092005492781878,-0.09073097289744403,0.18044980834816016,0.4107984622959995,3,2,0.4102968351020482,0.625,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,accuracy,D_v2_no_imp_loss,5,0.21527982907998844,0.5423255047778585,-0.45810622551036306,0.8886658836703399,0.39695685927249363,3,2,0.42489381982668584,0.4375,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,accuracy,External_AiFusion_Lite,5,8.80568483327216,2.7173493247776053,5.431650006152493,12.179719660391827,3.240542080099635,5,0,0.0019253774948468512,0.0625,0.01868374903556978,0.9375,0.11167189470111737,1.0
DB2-Dev5,B17,zero_50pct,accuracy,External_HyFusion_Lite,5,5.077462829293493,2.864128326135233,1.5211778004957583,8.633747858091228,1.7727777009715433,5,0,0.016621180179235816,0.0625,0.06648472071694327,0.9375,0.7978166486033191,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,A,5,13.572579545462371,2.885619026868087,9.98961028726848,17.155548803656263,4.703524415069234,5,0,0.00046215360271038093,0.0625,,,,
DB2-Dev5,B17,zero_50pct,macro_f1,B,5,21.796648060855933,1.5667712100437081,19.85124465592251,23.742051465789356,13.91182574783709,5,0,6.363392056153328e-06,0.0625,9.545088084229993e-05,0.9375,0.00045816422804303964,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,C,5,9.242979365191344,2.774128706033314,5.798443624526177,12.68751510585651,3.3318495083120148,5,0,0.0017339179465192239,0.0625,0.01733917946519224,0.9375,0.10403507679115342,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,C2,5,1.8524449340907734,0.6906021398616681,0.9949491199420578,2.709940748239489,2.6823619956663176,5,0,0.0038874176049440057,0.0625,0.01943708802472003,0.9375,0.20992055066697632,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,D_v2_no_bypass,5,0.24342480836724079,0.9528704023677831,-0.9397200652067725,1.426569681941254,0.25546475970116783,3,2,0.5984035010184572,0.625,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,D_v2_no_detach,5,0.04764605625427132,0.11605033577604143,-0.09644946765829787,0.1917415801668405,0.4105637087187803,3,2,0.41054087240113735,0.625,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,5,0.10350737922379727,0.5267474379391539,-0.5505359506113229,0.7575507090589174,0.1965028622232306,3,2,0.6830710082288789,0.625,,,1.0,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,External_AiFusion_Lite,5,9.012223614230452,2.7756484693674377,5.565800838147514,12.45864639031339,3.24688940753521,5,0,0.0019112493354901084,0.0625,0.01733917946519224,0.9375,0.11085246145842628,1.0
DB2-Dev5,B17,zero_50pct,macro_f1,External_HyFusion_Lite,5,5.228435431805754,2.862414392683635,1.6742785324701854,8.782592331141323,1.82658228842396,5,0,0.015044491574392884,0.0625,0.060177966297571536,0.9375,0.709993397691371,1.0
DB2-Holdout5,B17,clean,accuracy,A,5,25.647289054596207,4.715186653498384,19.792611542136367,31.501966567056048,5.439294547452849,5,0,0.0002622515132406282,0.0625,,,,
DB2-Holdout5,B17,clean,accuracy,B,5,8.229329364698591,3.0672333841179213,4.420856097550663,12.03780263184652,2.6829811540621296,5,0,0.003884130660394152,0.0625,,,0.19809066368010175,1.0
DB2-Holdout5,B17,clean,accuracy,C,5,5.749590599072347,2.8078654765780757,2.263165125006089,9.236016073138604,2.047673097957431,5,0,0.010193188834546441,0.0625,,,0.438307119885497,1.0
DB2-Holdout5,B17,clean,accuracy,C2,5,0.38431697096629414,0.5277879232960242,-0.27101829207711003,1.0396522340096983,0.7281655263467245,4,1,0.1788073935791644,0.1875,,,1.0,1.0
DB2-Holdout5,B17,clean,accuracy,D_v2_no_bypass,5,-0.29789386633852555,1.0764042484384089,-1.6344262691380806,1.0386385364610295,-0.27674906223260864,3,2,0.5695300790316544,1.0,,,1.0,1.0
DB2-Holdout5,B17,clean,accuracy,D_v2_no_detach,5,0.05208315590769841,0.24600869820108764,-0.25337698789356783,0.35754329970896465,0.21171266011547937,4,1,0.6606044403151707,0.625,,,1.0,1.0
DB2-Holdout5,B17,clean,accuracy,D_v2_no_imp_loss,5,0.14724675808876153,0.32954381247163783,-0.26193592968808455,0.5564294458656076,0.4468199751176767,4,1,0.374279008182391,0.4375,,,1.0,1.0
DB2-Holdout5,B17,clean,accuracy,External_AiFusion_Lite,5,5.393858536568783,3.396548051327587,1.17648710306616,9.611229970071406,1.5880412863467424,5,0,0.023777904962636008,0.0625,,,0.9035603885801683,1.0
DB2-Holdout5,B17,clean,accuracy,External_HyFusion_Lite,5,1.6518400231082306,1.4023712080355872,-0.08943381802708261,3.393113864243544,1.1778907137020405,4,1,0.057952477780685754,0.125,,,1.0,1.0
DB2-Holdout5,B17,clean,macro_f1,A,5,27.198365858159576,5.230951248178089,20.703282016937788,33.69344969938136,5.199506660979227,5,0,0.0003127819327034574,0.0625,,,,
DB2-Holdout5,B17,clean,macro_f1,B,5,8.333389047862134,3.1550843836215035,4.415834357424393,12.250943738299876,2.641257105870751,5,0,0.004113481575316837,0.0625,,,0.2097875603411587,1.0
DB2-Holdout5,B17,clean,macro_f1,C,5,5.679732539397679,2.775801111440931,2.2331202331474738,9.126344845647884,2.046159761226302,5,0,0.010219309522558584,0.0625,,,0.4496496189925777,1.0
DB2-Holdout5,B17,clean,macro_f1,C2,5,0.3578634404704095,0.5281532019004082,-0.2979253758653724,1.0136522568061914,0.6775750656868885,4,1,0.2043215312826526,0.1875,,,1.0,1.0
DB2-Holdout5,B17,clean,macro_f1,D_v2_no_bypass,5,-0.28807958333867845,1.144284305506944,-1.7088962091962507,1.1327370425188938,-0.25175525169075236,3,2,0.6035309685418424,1.0,,,1.0,1.0
DB2-Holdout5,B17,clean,macro_f1,D_v2_no_detach,5,0.06588015049646234,0.23247757249825238,-0.22277888166442367,0.35453918265734835,0.2833828217857772,4,1,0.5607246039282414,0.625,,,1.0,1.0
DB2-Holdout5,B17,clean,macro_f1,D_v2_no_imp_loss,5,0.12654667855572344,0.35471711770493675,-0.3138927960451044,0.5669861531565512,0.3567537968691671,4,1,0.46970523436744605,0.625,,,1.0,1.0
DB2-Holdout5,B17,clean,macro_f1,External_AiFusion_Lite,5,5.177248156359386,3.3524599300716056,1.0146193557687573,9.339876956950015,1.5443132101056327,5,0,0.02597869512866731,0.0625,,,0.9871904148893578,1.0
DB2-Holdout5,B17,clean,macro_f1,External_HyFusion_Lite,5,1.5603908545680922,1.3465521506941716,-0.11157447265271347,3.232356181788898,1.1588046209451919,4,1,0.06060939047886833,0.125,,,1.0,1.0
DB2-Holdout5,B17,full_acc,accuracy,A,5,60.21526094682797,7.26269215023845,51.197437573839785,69.23308431981616,8.291038598524512,5,0,4.981938587271952e-05,0.0625,,,,
DB2-Holdout5,B17,full_acc,accuracy,B,5,32.88976066379927,10.318606147709716,20.077518898544064,45.70200242905448,3.1874228159293954,5,0,0.0020488136454176577,0.0625,,,0.11473356414338884,1.0
DB2-Holdout5,B17,full_acc,accuracy,C,5,7.467284803064421,5.865794130413507,0.18393941045500029,14.750630195673843,1.2730219706053711,4,1,0.04655731380362222,0.125,,,1.0,1.0
DB2-Holdout5,B17,full_acc,accuracy,C2,5,-0.5540673539876506,1.1389340038071654,-1.9682407028450795,0.8601059948697782,-0.4864788935404027,2,3,0.3378400158932552,0.3125,,,1.0,1.0
DB2-Holdout5,B17,full_acc,accuracy,D_v2_no_bypass,5,-5.336419306386837,1.83262741246108,-7.611926786561085,-3.0609118262125894,-2.9118953858823,0,5,0.0028716083241039064,0.0625,,,0.15793845782571486,1.0
DB2-Holdout5,B17,full_acc,accuracy,D_v2_no_detach,5,0.2808393625835137,0.8805016045667908,-0.8124477801677197,1.3741265053347471,0.3189538339588688,3,2,0.5151210161527964,0.625,,,1.0,1.0
DB2-Holdout5,B17,full_acc,accuracy,D_v2_no_imp_loss,5,-0.7390672692385203,1.1323395577578548,-2.145052531848423,0.6669179933713825,-0.6526904974528552,1,4,0.21820869710259086,0.1875,,,1.0,1.0
DB2-Holdout5,B17,full_acc,accuracy,External_AiFusion_Lite,5,0.6284186274508994,6.968624416479576,-8.024271427495519,9.281108682397319,0.09017828912759301,3,2,0.8500339792678838,1.0,,,1.0,1.0
DB2-Holdout5,B17,full_acc,accuracy,External_HyFusion_Lite,5,-1.3151720391424875,5.995601978304368,-8.7596951631623,6.129351084877326,-0.21935612869259122,2,3,0.6494730839009946,0.625,,,1.0,1.0
DB2-Holdout5,B17,full_acc,macro_f1,A,5,66.35786749900508,7.135413560542592,57.498081368584394,75.21765362942577,9.299792778087987,5,0,3.1597465890875686e-05,0.0625,,,,
DB2-Holdout5,B17,full_acc,macro_f1,B,5,38.85596479136076,11.466455750153152,24.61847949939903,53.093450083322494,3.388663911326024,5,0,0.0016265984398061344,0.0625,,,0.09216159901720967,1.0
DB2-Holdout5,B17,full_acc,macro_f1,C,5,7.144455696792956,5.9185862710392465,-0.20443979621955677,14.493351189805468,1.2071220000208696,4,1,0.054138789479574116,0.125,,,1.0,1.0
DB2-Holdout5,B17,full_acc,macro_f1,C2,5,-0.3630711562235045,1.1208333859001278,-1.7547696194805222,1.0286273070335132,-0.3239296409179732,2,3,0.5089618142710248,0.625,,,1.0,1.0
DB2-Holdout5,B17,full_acc,macro_f1,D_v2_no_bypass,5,-5.6327627426825355,1.8340085667204757,-7.909985152376641,-3.35554033298843,-3.0712848592386286,0,5,0.002354547240049676,0.0625,,,0.1271455509626825,1.0
DB2-Holdout5,B17,full_acc,macro_f1,D_v2_no_detach,5,0.27238828815745686,0.839365834588429,-0.7698220499732533,1.314598626288167,0.3245167684136424,3,2,0.5082386492376022,0.8125,,,1.0,1.0
DB2-Holdout5,B17,full_acc,macro_f1,D_v2_no_imp_loss,5,-0.6920357028851032,1.1570661680185192,-2.128723107253289,0.7446517014830825,-0.5980951841934997,1,4,0.25208023874888225,0.1875,,,1.0,1.0
DB2-Holdout5,B17,full_acc,macro_f1,External_AiFusion_Lite,5,-0.20017293331926816,7.195060241025398,-9.13402019950782,8.733674332869285,-0.027820883580363283,3,2,0.9533805389797576,1.0,,,1.0,1.0
DB2-Holdout5,B17,full_acc,macro_f1,External_HyFusion_Lite,5,-2.0562724433124124,6.159682957864609,-9.704529012442187,5.591984125817361,-0.33382764297746664,2,3,0.49687227256878164,0.625,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,A,5,-0.9689747129509474,1.8729232262674504,-3.294516054406887,1.3565666285049924,-0.5173595475571188,1,4,0.3117151906238107,0.4375,,,,
DB2-Holdout5,B17,full_emg,accuracy,B,5,34.546294013142905,9.30191534333346,22.99644061698652,46.09614740929929,3.7138903911764474,5,0,0.001148251611816967,0.0625,,,0.06889509670901801,1.0
DB2-Holdout5,B17,full_emg,accuracy,C,5,-0.20930633496664353,1.9368531344390756,-2.614227141807763,2.195614471874476,-0.10806515540335995,2,3,0.8209405656904369,0.8125,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,C2,5,0.46161199799370056,1.2455986871118585,-1.085003048002972,2.008227043990373,0.3705944802045592,4,1,0.4538713556126914,0.4375,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,D_v2_no_bypass,5,0.1761494326180424,1.0633151952104127,-1.1441307640177372,1.496429629253822,0.16566059942666886,2,3,0.7298448541101827,1.0,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,D_v2_no_detach,5,0.16482725725361913,0.24660079523749845,-0.14136807212120156,0.4710225866284398,0.6683971034840981,3,2,0.20933602260613207,0.3125,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,D_v2_no_imp_loss,5,0.2764763381985591,0.944495324576042,-0.8962695027992933,1.4492221791964115,0.29272388227296064,2,3,0.5484842587051721,1.0,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,External_AiFusion_Lite,5,-1.8289558372782277,2.0685862454141613,-4.397444905388493,0.7395332308320377,-0.8841574004143318,0,5,0.11920526031986121,0.0625,,,1.0,1.0
DB2-Holdout5,B17,full_emg,accuracy,External_HyFusion_Lite,5,0.19396040713735693,3.558139483086405,-4.224053289598391,4.611974103873106,0.054511749204702795,3,2,0.9088628913982486,0.8125,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,A,5,-1.0984953685557541,2.455196200037465,-4.147024098668968,1.9500333615574594,-0.44741653173746015,1,4,0.37370619171174,0.4375,,,,
DB2-Holdout5,B17,full_emg,macro_f1,B,5,45.89186060382377,8.746063036580749,35.03218900528074,56.7515322023668,5.247144962468173,5,0,0.00030183843781758646,0.0625,,,0.01871398314469036,1.0
DB2-Holdout5,B17,full_emg,macro_f1,C,5,0.2848883533696568,2.840975235986118,-3.2426483169427556,3.812425023682069,0.10027836559820293,2,3,0.8335666853027408,0.8125,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,C2,5,1.1486621482036075,2.1613518320491902,-1.5350106091036255,3.8323349055108404,0.5314554211724771,4,1,0.30042107967673454,0.3125,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,D_v2_no_bypass,5,0.49146369593696787,1.8926912586078608,-1.8586228995913874,2.8415502914653232,0.2596639540135332,2,3,0.5926329645805379,1.0,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,D_v2_no_detach,5,0.1903183746923398,0.255969452870974,-0.12750967957746434,0.508146428962144,0.7435198714444774,3,2,0.17173472002367152,0.3125,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,D_v2_no_imp_loss,5,0.13926589620245178,0.9127459047903078,-0.9940578332835961,1.2725896256884996,0.15257904250410897,2,3,0.7501385512286097,1.0,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,External_AiFusion_Lite,5,-2.4501879635065626,2.61467045666309,-5.696730136712123,0.7963542096989973,-0.937092457392721,0,5,0.10419279213733668,0.0625,,,1.0,1.0
DB2-Holdout5,B17,full_emg,macro_f1,External_HyFusion_Lite,5,-0.22267913114187418,4.0834355948765975,-5.292934098283926,4.847575836000177,-0.054532299081994855,3,2,0.9088287462830877,0.8125,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,A,5,22.95382104866922,4.859629565677674,16.919793972360647,28.98784812497779,4.72336846635106,5,0,0.0004546579643053291,0.0625,,,,
DB2-Holdout5,B17,lift_25pct,accuracy,B,5,55.49650456027523,5.127951668123,49.12931158943795,61.86369753111251,10.822353280991196,5,0,1.729802460790442e-05,0.0625,,,0.0012108617225533094,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,C,5,19.591096681151182,3.890228392623493,14.760740141240484,24.42145322106188,5.035975964367309,5,0,0.00035430900036206473,0.0625,,,0.022675776023172143,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,C2,5,0.7835498447834599,0.6341323550084136,-0.003829470526657164,1.570929160093577,1.23562508456624,4,1,0.05069642000048832,0.125,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,D_v2_no_bypass,5,0.3139833819570681,0.5869115988615184,-0.41476362047749005,1.0427303843916262,0.5349755952448851,4,1,0.29766085909810314,0.3125,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,D_v2_no_detach,5,-0.0014151497726144768,0.19769691065755943,-0.24688828629221254,0.2440579867469836,-0.007158178485984172,4,1,0.9879960104307377,0.625,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,D_v2_no_imp_loss,5,-0.07907408379672853,0.41270069593651165,-0.5915096799747345,0.4333615123812774,-0.1916015276332197,2,3,0.6903978905568209,0.625,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,External_AiFusion_Lite,5,19.227733193163736,3.6602879280974587,14.682885449785264,23.77258093654221,5.253065761730365,5,0,0.0003005118115348734,0.0625,,,0.019833779561301647,1.0
DB2-Holdout5,B17,lift_25pct,accuracy,External_HyFusion_Lite,5,15.237530678423628,4.301255524877675,9.896816546107974,20.57824481073928,3.5425774149646627,5,0,0.0013745051358377473,0.0625,,,0.08109580301442709,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,A,5,24.444124439139408,5.40601432042393,17.731671083695012,31.156577794583804,4.52165366021867,5,0,0.0005385395214880795,0.0625,,,,
DB2-Holdout5,B17,lift_25pct,macro_f1,B,5,56.612629025280526,5.421111909079305,49.88142953754306,63.34382851301799,10.44299213422719,5,0,1.9935185179607733e-05,0.0625,,,0.0013954629625725413,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,C,5,20.414107843878355,3.383414021829881,16.21304446195438,24.61517122580233,6.0335825625140656,5,0,0.00017465012617399892,0.0625,,,0.01135225820130993,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,C2,5,0.7672591347321234,0.63413445048364,-0.020122782454141452,1.5546410519183882,1.2099313231554478,4,1,0.05378775874750396,0.125,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,D_v2_no_bypass,5,0.3318999097575137,0.6793047853722869,-0.5115683860467914,1.1753682055618189,0.4885876220872181,4,1,0.3359944717002049,0.4375,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,D_v2_no_detach,5,-0.001416949782910848,0.18525828239226724,-0.23144548939845586,0.22861158983263416,-0.007648509770324806,4,1,0.9871738407479479,0.625,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,5,-0.04253714797976427,0.3973084440668812,-0.5358607391599655,0.450786443200437,-0.1070632870128573,3,2,0.8225615050294262,0.8125,,,1.0,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,External_AiFusion_Lite,5,19.591469875705904,3.204693008783276,15.612317941404402,23.570621810007406,6.1133686821204085,5,0,0.00016586382618557412,0.0625,,,0.010947012528247892,1.0
DB2-Holdout5,B17,lift_25pct,macro_f1,External_HyFusion_Lite,5,15.206130878410198,3.9587132679592987,10.290739134373556,20.12152262244684,3.8411801636365794,5,0,0.0010094656497614618,0.0625,,,0.059558473335926246,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,A,5,18.79657742747033,4.485028059877714,13.227679554586484,24.365475300354174,4.190960943058809,5,0,0.0007222496327330206,0.0625,,,,
DB2-Holdout5,B17,lift_50pct,accuracy,B,5,52.22833530117862,4.633218112893974,46.475435174572574,57.98123542778466,11.27258290643176,5,0,1.4708697282132916e-05,0.0625,0.0002059217619498608,0.9375,0.0010443175070314371,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,C,5,17.23668227076912,3.3123698005004583,13.123831940750307,21.34953260078793,5.20373125855841,5,0,0.0003117917227253109,0.0625,0.00342970894997842,0.9375,0.02026646197714521,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,C2,5,1.5998437430357737,0.704711307594259,0.7248290832688817,2.4748584028026657,2.2702115402366885,5,0,0.007098828936806263,0.0625,0.032021129117104495,0.9375,0.33364496002989436,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,D_v2_no_bypass,5,1.317092471455199,0.8445288601099118,0.26847139041265655,2.3657135524977413,1.5595588660922555,5,0,0.025184936834324993,0.0625,,,0.9318426628700247,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,D_v2_no_detach,5,-0.029893600607857618,0.2494920097960991,-0.3396788470111753,0.27989164579546005,-0.11981786764349123,2,3,0.8020087414131987,0.8125,,,1.0,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,D_v2_no_imp_loss,5,0.362109199714562,0.5530668387380488,-0.3246139825468415,1.0488323819759655,0.6547295450596871,4,1,0.21703571967159802,0.3125,,,1.0,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,External_AiFusion_Lite,5,16.683110897454526,2.7481454405444143,13.270837642102698,20.095384152806353,6.070679757818626,5,0,0.00017049454507567718,0.0625,0.002216429085983803,0.9375,0.011593629065146048,1.0
DB2-Holdout5,B17,lift_50pct,accuracy,External_HyFusion_Lite,5,13.499731236102159,3.0384930771134737,9.726943773458977,17.27251869874534,4.44290340425153,5,0,0.000576452543488313,0.0625,0.0051880728913948175,0.9375,0.03574005769627541,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,A,5,20.124425569170764,5.068197803966222,13.831426820210517,26.41742431813101,3.970726153075948,5,0,0.0008889330655708136,0.0625,,,,
DB2-Holdout5,B17,lift_50pct,macro_f1,B,5,53.54884931393103,4.863764610820991,47.50968790093705,59.588010726925006,11.009753472607327,5,0,1.615618313934159e-05,0.0625,0.00022618656395078225,0.9375,0.0011470890028932527,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,C,5,18.19711366023894,3.258014683194438,14.151754122497158,22.242473197980722,5.585338136781178,5,0,0.00023641537726813632,0.0625,0.0023641537726813633,0.9375,0.014894168767892587,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,C2,5,1.5777779546207515,0.6944805187012972,0.7154664970954732,2.4400894121460297,2.2718822373466305,5,0,0.007080315758629899,0.0625,0.028321263034519595,0.9375,0.33277484065560525,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,D_v2_no_bypass,5,1.2958083821094446,0.9550345951823481,0.10997630823241478,2.4816404559864744,1.3568182646431057,5,0,0.03863105413538045,0.0625,,,1.0,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,D_v2_no_detach,5,-0.0816057497508238,0.2399350983335863,-0.37952452325711844,0.21631302375547085,-0.34011593267345064,2,3,0.48930442323497086,0.8125,,,1.0,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,5,0.37752705886077376,0.5211762202503061,-0.269598690543948,1.0246528082654955,0.7243750658452112,4,1,0.1805996673824104,0.1875,,,1.0,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,External_AiFusion_Lite,5,17.138272721629797,2.6286951584902885,13.874316581079862,20.402228862179733,6.519688167825684,5,0,0.00012876635829046833,0.0625,0.0015451962994856199,0.9375,0.008627346005461379,1.0
DB2-Holdout5,B17,lift_50pct,macro_f1,External_HyFusion_Lite,5,13.619416728895171,2.6793194780639795,10.292602193297022,16.94623126449332,5.083162661414412,5,0,0.00034165708282728614,0.0625,0.0030749137454455754,0.9375,0.020841082052464453,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,A,5,23.079642895914002,4.806909642007845,17.111076250814307,29.048209541013698,4.801347355111431,5,0,0.0004266271573329643,0.0625,,,,
DB2-Holdout5,B17,noise_25pct,accuracy,B,5,34.55586171760842,3.4827088294403943,30.231507547865903,38.88021588735094,9.922121948724866,5,0,2.4430588659149774e-05,0.0625,,,0.0016857106174813345,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,C,5,7.345503959227126,2.6590974187065504,4.043798426702637,10.647209491751616,2.762404982815619,5,0,0.0034893739989289487,0.0625,,,0.18144744794430534,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,C2,5,0.78593478527204,0.5992282885906923,0.04189459262372053,1.5299749779203595,1.3115782419425779,4,1,0.04269533629768261,0.125,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,D_v2_no_bypass,5,0.2509373180081864,0.665687256995066,-0.5756225830656054,1.0774972190819783,0.3769597740850946,3,1,0.4467328715901821,0.875,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,D_v2_no_detach,5,-0.2577757006300829,0.16639071381739312,-0.464377059612566,-0.051174341647599875,-1.5492192726150633,0,5,0.025720061633237888,0.0625,,,0.9318426628700247,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,D_v2_no_imp_loss,5,-0.11941198051281576,0.3812783556390544,-0.5928315880041616,0.35400762697853005,-0.3131884586332505,3,2,0.522325639380065,1.0,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,External_AiFusion_Lite,5,5.9119969036355995,2.3743536950190833,2.963847401528318,8.860146405742881,2.4899394374299755,5,0,0.005097840346844523,0.0625,,,0.24979417699538162,1.0
DB2-Holdout5,B17,noise_25pct,accuracy,External_HyFusion_Lite,5,1.8818901923025506,1.7510436822812467,-0.29231770726822814,4.056098091873329,1.0747248691425209,4,1,0.07410214935190795,0.125,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,A,5,24.5881897823336,5.358222757569636,17.935077489903275,31.241302074763926,4.5888703950573015,5,0,0.0005086018112883668,0.0625,,,,
DB2-Holdout5,B17,noise_25pct,macro_f1,B,5,35.00217352219681,3.3860413032287124,30.797847939546756,39.20649910484687,10.337196267754022,5,0,2.0758719403835098e-05,0.0625,,,0.0014323516388646217,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,C,5,7.2348827856760405,2.5597816537933515,4.056494062898338,10.413271508453743,2.8263671532119297,5,0,0.0032068248861367795,0.0625,,,0.1699617189652493,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,C2,5,0.7484047412586836,0.5803396332818331,0.027817911881855006,1.4689915706355121,1.2895978463963225,4,1,0.04484914729476356,0.125,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,D_v2_no_bypass,5,0.22744382507311256,0.8102882957573938,-0.7786619799347292,1.2335496300809543,0.28069494063284717,3,2,0.5642812013846155,0.8125,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,D_v2_no_detach,5,-0.2618547934141269,0.15079833450432575,-0.449095656357237,-0.07461393047101675,-1.7364568002348553,0,5,0.017798400360078816,0.0625,,,0.7475328151233103,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,5,-0.12101925395344271,0.36466489419674214,-0.573810524486323,0.3317720165794376,-0.3318642838379474,3,2,0.4992531088925942,0.8125,,,1.0,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,External_AiFusion_Lite,5,5.6664666914579325,2.30027636887515,2.8102963383067716,8.522637044609093,2.463385168899888,5,0,0.005299220320650583,0.0625,,,0.25966179571187853,1.0
DB2-Holdout5,B17,noise_25pct,macro_f1,External_HyFusion_Lite,5,1.6189729044620684,1.7716621525922769,-0.5808362073919493,3.818782016316086,0.9138158209753506,4,1,0.11052147112588041,0.125,,,1.0,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,A,5,18.999773462356238,4.302557112792736,13.657443195185955,24.34210372952652,4.415925916675101,5,0,0.0005901982494130198,0.0625,,,,
DB2-Holdout5,B17,noise_50pct,accuracy,B,5,37.237426561173336,1.8955968156732772,34.88373224004213,39.591120882304544,19.644170244054436,5,0,1.6061178374693437e-06,0.0625,2.4091767562040155e-05,0.9375,0.00011564048429779274,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,C,5,5.068572672647553,1.972460385247412,2.61943962440271,7.517705720892397,2.569670199998357,5,0,0.004547037343032863,0.0625,0.027282224058197177,0.9375,0.22735186715164313,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,C2,5,1.5621317170077331,0.7254154512843354,0.6614094674072356,2.4628539666082307,2.153430443536881,5,0,0.008552746963911444,0.0625,0.032021129117104495,0.9375,0.3763208664121035,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,D_v2_no_bypass,5,1.2262288278788058,0.711560214657077,0.34271012678496937,2.109747528972642,1.7232959384467044,5,0,0.01824949557792872,0.0625,,,0.7299798231171488,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,D_v2_no_detach,5,-0.6775544888598439,0.33332495164109943,-1.0914320810156086,-0.2636768967040793,-2.032714579343542,0,5,0.01045497835909312,0.0625,,,0.43910909108191104,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,D_v2_no_imp_loss,5,0.5458283819518828,0.33521569448209193,0.12960312248059624,0.9620536414231693,1.6282900560344804,5,0,0.02194587966106755,0.0625,,,0.8558893067816344,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,External_AiFusion_Lite,5,3.9897315619648532,2.074938688577085,1.4133548938785498,6.566108230051157,1.922819013366058,5,0,0.012650082103945116,0.0625,0.032021129117104495,0.9375,0.5186533662617497,1.0
DB2-Holdout5,B17,noise_50pct,accuracy,External_HyFusion_Lite,5,-0.6006387736138752,1.918583537623232,-2.982874879827064,1.7815973325993135,-0.31306365442807604,2,3,0.5224824053032588,0.625,0.5224824053032588,0.9375,1.0,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,A,5,20.358703472698977,4.852118408563717,14.334002729763656,26.3834042156343,4.195838138815204,5,0,0.0007190188582723168,0.0625,,,,
DB2-Holdout5,B17,noise_50pct,macro_f1,B,5,38.06748284962836,2.0124695481713006,35.56867186418266,40.56629383507406,18.915805649938743,5,0,1.8676489444757274e-06,0.0625,2.8014734167135912e-05,0.9375,0.00013447072400225236,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,C,5,4.9426923147904,1.9094124464299504,2.5718436223361527,7.313541007244647,2.5885933256755536,5,0,0.0044271933222106395,0.0625,0.026563159933263837,0.9375,0.22135966611053198,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,C2,5,1.5691141435176093,0.7140225083528495,0.6825381009887279,2.455690186046491,2.1975695796163865,5,0,0.007964050419733519,0.0625,0.028321263034519595,0.9375,0.3658642798370793,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,D_v2_no_bypass,5,1.1838625830410887,0.845197732991126,0.13441098662256779,2.23331417945961,1.4006930412028429,5,0,0.035115926605374354,0.0625,,,1.0,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,D_v2_no_detach,5,-0.731853253834216,0.3752542661616267,-1.1977929662994817,-0.2659135413689501,-1.9502862987279073,0,5,0.012052945533855263,0.0625,,,0.5182766579557763,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,5,0.5853578985151242,0.3372119670053468,0.16665393932110872,1.0040618577091398,1.735875223271192,5,0,0.017818049755656953,0.0625,,,0.7475328151233103,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,External_AiFusion_Lite,5,3.6434759551049183,2.1183515835694613,1.013195058248781,6.273756851961055,1.7199580954194555,5,0,0.018366072996119056,0.0625,0.03673214599223811,0.9375,0.7475328151233103,1.0
DB2-Holdout5,B17,noise_50pct,macro_f1,External_HyFusion_Lite,5,-1.013439055647729,2.0462294426302736,-3.554168486626299,1.5272903753308409,-0.4952714659139249,1,4,0.3302050364165661,0.3125,0.3302050364165661,0.9375,1.0,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,A,5,22.916185859723885,4.650495750419796,17.141832712628016,28.690539006819755,4.9276866574182465,5,0,0.0003856206491900598,0.0625,,,,
DB2-Holdout5,B17,zero_25pct,accuracy,B,5,16.336846421446527,4.17417619052373,11.153922123513865,21.51977071937919,3.913789374424264,5,0,0.0009395787873540644,0.0625,,,0.057314306028597925,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,C,5,8.00140210818881,2.8461985928996967,4.467379783647038,11.535424432730581,2.811259245278809,5,0,0.0032709459625301367,0.0625,,,0.17663108197662739,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,C2,5,0.9380044647915042,0.7141767160824235,0.05123694807656609,1.8247719815064425,1.313406673262712,4,1,0.042521670749674,0.125,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,D_v2_no_bypass,5,0.201485939239876,0.5343425485140415,-0.4619879659584588,0.8649598444382108,0.37707260969614015,4,1,0.4466071449187416,0.4375,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,D_v2_no_detach,5,0.04877965785802241,0.2891975701793855,-0.31030655340172775,0.40786586911777256,0.16867243327032455,4,1,0.725209336532469,0.625,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,D_v2_no_imp_loss,5,-0.13330544347387008,0.6556859278111361,-0.9474470541657916,0.6808361672180514,-0.2033068544247718,3,2,0.6729695824212965,1.0,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,External_AiFusion_Lite,5,8.511104080738905,2.445701941253802,5.474364029946996,11.547844131530814,3.4800250746726897,5,0,0.0014706810692478338,0.0625,,,0.08529950201637436,1.0
DB2-Holdout5,B17,zero_25pct,accuracy,External_HyFusion_Lite,5,3.8814559053078113,1.7723989718192708,1.680731911546451,6.082179899069171,2.189944796302668,5,0,0.008062134581486123,0.0625,,,0.36279605616687555,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,A,5,24.38773267465566,5.209500490335862,17.91928346718075,30.856181882130567,4.6813956001918635,5,0,0.00047069424303326296,0.0625,,,,
DB2-Holdout5,B17,zero_25pct,macro_f1,B,5,16.654701112938362,3.8602718650287957,11.861540514853196,21.447861711023528,4.314385539479129,5,0,0.0006457281200734366,0.0625,,,0.03874368720440619,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,C,5,8.047706265463356,2.893346671810789,4.455141868753211,11.640270662173501,2.7814524764247253,5,0,0.00340214102152884,0.0625,,,0.17691133311949966,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,C2,5,0.8924150261391839,0.7100813005651367,0.010732639429745783,1.774097412848622,1.2567786610194243,4,1,0.048305011937801144,0.125,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,D_v2_no_bypass,5,0.15610737304572853,0.6559135168450887,-0.6583168267560379,0.9705315728474949,0.23799993297378166,4,1,0.6227853563808334,0.625,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,D_v2_no_detach,5,0.043753879077865765,0.27969360691814404,-0.3035316031601496,0.39103936131588113,0.15643503460796265,3,2,0.7441301884209375,0.8125,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,D_v2_no_imp_loss,5,-0.12316998653974176,0.6422510612138781,-0.9206300070571777,0.6742900339776942,-0.19177856445569114,3,2,0.6901325204945499,1.0,,,1.0,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,External_AiFusion_Lite,5,8.431814958130687,2.3263172779243355,5.543310545732654,11.32031937052872,3.624533522638839,5,0,0.0012599757807547672,0.0625,,,0.0730785952837765,1.0
DB2-Holdout5,B17,zero_25pct,macro_f1,External_HyFusion_Lite,5,3.8132742481011994,1.734575119704897,1.65951476978364,5.967033726418759,2.1983909516412012,5,0,0.007953571300806072,0.0625,,,0.3658642798370793,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,A,5,18.721372841802012,4.336938805551945,13.336352064535316,24.106393619068708,4.316725155963877,5,0,0.0006443773906074983,0.0625,,,,
DB2-Holdout5,B17,zero_50pct,accuracy,B,5,24.524305574395804,5.289788346181684,17.956165826824165,31.092445321967443,4.636160082302372,5,0,0.0004887717541777502,0.0625,0.004887717541777503,0.9375,0.030792620513198265,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,C,5,11.08662803487665,3.436352795903012,6.819832483077025,15.353423586676275,3.2262775952733,5,0,0.0019576014202781085,0.0625,0.01566081136222487,0.9375,0.11158328095585218,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,C2,5,1.716509015129939,0.7345477166854789,0.8044475603587997,2.628570469901078,2.3368243834115945,5,0,0.006404225823420899,0.0625,0.032021129117104495,0.9375,0.3074028395242031,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,D_v2_no_bypass,5,1.164307602715351,0.5128665342648814,0.5274996912351093,1.8011155141955926,2.2701960937736256,5,0,0.00709900037597503,0.0625,,,0.33364496002989436,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,D_v2_no_detach,5,0.23055932394895118,0.40185426067649055,-0.26840864405783865,0.729527291955741,0.5737386572953648,4,1,0.2688119013082566,0.4375,,,1.0,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,D_v2_no_imp_loss,5,0.42415690102843406,0.630678981587682,-0.35893448483280677,1.207248286889675,0.6725400931558783,4,1,0.2070571404554777,0.3125,,,1.0,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,External_AiFusion_Lite,5,10.91634145035898,1.9557057545226857,8.488012023888228,13.344670876829731,5.581791343157984,5,0,0.00023700427569352177,0.0625,0.002844051308322261,0.9375,0.01587928647146596,1.0
DB2-Holdout5,B17,zero_50pct,accuracy,External_HyFusion_Lite,5,6.622520590704335,2.3595219485600087,3.6927871342057728,9.552254047202897,2.8067213338473027,5,0,0.003290513027007812,0.0625,0.023033591189054684,0.9375,0.17663108197662739,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,A,5,20.056157291816337,4.905985331432986,13.964571930060226,26.14774265357245,4.088099726535087,5,0,0.0007947816838208881,0.0625,,,,
DB2-Holdout5,B17,zero_50pct,macro_f1,B,5,25.24009970122643,4.328296886435446,19.86580928380208,30.614390118650782,5.831415996515163,5,0,0.00019965296054530254,0.0625,0.0021961825659983277,0.9375,0.012777789474899362,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,C,5,11.495943262337642,3.3870950319108304,7.290309302719126,15.701577221956157,3.3940421375931114,5,0,0.001616870158196661,0.0625,0.012934961265573287,0.9375,0.09216159901720967,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,C2,5,1.7119708914894982,0.7054517069839146,0.836036904456179,2.5879048785228176,2.4267726260226254,5,0,0.005593102995908996,0.0625,0.02796551497954498,0.9375,0.2684689438036318,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,D_v2_no_bypass,5,1.131476862718981,0.6668137472089295,0.30351823930230604,1.9594354861356562,1.6968409356510477,5,0,0.019198425019902262,0.0625,,,0.7487385757761882,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,D_v2_no_detach,5,0.23080346264922724,0.402608200732132,-0.2691006455814564,0.7307075708799109,0.5732706443373917,4,1,0.2691437064806801,0.4375,,,1.0,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,5,0.4321232730801361,0.6140229912797448,-0.3302869692613083,1.1945335154215804,0.703757480122212,4,1,0.19067993545745524,0.3125,,,1.0,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,External_AiFusion_Lite,5,11.160706557585556,1.5739436304567616,9.206397416445261,13.11501569872585,7.090918849709183,5,0,9.246377980135904e-05,0.0625,0.0012020291374176674,0.9375,0.006287537026492414,1.0
DB2-Holdout5,B17,zero_50pct,macro_f1,External_HyFusion_Lite,5,6.707713289785512,2.068985591102319,4.138728368511424,9.2766982110596,3.242029968034606,5,0,0.001922054150572367,0.0625,0.013454379054006569,0.9375,0.10571297828148019,1.0
DB3-All9,B17,clean,accuracy,A,9,16.186115464215717,5.869916003408703,11.674098605496042,20.698132322935393,2.757469690335658,9,0,3.428822352798219e-05,0.00390625,,,,
DB3-All9,B17,clean,accuracy,B,9,9.270024268073817,2.549137024705172,7.31058409482822,11.229464441319413,3.636534316606997,9,0,4.4155282470819665e-06,0.00390625,,,0.0002870093360603278,0.28125
DB3-All9,B17,clean,accuracy,C,9,6.719038484232598,2.5274692018548244,4.776253674017026,8.66182329444817,2.6584056807899867,9,0,4.465422628933608e-05,0.00390625,,,0.0025452908984921565,0.28125
DB3-All9,B17,clean,accuracy,C2,9,-0.07764816279289821,0.6038704934347323,-0.5418241144212763,0.38652778883547995,-0.12858413126173154,5,3,0.7097355074720473,1.0,,,1.0,1.0
DB3-All9,B17,clean,accuracy,D_v2_no_bypass,9,-0.38330580517523927,1.3950708073754383,-1.455652155332607,0.6890405449821285,-0.2747572403843477,5,4,0.4336709389819584,0.734375,,,1.0,1.0
DB3-All9,B17,clean,accuracy,D_v2_no_detach,9,-0.011216724318416669,0.3362103664335945,-0.2696508893974012,0.24721744076056787,-0.03336222031878397,5,4,0.9227382620554608,0.49609375,,,1.0,1.0
DB3-All9,B17,clean,accuracy,D_v2_no_imp_loss,9,-0.07917837745258721,0.48593639599718635,-0.4527021569634956,0.29434540205832116,-0.16293979645238524,5,4,0.6380878049187344,0.734375,,,1.0,1.0
DB3-All9,B17,clean,accuracy,External_AiFusion_Lite,9,6.129647296701671,3.5000282310934803,3.4392874388233046,8.820007154580036,1.7513136729147591,9,0,0.0007701421980910844,0.00390625,,,0.03311611451791663,0.28125
DB3-All9,B17,clean,accuracy,External_HyFusion_Lite,9,1.960671972068266,2.6293542073451945,-0.06042858613353719,3.981772530270069,0.745685753022951,7,2,0.055680518628758696,0.07421875,,,1.0,1.0
DB3-All9,B17,clean,macro_f1,A,9,17.79984505148883,6.071699693695205,13.1327235180415,22.46696658493616,2.9316082727167845,9,0,2.1948018311645142e-05,0.00390625,,,,
DB3-All9,B17,clean,macro_f1,B,9,9.560754808253897,2.911043750940025,7.323128499276979,11.798381117230814,3.284304746421818,9,0,9.480097474644622e-06,0.00390625,,,0.000578285945953322,0.28125
DB3-All9,B17,clean,macro_f1,C,9,6.881824012216112,2.7282218819595956,4.784727031853661,8.978920992578562,2.5224575969140437,9,0,6.501049429062169e-05,0.00390625,,,0.003575577185984193,0.28125
DB3-All9,B17,clean,macro_f1,C2,9,-0.007612445713575975,0.6553966918172865,-0.5113949395195274,0.4961700480923754,-0.011615020046055092,6,3,0.9730570323721188,0.8203125,,,1.0,1.0
DB3-All9,B17,clean,macro_f1,D_v2_no_bypass,9,-0.2424660774200634,1.475363647170978,-1.37653096777146,0.8915988129313331,-0.164343264038662,5,4,0.6352386231881999,0.91015625,,,1.0,1.0
DB3-All9,B17,clean,macro_f1,D_v2_no_detach,9,0.0083864575935233,0.3104543265481503,-0.23024986265948832,0.24702277784653492,0.027013498851086528,6,3,0.9374005152745535,0.359375,,,1.0,1.0
DB3-All9,B17,clean,macro_f1,D_v2_no_imp_loss,9,-0.036916344195231994,0.5483136698974778,-0.4583875408882007,0.38455485249773674,-0.06732705424275581,5,4,0.8449731034970398,1.0,,,1.0,1.0
DB3-All9,B17,clean,macro_f1,External_AiFusion_Lite,9,6.2979696113514985,3.669492877467301,3.477347695046466,9.11859152765653,1.716305173945012,9,0,0.0008754885937799058,0.00390625,,,0.036770520938756046,0.28125
DB3-All9,B17,clean,macro_f1,External_HyFusion_Lite,9,2.031581359896495,2.9450230241125523,-0.23216373056084771,4.295326450353837,0.6898354760770292,6,3,0.07228449791736044,0.09765625,,,1.0,1.0
DB3-All9,B17,full_acc,accuracy,A,9,39.60029325764023,9.265693390809437,32.47805083325425,46.72253568202621,4.2738618241910995,9,0,1.2923016904085076e-06,0.00390625,,,,
DB3-All9,B17,full_acc,accuracy,B,9,24.73298304670008,6.655508345332081,19.617106458338455,29.848859635061707,3.7161673854780526,9,0,3.7489281861381034e-06,0.00390625,,,0.0002474292602851148,0.28125
DB3-All9,B17,full_acc,accuracy,C,9,4.349591989876267,4.157345417799486,1.153973415140384,7.545210564612151,1.0462426266659697,7,2,0.013831768074554879,0.02734375,,,0.4702801145348659,0.90234375
DB3-All9,B17,full_acc,accuracy,C2,9,-0.4215522311400007,0.5956352535902243,-0.8793980170569031,0.036293554776901826,-0.7077355287469494,3,5,0.06649248277439299,0.1484375,,,1.0,1.0
DB3-All9,B17,full_acc,accuracy,D_v2_no_bypass,9,-4.755243540713297,2.4586951053405537,-6.645163900613839,-2.865323180812756,-1.934051737600319,0,9,0.0004041689798488768,0.00390625,,,0.018591773073048334,0.28125
DB3-All9,B17,full_acc,accuracy,D_v2_no_detach,9,0.12805131545500473,0.3058825577042904,-0.10707083217855434,0.3631734630885638,0.4186290202882289,6,3,0.24459290711501813,0.25,,,1.0,1.0
DB3-All9,B17,full_acc,accuracy,D_v2_no_imp_loss,9,-0.5790826211588638,0.6826732824823373,-1.1038317585858883,-0.054333483731839105,-0.8482573377607557,1,8,0.034453886114802754,0.01953125,,,0.9991626973292799,0.68359375
DB3-All9,B17,full_acc,accuracy,External_AiFusion_Lite,9,0.2853113230268506,5.299498508002018,-3.7882438346584264,4.358866480712128,0.05383741925694339,6,3,0.8756944366991475,0.5703125,,,1.0,1.0
DB3-All9,B17,full_acc,accuracy,External_HyFusion_Lite,9,-2.0284597768755543,5.2174618278492995,-6.0389559600086375,1.9820364062575293,-0.3887828687213817,5,4,0.2770641518872697,0.42578125,,,1.0,1.0
DB3-All9,B17,full_acc,macro_f1,A,9,43.67828825525156,8.70999205423525,36.98319569086013,50.37338081964299,5.014733421486063,9,0,3.7665188212876846e-07,0.00390625,,,,
DB3-All9,B17,full_acc,macro_f1,B,9,30.3620002696583,6.955049754591574,25.0158757718413,35.7081247674753,4.36546126066373,9,0,1.0982587657487328e-06,0.00390625,,,7.577985483666256e-05,0.28125
DB3-All9,B17,full_acc,macro_f1,C,9,4.130865032997156,3.90727213966933,1.1274697960711029,7.134260269923209,1.0572248068051764,7,2,0.013161418014015665,0.01953125,,,0.46064963049054825,0.703125
DB3-All9,B17,full_acc,macro_f1,C2,9,-0.5844442863329173,0.7003642611065312,-1.1227919137133346,-0.046096658952500036,-0.8344861649701149,1,8,0.03674350003477265,0.0390625,,,1.0,1.0
DB3-All9,B17,full_acc,macro_f1,D_v2_no_bypass,9,-4.97587026250784,2.353353681661694,-6.784818036210464,-3.1669224888052154,-2.1143741806775074,0,9,0.00022224270294987178,0.00390625,,,0.011112135147493589,0.28125
DB3-All9,B17,full_acc,macro_f1,D_v2_no_detach,9,0.17811263452462053,0.38796080551996587,-0.12010043939535228,0.4763257084445933,0.45909955848736944,6,3,0.20572326649643297,0.203125,,,1.0,1.0
DB3-All9,B17,full_acc,macro_f1,D_v2_no_imp_loss,9,-0.7116319296879879,0.70974351491809,-1.2571890897593994,-0.16607476961657652,-1.0026607002814474,1,8,0.01686530710519461,0.01171875,,,0.5734204415766168,0.43359375
DB3-All9,B17,full_acc,macro_f1,External_AiFusion_Lite,9,0.12612813665860667,4.826480902651045,-3.5838335030656947,3.836089776382908,0.026132525788992177,6,3,0.9394372521659387,0.8203125,,,1.0,1.0
DB3-All9,B17,full_acc,macro_f1,External_HyFusion_Lite,9,-2.1659830713091512,5.0409982280166545,-6.040837324143251,1.7088711815249482,-0.4296734442934613,5,4,0.2334120427360125,0.42578125,,,1.0,1.0
DB3-All9,B17,full_emg,accuracy,A,9,-0.6636082496577236,2.049871992922024,-2.2392793469801515,0.9120628476647044,-0.32373155589670366,2,7,0.3598953656401915,0.203125,,,,
DB3-All9,B17,full_emg,accuracy,B,9,26.99430136415291,6.909770791683234,21.682981358234798,32.30562137007102,3.906685500573174,9,0,2.5658632786514707e-06,0.00390625,,,0.0001744787029483,0.28125
DB3-All9,B17,full_emg,accuracy,C,9,-0.5262486015828429,0.42657915062340435,-0.8541463633350408,-0.1983508398306451,-1.2336482006065728,2,7,0.006034402592791102,0.01953125,,,0.23503078746823614,0.68359375
DB3-All9,B17,full_emg,accuracy,C2,9,0.10948618826002116,1.4301249335607655,-0.9898051485417954,1.2087775250618376,0.07655707951851405,4,5,0.8241106013875905,0.8203125,,,1.0,1.0
DB3-All9,B17,full_emg,accuracy,D_v2_no_bypass,9,-0.37233159596253407,0.9304402883263054,-1.0875313133899014,0.34286812146483325,-0.4001671043633456,5,4,0.264283062528806,0.65234375,,,1.0,1.0
DB3-All9,B17,full_emg,accuracy,D_v2_no_detach,9,-0.04160915616629087,0.12538352022376673,-0.1379874615333063,0.05476914920072456,-0.33185506430217265,4,5,0.348616776441077,0.42578125,,,1.0,1.0
DB3-All9,B17,full_emg,accuracy,D_v2_no_imp_loss,9,0.01227054173986534,1.0561039659024656,-0.7995228290588772,0.8240639125386078,0.011618687303555265,5,4,0.9730485294334832,1.0,,,1.0,1.0
DB3-All9,B17,full_emg,accuracy,External_AiFusion_Lite,9,-0.49392607857655896,2.9371767227753605,-2.751639967924474,1.7637878107713558,-0.16816355473151254,4,5,0.6275158279854884,0.5703125,,,1.0,1.0
DB3-All9,B17,full_emg,accuracy,External_HyFusion_Lite,9,-0.09398219209594652,2.346389592081007,-1.8975768926753016,1.7096125084834086,-0.040053958819598216,4,5,0.907317889274786,1.0,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,A,9,-0.9079016267323455,1.8732613961092301,-2.3478178018744353,0.5320145484097442,-0.48466360787558005,1,8,0.1840271127812496,0.12890625,,,,
DB3-All9,B17,full_emg,macro_f1,B,9,37.03309901807063,9.553205688922008,29.689855077577807,44.376342958563455,3.8765101709277108,9,0,2.721624292176286e-06,0.00390625,,,0.0001769055789914586,0.28125
DB3-All9,B17,full_emg,macro_f1,C,9,-0.26222273871182467,0.7885071575951479,-0.8683229940177648,0.3438775165941155,-0.3325559396462202,2,7,0.34765638944901595,0.25,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,C2,9,0.710809801868992,1.2861106117246135,-0.2777823277134267,1.6994019314514106,0.5526817020161506,7,2,0.13589499966121468,0.12890625,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,D_v2_no_bypass,9,-0.175719353367214,0.8466072203239203,-0.8264792703059033,0.4750405635714753,-0.20755711639215885,5,4,0.5508328037145778,0.91015625,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,D_v2_no_detach,9,-0.05241072345083037,0.14646552947498404,-0.16499409565388545,0.0601726487522247,-0.3578365751907653,4,5,0.3143529666228106,0.49609375,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,D_v2_no_imp_loss,9,0.05213781237673095,1.0386756848290601,-0.7462589956814125,0.8505346204348745,0.05019643103064603,5,4,0.88402743637391,0.8203125,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,External_AiFusion_Lite,9,-1.3995051668966683,2.7620889344822315,-3.522634668311982,0.7236243345186455,-0.5066836007432951,2,7,0.16698626628419047,0.1640625,,,1.0,1.0
DB3-All9,B17,full_emg,macro_f1,External_HyFusion_Lite,9,-0.48423849209591613,2.3728337519514495,-2.308159973344846,1.3396829891530138,-0.2040760300622292,4,5,0.5573830070761083,0.42578125,,,1.0,1.0
DB3-All9,B17,lift_25pct,accuracy,A,9,14.14101136393497,5.284008854938286,10.079362607588092,18.20266012028185,2.676189944443257,9,0,4.2561544567755996e-05,0.00390625,,,,
DB3-All9,B17,lift_25pct,accuracy,B,9,40.36832283717259,9.988808834025717,32.690244678732206,48.04640099561298,4.041355031208785,9,0,1.9821638871726044e-06,0.00390625,,,0.0001387514721020823,0.28125
DB3-All9,B17,lift_25pct,accuracy,C,9,12.698994995946403,4.234176041766385,9.4443191756889,15.953670816203907,2.9991655686211676,9,0,1.856912101086157e-05,0.00390625,,,0.0011141472606516942,0.28125
DB3-All9,B17,lift_25pct,accuracy,C2,9,0.6143620063039306,0.5370039490807085,0.2015842306008095,1.0271397820070516,1.1440549131075304,8,1,0.008926304651303486,0.01171875,,,0.31242066279562203,0.43359375
DB3-All9,B17,lift_25pct,accuracy,D_v2_no_bypass,9,0.4477920502609645,0.7587996528486356,-0.1354729954493154,1.0310570959712444,0.5901321232553193,7,2,0.11461685606970487,0.12890625,,,1.0,1.0
DB3-All9,B17,lift_25pct,accuracy,D_v2_no_detach,9,-0.1025539780912996,0.16465090233786725,-0.22911586530066544,0.024007909118066245,-0.6228570668920878,2,7,0.09862332833854202,0.09765625,,,1.0,1.0
DB3-All9,B17,lift_25pct,accuracy,D_v2_no_imp_loss,9,-0.0019110416207711466,0.4640761307821165,-0.3586315338053871,0.3548094505638448,-0.004117948530450017,5,4,0.9904458334085939,0.91015625,,,1.0,1.0
DB3-All9,B17,lift_25pct,accuracy,External_AiFusion_Lite,9,12.936473973161304,6.37115203939378,8.039172990571855,17.833774955750755,2.03047641826363,9,0,0.00029221907885141544,0.00390625,,,0.014318734863719356,0.28125
DB3-All9,B17,lift_25pct,accuracy,External_HyFusion_Lite,9,10.251702053680303,5.770430445419634,5.816156564326927,14.687247543033678,1.776592257830219,9,0,0.0007027184892581094,0.00390625,,,0.030919613527356813,0.28125
DB3-All9,B17,lift_25pct,macro_f1,A,9,15.602703201493533,5.545352795720076,11.340167709110414,19.865238693876652,2.813653842463505,9,0,2.961836784152187e-05,0.00390625,,,,
DB3-All9,B17,lift_25pct,macro_f1,B,9,41.04870044913461,9.117541741865173,34.04033746310779,48.057063435161425,4.502167537182811,9,0,8.664595192884074e-07,0.00390625,,,6.065216635018852e-05,0.28125
DB3-All9,B17,lift_25pct,macro_f1,C,9,13.752672084950335,4.103394331582375,10.598523986183185,16.906820183717485,3.3515355760719565,9,0,8.149868721965077e-06,0.00390625,,,0.0005052918607618348,0.28125
DB3-All9,B17,lift_25pct,macro_f1,C2,9,0.679424052992252,0.6225874803024676,0.20086095165975282,1.157987154324751,1.091290902062746,8,1,0.011290681735461753,0.01953125,,,0.4064645424766231,0.703125
DB3-All9,B17,lift_25pct,macro_f1,D_v2_no_bypass,9,0.5329256116623147,0.8365480061735793,-0.11010210880108373,1.175953332125713,0.6370532327247402,8,1,0.09236594794457323,0.09765625,,,1.0,1.0
DB3-All9,B17,lift_25pct,macro_f1,D_v2_no_detach,9,-0.09413275331621297,0.17372192446779955,-0.22766724537244654,0.03940173874002058,-0.5418587987934768,2,7,0.14269311923408343,0.12890625,,,1.0,1.0
DB3-All9,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,9,0.037196601582565075,0.5153229736167281,-0.3589157010967241,0.4333089042618542,0.07218114364571311,5,4,0.8339840681800539,0.8203125,,,1.0,1.0
DB3-All9,B17,lift_25pct,macro_f1,External_AiFusion_Lite,9,13.324372377439447,6.157058891361006,8.591637956398628,18.057106798480266,2.164080710050529,9,0,0.0001896489248219763,0.00390625,,,0.009672095165920791,0.28125
DB3-All9,B17,lift_25pct,macro_f1,External_HyFusion_Lite,9,10.576698566223326,5.669026297442273,6.219099205051727,14.934297927394926,1.8656993302351192,9,0,0.0005119759728563312,0.00390625,,,0.022526942805678574,0.28125
DB3-All9,B17,lift_50pct,accuracy,A,9,11.37817693668838,4.719747250100399,7.7502580450070795,15.00609582836968,2.4107597999969896,9,0,8.958500704579299e-05,0.00390625,,,,
DB3-All9,B17,lift_50pct,accuracy,B,9,38.03247921000169,10.837649695997396,29.701924205663975,46.36303421433941,3.5092921691358963,9,0,5.77386075712513e-06,0.00390625,7.506018984262669e-05,0.05859375,0.00036952708845600833,0.28125
DB3-All9,B17,lift_50pct,accuracy,C,9,10.710594002072273,3.2954069131754724,8.177520012605541,13.243667991539006,3.250158260957062,9,0,1.0247282691514073e-05,0.00390625,0.0001127201096066548,0.05859375,0.0006250842441823584,0.28125
DB3-All9,B17,lift_50pct,accuracy,C2,9,1.5592935127151104,0.5919109710361661,1.104310463788105,2.014276561642116,2.634337914003349,9,0,4.7670660852186805e-05,0.00390625,0.00042903594766968125,0.05859375,0.002669557007722461,0.28125
DB3-All9,B17,lift_50pct,accuracy,D_v2_no_bypass,9,1.0451757608286754,0.5248083179285848,0.6417723770809338,1.448579144576417,1.9915381009088757,9,0,0.0003326860736618496,0.00390625,,,0.01596893153576878,0.28125
DB3-All9,B17,lift_50pct,accuracy,D_v2_no_detach,9,-0.06860113056271458,0.1676518599486587,-0.19746975799192873,0.06026749686649957,-0.4091880077186309,3,6,0.254503627695916,0.30078125,,,1.0,1.0
DB3-All9,B17,lift_50pct,accuracy,D_v2_no_imp_loss,9,0.6583879525336048,0.5335593114846232,0.2482579596772384,1.0685179453899711,1.233954573300665,8,1,0.0060264304479034905,0.01171875,,,0.23503078746823614,0.43359375
DB3-All9,B17,lift_50pct,accuracy,External_AiFusion_Lite,9,11.056502408839837,5.618880638074402,6.737448413620332,15.375556404059342,1.967741107351395,9,0,0.00036043389969656335,0.00390625,0.0018021694984828168,0.05859375,0.016940393285738476,0.28125
DB3-All9,B17,lift_50pct,accuracy,External_HyFusion_Lite,9,9.004499911148255,5.211280563961496,4.998755068043507,13.010244754253002,1.727886226932146,8,1,0.0008389904459530421,0.0078125,0.0025169713378591263,0.05859375,0.03523759873002777,0.3046875
DB3-All9,B17,lift_50pct,macro_f1,A,9,12.67011014714992,5.142338250118541,8.71735905764538,16.62286123665446,2.4638811238949225,9,0,7.680720359991052e-05,0.00390625,,,,
DB3-All9,B17,lift_50pct,macro_f1,B,9,38.74513330205462,9.811813175553086,31.203106050387845,46.28716055372139,3.9488250141769115,9,0,2.364762163704592e-06,0.00390625,3.310667029186429e-05,0.05859375,0.00015843906496820767,0.28125
DB3-All9,B17,lift_50pct,macro_f1,C,9,11.916737045938412,3.546671292652866,9.19052415711786,14.642949934758963,3.359977867310292,9,0,7.998088524857243e-06,0.00390625,8.797897377342968e-05,0.05859375,0.0005038795770660064,0.28125
DB3-All9,B17,lift_50pct,macro_f1,C2,9,1.723565709872157,0.6088156863278749,1.2555885464904042,2.19154287325391,2.8310139646170986,9,0,2.832205077857731e-05,0.00390625,0.0002832205077857731,0.05859375,0.0016710009959360612,0.28125
DB3-All9,B17,lift_50pct,macro_f1,D_v2_no_bypass,9,1.157103430459515,0.6098639340428493,0.6883205125560052,1.6258863483630246,1.8973140824855144,9,0,0.0004586230993804798,0.00390625,,,0.02109666257150207,0.28125
DB3-All9,B17,lift_50pct,macro_f1,D_v2_no_detach,9,-0.07781068262785092,0.17774732329204718,-0.21443937012870895,0.058818004873007104,-0.43776008092118673,3,6,0.2255025989484046,0.359375,,,1.0,1.0
DB3-All9,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,9,0.6725932239098127,0.5913022980824271,0.21807804243220885,1.1271084053874165,1.1374777775953337,8,1,0.009190048777331768,0.02734375,,,0.3400318047612754,0.9296875
DB3-All9,B17,lift_50pct,macro_f1,External_AiFusion_Lite,9,11.406024541698173,5.56149025790031,7.131084697809533,15.680964385586812,2.0508935578005336,9,0,0.0002731925529716229,0.00390625,0.0013659627648581144,0.05859375,0.01338643509560952,0.28125
DB3-All9,B17,lift_50pct,macro_f1,External_HyFusion_Lite,9,9.275300468385584,5.226599930365548,5.257780117856224,13.292820818914944,1.7746337182798053,9,0,0.000707704323208293,0.00390625,0.002123112969624879,0.05859375,0.0304312858979566,0.28125
DB3-All9,B17,noise_25pct,accuracy,A,9,14.095114047911464,5.410833138586532,9.935979517392752,18.254248578430175,2.604980358273166,9,0,5.166072145805868e-05,0.00390625,,,,
DB3-All9,B17,noise_25pct,accuracy,B,9,30.824731838941837,8.096083298831235,24.601531317382022,37.04793236050165,3.8073634745571043,9,0,3.1200435455232144e-06,0.00390625,,,0.00020904291755005538,0.28125
DB3-All9,B17,noise_25pct,accuracy,C,9,7.864345629474321,2.768612180110563,5.73620191759475,9.992489341353892,2.8405371059085143,9,0,2.7637840862402507e-05,0.00390625,,,0.0016029947700193453,0.28125
DB3-All9,B17,noise_25pct,accuracy,C2,9,0.5498851676504688,0.5792159231927216,0.10466039633060636,0.9951099389703313,0.949361275531623,8,1,0.021542441252687117,0.02734375,,,0.6678156788333006,0.90234375
DB3-All9,B17,noise_25pct,accuracy,D_v2_no_bypass,9,0.3858653216905582,0.8499391827573762,-0.2674557682979062,1.0391864116790226,0.45399168495648395,7,2,0.21031606639207012,0.203125,,,1.0,1.0
DB3-All9,B17,noise_25pct,accuracy,D_v2_no_detach,9,-0.17300194096689803,0.1824165814335051,-0.3132197379950028,-0.03278414393879328,-0.9483893383341421,2,7,0.021639258652165594,0.02734375,,,0.6678156788333006,0.90234375
DB3-All9,B17,noise_25pct,accuracy,D_v2_no_imp_loss,9,-0.09599314511736419,0.5955675891052922,-0.5537869195069173,0.36180062927218887,-0.16117926306495714,5,4,0.6416709296475035,0.65234375,,,1.0,1.0
DB3-All9,B17,noise_25pct,accuracy,External_AiFusion_Lite,9,6.407131564860162,3.7515684942744483,3.5234207446408976,9.290842385079426,1.7078540814698089,9,0,0.0009032176030863832,0.00390625,,,0.03703192172654171,0.28125
DB3-All9,B17,noise_25pct,accuracy,External_HyFusion_Lite,9,2.2167812231673136,2.834728831304352,0.0378157542719304,4.395746692062697,0.7820082113982308,7,2,0.046971846404030765,0.0546875,,,1.0,1.0
DB3-All9,B17,noise_25pct,macro_f1,A,9,15.554802042492778,5.716869944248296,11.160426798864588,19.949177286120968,2.720859875103921,9,0,3.776992086281504e-05,0.00390625,,,,
DB3-All9,B17,noise_25pct,macro_f1,B,9,31.548713764650365,7.478769648839788,25.800022519588158,37.29740500971257,4.218436353303734,9,0,1.428223869093175e-06,0.00390625,,,9.71192230983359e-05,0.28125
DB3-All9,B17,noise_25pct,macro_f1,C,9,8.027047385154383,2.8868009437254876,5.808055747404646,10.24603902290412,2.7806030071457855,9,0,3.227290105790549e-05,0.00390625,,,0.0018718282613585187,0.28125
DB3-All9,B17,noise_25pct,macro_f1,C2,9,0.6310628874854828,0.636566187885798,0.14175480032312293,1.1203709746478427,0.9913547082690755,7,2,0.017760596394989336,0.0390625,,,0.5860996810346482,1.0
DB3-All9,B17,noise_25pct,macro_f1,D_v2_no_bypass,9,0.48186158197912476,0.9137008837850354,-0.2204710900848541,1.1841942540431036,0.5273734441221044,7,2,0.1522791548662414,0.09765625,,,1.0,1.0
DB3-All9,B17,noise_25pct,macro_f1,D_v2_no_detach,9,-0.17606144230698012,0.18129835506395217,-0.3154196944577208,-0.03670319015623949,-0.9711143945287052,2,7,0.019489006244385765,0.02734375,,,0.6236481998203445,0.9296875
DB3-All9,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,9,-0.07029593226153634,0.6472691035967875,-0.5678310087193813,0.42723914419630865,-0.10860387413969133,5,4,0.7529257164833347,0.8203125,,,1.0,1.0
DB3-All9,B17,noise_25pct,macro_f1,External_AiFusion_Lite,9,6.4070655021444205,3.8316224008459,3.461819802065375,9.352311202223465,1.6721547250402193,9,0,0.0010314130696085565,0.00390625,,,0.04228793585395081,0.28125
DB3-All9,B17,noise_25pct,macro_f1,External_HyFusion_Lite,9,2.178808220412803,3.0150283718656867,-0.13874774384226463,4.496364184667871,0.7226493258717052,7,2,0.0620165349659091,0.09765625,,,1.0,1.0
DB3-All9,B17,noise_50pct,accuracy,A,9,11.300299201153813,4.723719448471882,7.669327007515909,14.931271394791716,2.3922460519558264,9,0,9.457859920888252e-05,0.00390625,,,,
DB3-All9,B17,noise_50pct,accuracy,B,9,32.244343392224614,9.750879502500721,24.74915390789835,39.73953287655088,3.3068138503767988,9,0,9.009492301455889e-06,0.00390625,0.00010811390761747067,0.05859375,0.000567598014991721,0.28125
DB3-All9,B17,noise_50pct,accuracy,C,9,6.264570535266948,2.172093243381466,4.5949518682950465,7.93418920223885,2.8841167635669294,9,0,2.473280810426757e-05,0.00390625,0.0002473280810426757,0.05859375,0.0014592356781517866,0.28125
DB3-All9,B17,noise_50pct,accuracy,C2,9,1.2911058746415336,0.6041744734499797,0.8266962632891128,1.7555154859939543,2.136975213912982,9,0,0.0002067134476760328,0.00390625,0.0012402806860561967,0.05859375,0.010542385831477673,0.28125
DB3-All9,B17,noise_50pct,accuracy,D_v2_no_bypass,9,0.9346559496755249,0.41177816439052706,0.6181352330751895,1.2511766662758603,2.269804546481743,9,0,0.00013650699046750356,0.00390625,,,0.0072348704947776885,0.28125
DB3-All9,B17,noise_50pct,accuracy,D_v2_no_detach,9,-0.4028407488581384,0.3358868333641183,-0.6610262244051122,-0.14465527331116462,-1.199334742667447,0,9,0.00700256705017489,0.00390625,,,0.25751958510728123,0.28125
DB3-All9,B17,noise_50pct,accuracy,D_v2_no_imp_loss,9,0.5009061166544697,0.5093915798087777,0.10935308685772888,0.8924591464512106,0.9833419642360532,8,1,0.018424960321864317,0.02734375,,,0.6080236906215225,0.90234375
DB3-All9,B17,noise_50pct,accuracy,External_AiFusion_Lite,9,4.910002600554128,3.233709286799038,2.424353604935997,7.395651596172259,1.5183809566921236,8,1,0.0018617492512447433,0.0078125,0.0037234985024894867,0.05859375,0.07446997004978974,0.3046875
DB3-All9,B17,noise_50pct,accuracy,External_HyFusion_Lite,9,0.7780701087280426,2.5929727323230636,-1.2150651721938777,2.771205389649963,0.30006875854454657,6,3,0.3943008504465265,0.42578125,0.3943008504465265,0.42578125,1.0,1.0
DB3-All9,B17,noise_50pct,macro_f1,A,9,12.518665097563286,5.112392947015268,8.588932005652405,16.44839818947417,2.448689924132684,9,0,8.02417570049874e-05,0.00390625,,,,
DB3-All9,B17,noise_50pct,macro_f1,B,9,33.45356699666244,8.866815403777279,26.63792933476644,40.26920465855844,3.77289539403416,9,0,3.342707943598227e-06,0.00390625,4.0112495323178725e-05,0.05859375,0.00021393330839028653,0.28125
DB3-All9,B17,noise_50pct,macro_f1,C,9,6.298576264745775,2.3532270568854883,4.489725823462327,8.107426706029223,2.6765697115016103,9,0,4.2518062205688864e-05,0.00390625,0.00038266255985119977,0.05859375,0.0024235295457242655,0.28125
DB3-All9,B17,noise_50pct,macro_f1,C2,9,1.441044600286969,0.6472062819044733,0.9435578128565394,1.9385313877173986,2.226561516131367,9,0,0.00015594202921000906,0.00390625,0.0009356521752600544,0.05859375,0.008108985518920472,0.28125
DB3-All9,B17,noise_50pct,macro_f1,D_v2_no_bypass,9,1.018024842647431,0.5390365252181022,0.6036846906184432,1.4323649946764188,1.8886008554532052,9,0,0.0004726901559981304,0.00390625,,,0.021271057019915867,0.28125
DB3-All9,B17,noise_50pct,macro_f1,D_v2_no_detach,9,-0.4429975615073251,0.3514280509105575,-0.7131290743628129,-0.1728660486518373,-1.260564033973694,0,9,0.005375152812612659,0.00390625,,,0.2096309596918937,0.28125
DB3-All9,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,9,0.5237124001037147,0.5918786182091803,0.0687542197609789,0.9786705804464504,0.8848307473723025,7,2,0.029052620745057593,0.0546875,,,0.8715786223517278,1.0
DB3-All9,B17,noise_50pct,macro_f1,External_AiFusion_Lite,9,4.6865285481947145,3.270874406948194,2.1723119123289285,7.200745184060501,1.4328060222181875,8,1,0.0026213545213473826,0.0078125,0.005242709042694765,0.05859375,0.1048541808538953,0.3046875
DB3-All9,B17,noise_50pct,macro_f1,External_HyFusion_Lite,9,0.5102165595817467,2.732863435316177,-1.590448234525122,2.6108813536886153,0.18669669072677886,5,4,0.5907522972128704,0.5703125,0.5907522972128704,0.5703125,1.0,1.0
DB3-All9,B17,zero_25pct,accuracy,A,9,14.100252518747421,5.393997609949449,9.954058921112907,18.246446116381936,2.614063545882729,9,0,5.038790560115271e-05,0.00390625,,,,
DB3-All9,B17,zero_25pct,accuracy,B,9,14.446095114667209,2.137064313576745,12.803402066687134,16.088788162647283,6.759784917511061,9,0,3.6530742576834217e-08,0.00390625,,,2.5936827229552296e-06,0.28125
DB3-All9,B17,zero_25pct,accuracy,C,9,7.672396689775493,2.3373560795578925,5.875745761606863,9.469047617944122,3.28251084927835,9,0,9.518767524874161e-06,0.00390625,,,0.000590163586542198,0.28125
DB3-All9,B17,zero_25pct,accuracy,C2,9,0.5111054670850589,0.5278862560309666,0.10533617067349438,0.9168747634966234,0.968211354710998,8,1,0.01975087793952122,0.02734375,,,0.6320280940646791,0.90234375
DB3-All9,B17,zero_25pct,accuracy,D_v2_no_bypass,9,0.35274380750596745,0.7474260410060368,-0.22177870622454665,0.9272663212364816,0.47194476530570656,7,2,0.19455678276488392,0.30078125,,,1.0,1.0
DB3-All9,B17,zero_25pct,accuracy,D_v2_no_detach,9,-0.03550911117909518,0.18293431062847773,-0.17612487009534472,0.10510664773715438,-0.19410853577495815,4,5,0.5763867915220154,0.65234375,,,1.0,1.0
DB3-All9,B17,zero_25pct,accuracy,D_v2_no_imp_loss,9,-0.04477852308058158,0.6061059941550909,-0.5106728326772988,0.4211157865161356,-0.07387903025609018,5,4,0.8301492791984694,0.8203125,,,1.0,1.0
DB3-All9,B17,zero_25pct,accuracy,External_AiFusion_Lite,9,7.419057220011076,3.227505479051895,4.938176893165567,9.899937546856584,2.2986970179181485,9,0,0.00012502061423117324,0.00390625,,,0.006751113168483355,0.28125
DB3-All9,B17,zero_25pct,accuracy,External_HyFusion_Lite,9,3.2496675012075857,2.70639944927467,1.169344727514444,5.3299902749007275,1.200734615164999,9,0,0.006959988786683277,0.00390625,,,0.25751958510728123,0.28125
DB3-All9,B17,zero_25pct,macro_f1,A,9,15.573033801145376,5.634533415897451,11.241948015797636,19.904119586493117,2.7638550793233607,9,0,3.371830108570109e-05,0.00390625,,,,
DB3-All9,B17,zero_25pct,macro_f1,B,9,15.07825367651561,2.709384091187223,12.995636703958487,17.16087064907273,5.5651960626625225,9,0,1.6755362808007452e-07,0.00390625,,,1.189630759368529e-05,0.28125
DB3-All9,B17,zero_25pct,macro_f1,C,9,7.92128155836177,2.5038039853878917,5.9966874438226,9.84587567290094,3.1636987578061535,9,0,1.251888244191814e-05,0.00390625,,,0.0007511329465150884,0.28125
DB3-All9,B17,zero_25pct,macro_f1,C2,9,0.5497681753923351,0.5939979867125313,0.09318090420547037,1.0063554465792,0.9255387858046706,6,3,0.024049812266387464,0.07421875,,,0.7455441802580114,1.0
DB3-All9,B17,zero_25pct,macro_f1,D_v2_no_bypass,9,0.44156930100896924,0.8091577287913703,-0.18040438848673418,1.0635429905046727,0.5457147417581196,7,2,0.1402360861096309,0.1640625,,,1.0,1.0
DB3-All9,B17,zero_25pct,macro_f1,D_v2_no_detach,9,-0.04238879663461074,0.20539209416284288,-0.20026713611550376,0.1154895428462823,-0.2063798843250668,4,5,0.5530428704280888,0.734375,,,1.0,1.0
DB3-All9,B17,zero_25pct,macro_f1,D_v2_no_imp_loss,9,-0.05074973488395177,0.675803439307797,-0.5702182433884695,0.46871877362056596,-0.0750954078244009,6,3,0.8274049784292347,0.91015625,,,1.0,1.0
DB3-All9,B17,zero_25pct,macro_f1,External_AiFusion_Lite,9,7.611144122844753,3.2325588279785586,5.126379448159026,10.09590879753048,2.3545260977057887,9,0,0.00010573547005593183,0.00390625,,,0.005709715383020319,0.28125
DB3-All9,B17,zero_25pct,macro_f1,External_HyFusion_Lite,9,3.412378413208468,2.878599884005187,1.199690668000954,5.625066158415981,1.1854299140944171,8,1,0.0074408617277116245,0.0078125,,,0.2827527456530417,0.3046875
DB3-All9,B17,zero_50pct,accuracy,A,9,11.301684768298635,4.823770218192905,7.593806745097414,15.009562791499857,2.342915242039142,9,0,0.00010945750036076559,0.00390625,,,,
DB3-All9,B17,zero_50pct,accuracy,B,9,19.694699308737306,2.3504262486042338,17.88800175927986,21.501396858194752,8.379203270229269,9,0,6.713586306331676e-09,0.00390625,1.0070379459497514e-07,0.05859375,4.833782140558806e-07,0.28125
DB3-All9,B17,zero_50pct,accuracy,C,9,9.472577808839166,2.3772213768867774,7.645283700508956,11.299871917169376,3.98472683315868,9,0,2.2072769239051215e-06,0.00390625,3.09018769346717e-05,0.05859375,0.00015230210774945337,0.28125
DB3-All9,B17,zero_50pct,accuracy,C2,9,1.31852633888865,0.5971581204947188,0.8595099738454575,1.7775427039318423,2.208002024315285,9,0,0.00016520601469254277,0.00390625,0.0011564421028477994,0.05859375,0.008590712764012224,0.28125
DB3-All9,B17,zero_50pct,accuracy,D_v2_no_bypass,9,0.9876668228931273,0.47532687643908966,0.6222982420394485,1.3530354037468062,2.077868666489535,9,0,0.00025011747363419654,0.00390625,,,0.012505873681709826,0.28125
DB3-All9,B17,zero_50pct,accuracy,D_v2_no_detach,9,0.02755868851942394,0.15182160104418288,-0.08914172474566687,0.14425910178451473,0.18152020746641878,6,3,0.6009011744991317,0.5703125,,,1.0,1.0
DB3-All9,B17,zero_50pct,accuracy,D_v2_no_imp_loss,9,0.4676798535898043,0.6913660917168954,-0.0637511685172028,0.9991108756968115,0.6764576093519388,7,2,0.07693205065436831,0.09765625,,,1.0,1.0
DB3-All9,B17,zero_50pct,accuracy,External_AiFusion_Lite,9,8.727566919275057,3.428813990661603,6.091947172366414,11.3631866661837,2.5453602741486248,9,0,6.095719524105379e-05,0.00390625,0.00048765756192843034,0.05859375,0.0033526457382579587,0.28125
DB3-All9,B17,zero_50pct,accuracy,External_HyFusion_Lite,9,5.050938417462246,2.674452220349283,2.9951724577707037,7.106704377153788,1.8885880177745684,9,0,0.0004727112283230068,0.00390625,0.001890844913292027,0.05859375,0.021272005274535304,0.28125
DB3-All9,B17,zero_50pct,macro_f1,A,9,12.561279666921953,5.20151898372747,8.563038238611913,16.559521095231993,2.4149252759086135,9,0,8.85021987622713e-05,0.00390625,,,,
DB3-All9,B17,zero_50pct,macro_f1,B,9,21.095657820998007,3.096038099668827,18.715832267645617,23.475483374350397,6.813759114674506,9,0,3.4316130025849715e-08,0.00390625,5.147419503877457e-07,0.05859375,2.4707613618611793e-06,0.28125
DB3-All9,B17,zero_50pct,macro_f1,C,9,9.845633761172403,2.5057245617721247,7.919563360938669,11.771704161406136,3.929256196542716,9,0,2.455869556202964e-06,0.00390625,3.310667029186429e-05,0.05859375,0.00016208739070939563,0.28125
DB3-All9,B17,zero_50pct,macro_f1,C2,9,1.4907269835938375,0.6441158193767826,0.995615735952748,1.985838231234927,2.3143772264997273,9,0,0.00011923771104511509,0.00390625,0.0008346639773158057,0.05859375,0.0063195986853911,0.28125
DB3-All9,B17,zero_50pct,macro_f1,D_v2_no_bypass,9,1.099407842048838,0.5375403443383705,0.6862177564516567,1.5125979276460193,2.0452564233146817,9,0,0.0002783055064738818,0.00390625,,,0.01338643509560952,0.28125
DB3-All9,B17,zero_50pct,macro_f1,D_v2_no_detach,9,0.03303361829878152,0.1708451248525716,-0.09828956982132603,0.16435680641888906,0.1933541757617457,6,3,0.5778398376180659,0.49609375,,,1.0,1.0
DB3-All9,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,9,0.46870889493182727,0.7722795537139423,-0.12491771982353167,1.0623355096871863,0.6069161001062062,7,2,0.10613042315241528,0.09765625,,,1.0,1.0
DB3-All9,B17,zero_50pct,macro_f1,External_AiFusion_Lite,9,9.015116675444887,3.414202290034278,6.390728475891738,11.639504874998035,2.640475258820817,9,0,4.6880516747836956e-05,0.00390625,0.00038266255985119977,0.05859375,0.0026253089378788694,0.28125
DB3-All9,B17,zero_50pct,macro_f1,External_HyFusion_Lite,9,5.393957889861466,2.7919085468015434,3.2479070053416765,7.5400087743812545,1.9319966250473617,9,0,0.00040701981934810634,0.00390625,0.0016280792773924254,0.05859375,0.019129931509360997,0.28125
DB3-Core6,B17,clean,accuracy,A,6,18.367990025675276,4.442755932464827,13.705603609012755,23.030376442337797,4.134368465180299,6,0,0.00016089650479488466,0.03125,,,,
DB3-Core6,B17,clean,accuracy,B,6,9.883565739193948,2.885034256193026,6.855907967271785,12.91122351111611,3.425805332459345,6,0,0.00039373403213452775,0.03125,,,0.024017775960206194,1.0
DB3-Core6,B17,clean,accuracy,C,6,7.294813060738633,2.8544307518915386,4.299271696948386,10.29035442452888,2.55561045084194,6,0,0.0015257455358964579,0.03125,,,0.08086451340251227,1.0
DB3-Core6,B17,clean,accuracy,C2,6,0.010440682815230732,0.46158090547180275,-0.47395877026671246,0.49484013589717396,0.022619399311067333,3,2,0.957960841049849,1.0,,,1.0,1.0
DB3-Core6,B17,clean,accuracy,D_v2_no_bypass,6,0.18046438038035553,0.7877488804520422,-0.6462273703688374,1.0071561311295485,0.22908871705002967,4,2,0.5989116650907466,0.6875,,,1.0,1.0
DB3-Core6,B17,clean,accuracy,D_v2_no_detach,6,0.1458691411438747,0.10371132958232811,0.03703077557775439,0.254707506709995,1.406491862859408,5,1,0.01833250047989045,0.0625,,,0.6783025177559466,1.0
DB3-Core6,B17,clean,accuracy,D_v2_no_imp_loss,6,0.02784168933701962,0.38564701534190066,-0.37687003313632733,0.4325534118103666,0.0721947486416722,4,2,0.8665739510172066,0.84375,,,1.0,1.0
DB3-Core6,B17,clean,accuracy,External_AiFusion_Lite,6,6.740977588762138,3.134916188747952,3.4510848109509378,10.030870366573337,2.1502895716821073,6,0,0.0032795754703730954,0.03125,,,0.14430132069641619,1.0
DB3-Core6,B17,clean,accuracy,External_HyFusion_Lite,6,2.4961221389962724,2.2435502222491506,0.1416605749752926,4.850583703017252,1.1125768945318815,5,1,0.04151464828753698,0.09375,,,1.0,1.0
DB3-Core6,B17,clean,macro_f1,A,6,20.255964193214933,4.535993037400428,15.495731435635026,25.01619695079484,4.4656074262458745,6,0,0.00011101945072668871,0.03125,,,,
DB3-Core6,B17,clean,macro_f1,B,6,10.22933600428226,3.235990896819988,6.833371825487809,13.62530018307671,3.161113961826852,6,0,0.000574231177491229,0.03125,,,0.034453870649473736,1.0
DB3-Core6,B17,clean,macro_f1,C,6,7.459230445903855,3.062743546048742,4.245078211595514,10.673382680212196,2.4354734027689124,6,0,0.0018941342434235433,0.03125,,,0.0966008464146007,1.0
DB3-Core6,B17,clean,macro_f1,C2,6,0.04670791112490839,0.5165209840411245,-0.49534761848831194,0.5887634407381287,0.09042790625751149,4,2,0.8334635056027766,0.84375,,,1.0,1.0
DB3-Core6,B17,clean,macro_f1,D_v2_no_bypass,6,0.36277507250206953,0.8827089213739348,-0.5635711295944694,1.2891212745986085,0.41097927495443326,4,2,0.3602881867372992,0.4375,,,1.0,1.0
DB3-Core6,B17,clean,macro_f1,D_v2_no_detach,6,0.14647260333283119,0.10753134779338834,0.03362537450944669,0.2593198321562157,1.3621386352774534,5,1,0.020630438902731946,0.0625,,,0.8045871172065459,1.0
DB3-Core6,B17,clean,macro_f1,D_v2_no_imp_loss,6,0.06778435949310972,0.42157875547372403,-0.3746354116924061,0.5102041306786256,0.16078694339552543,4,2,0.7099301101355182,0.5625,,,1.0,1.0
DB3-Core6,B17,clean,macro_f1,External_AiFusion_Lite,6,6.987044805349247,3.1710186493485155,3.6592648186814545,10.314824792017038,2.203407036658309,6,0,0.002948887515585715,0.03125,,,0.13269993820135717,1.0
DB3-Core6,B17,clean,macro_f1,External_HyFusion_Lite,6,2.592298494018948,2.5486184625851585,-0.08231255413284888,5.266909542170745,1.0171387094910562,4,2,0.05506183445748097,0.15625,,,1.0,1.0
DB3-Core6,B17,full_acc,accuracy,A,6,42.125403355529144,9.373903016441309,32.288095441402845,51.96271126965544,4.493902196517663,6,0,0.0001076844567178395,0.03125,,,,
DB3-Core6,B17,full_acc,accuracy,B,6,27.024832810889496,5.942285659568617,20.788786454921784,33.26087916685721,4.54788516727945,6,0,0.00010164721647596926,0.03125,,,0.006607069070938001,1.0
DB3-Core6,B17,full_acc,accuracy,C,6,4.375122045426349,4.639036797667112,-0.4932485066874728,9.243492597540172,0.9431100110321434,5,1,0.06889538000382399,0.09375,,,1.0,1.0
DB3-Core6,B17,full_acc,accuracy,C2,6,-0.19373523823254432,0.4517438148549639,-0.6678112978243611,0.2803408213592725,-0.4288608540102417,3,2,0.3415907611704684,0.8125,,,1.0,1.0
DB3-Core6,B17,full_acc,accuracy,D_v2_no_bypass,6,-4.797689238322825,2.992212775042194,-7.937823967799378,-1.6575545088462706,-1.6033917368243211,0,6,0.011098199995874513,0.03125,,,0.43282979983910597,1.0
DB3-Core6,B17,full_acc,accuracy,D_v2_no_detach,6,0.22602681624735535,0.25531245788423157,-0.04190717646778189,0.4939608089624926,0.885294897555859,5,1,0.08229657969499658,0.09375,,,1.0,1.0
DB3-Core6,B17,full_acc,accuracy,D_v2_no_imp_loss,6,-0.3595786964267563,0.5742195934085345,-0.9621852031056202,0.24302781025210757,-0.6262041570060642,1,5,0.18564167667815623,0.15625,,,1.0,1.0
DB3-Core6,B17,full_acc,accuracy,External_AiFusion_Lite,6,-0.2895218834905864,6.217796676190043,-6.814699319594848,6.235655552613676,-0.04656342086566764,4,2,0.9136312824318706,0.84375,,,1.0,1.0
DB3-Core6,B17,full_acc,accuracy,External_HyFusion_Lite,6,-1.8374151220404746,6.236826339883583,-8.382562965447573,4.707732721366624,-0.29460738874361087,4,2,0.5028420186043128,1.0,,,1.0,1.0
DB3-Core6,B17,full_acc,macro_f1,A,6,46.44258058805249,8.519512773698782,37.50190024538086,55.38326093072413,5.451318851405308,6,0,4.2137479462795055e-05,0.03125,,,,
DB3-Core6,B17,full_acc,macro_f1,B,6,32.6052743589613,6.323723776254242,25.96893324877653,39.241615469146076,5.156024442654344,6,0,5.5285682100433356e-05,0.03125,,,0.003593569336528168,1.0
DB3-Core6,B17,full_acc,macro_f1,C,6,4.30849173481272,4.282767964541732,-0.18599760629286433,8.802981075918304,1.006006342273026,5,1,0.05693400020568217,0.0625,,,1.0,1.0
DB3-Core6,B17,full_acc,macro_f1,C2,6,-0.3740890165849701,0.6071794715269333,-1.011284794061075,0.26310676089113466,-0.6161094604272639,1,5,0.19163697853640224,0.21875,,,1.0,1.0
DB3-Core6,B17,full_acc,macro_f1,D_v2_no_bypass,6,-4.816704183634012,2.813075806624351,-7.768846193958406,-1.8645621733096176,-1.7122553797844449,0,6,0.008537539745178565,0.03125,,,0.3415015898071426,1.0
DB3-Core6,B17,full_acc,macro_f1,D_v2_no_detach,6,0.30723171431844737,0.3333672327849339,-0.042615741072723645,0.6570791697096183,0.9216014176073885,5,1,0.07358616097018067,0.0625,,,1.0,1.0
DB3-Core6,B17,full_acc,macro_f1,D_v2_no_imp_loss,6,-0.5262753923348805,0.6545114563368141,-1.2131430415963957,0.1605922569266348,-0.804073614357114,1,5,0.10598227859030245,0.09375,,,1.0,1.0
DB3-Core6,B17,full_acc,macro_f1,External_AiFusion_Lite,6,-0.30488910957730625,5.598375591610905,-6.180023983173774,5.570245764019161,-0.054460281306273686,4,2,0.8990799404496088,1.0,,,1.0,1.0
DB3-Core6,B17,full_acc,macro_f1,External_HyFusion_Lite,6,-1.6614787697336542,5.812085159229382,-7.7608880802610765,4.437930540793768,-0.2858662122483332,4,2,0.5150191381312879,1.0,,,1.0,1.0
DB3-Core6,B17,full_emg,accuracy,A,6,-0.48164504000938196,2.5400105595564897,-3.147222647934687,2.183932567915923,-0.18962324317796608,2,4,0.6618269309850694,0.5625,,,,
DB3-Core6,B17,full_emg,accuracy,B,6,29.859328354967587,5.33606712613364,24.259469333794165,35.45918737614101,5.595755759654919,6,0,3.7083294289210484e-05,0.03125,,,0.0025216640116663127,1.0
DB3-Core6,B17,full_emg,accuracy,C,6,-0.6809441880653725,0.3281250315489911,-1.0252902906459445,-0.3365980854848006,-2.0752582783788727,0,6,0.003823670252810352,0.03125,,,0.16441782087084514,1.0
DB3-Core6,B17,full_emg,accuracy,C2,6,-0.3646188875119305,1.3653365182908406,-1.7974516908032045,1.0682139157793435,-0.26705422628581615,2,4,0.5419054285228107,0.5625,,,1.0,1.0
DB3-Core6,B17,full_emg,accuracy,D_v2_no_bypass,6,-0.7781643858576306,0.8899381637533275,-1.7120972125594383,0.15576844084417707,-0.8744027591486927,2,4,0.08511889359035335,0.15625,,,1.0,1.0
DB3-Core6,B17,full_emg,accuracy,D_v2_no_detach,6,-0.04042037682927546,0.10933088545919992,-0.15515610461521667,0.07431535095666573,-0.36970684596128633,2,4,0.4066717823825505,0.5625,,,1.0,1.0
DB3-Core6,B17,full_emg,accuracy,D_v2_no_imp_loss,6,-0.018742011557846643,1.2452159336446236,-1.3255159921882573,1.288031969072564,-0.01505121405167908,3,3,0.9720170838403003,1.0,,,1.0,1.0
DB3-Core6,B17,full_emg,accuracy,External_AiFusion_Lite,6,-0.5077812060041745,3.431502592750381,-4.10892232660258,3.0933599145942314,-0.14797634338873783,3,3,0.7318204589285064,0.84375,,,1.0,1.0
DB3-Core6,B17,full_emg,accuracy,External_HyFusion_Lite,6,-0.05278097719640392,2.871954942751451,-3.0667128514423827,2.9611508970495746,-0.01837806589884644,3,3,0.9658364249346876,1.0,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,A,6,-0.6461206053964164,2.1796380848352306,-2.93351049456777,1.6412692837749372,-0.29643481176612846,1,5,0.5003218572614608,0.4375,,,,
DB3-Core6,B17,full_emg,macro_f1,B,6,41.09781197533868,6.75802006750511,34.00570485866712,48.189919092010236,6.081339144426505,6,0,2.4670904302904243e-05,0.03125,,,0.0016771187469836342,1.0
DB3-Core6,B17,full_emg,macro_f1,C,6,-0.1682853564348145,0.9492673255443997,-1.164480320029027,0.8279096071593981,-0.17727920461004357,2,4,0.6822114781446282,0.5625,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,C2,6,0.45080902344237783,1.4894684090091181,-1.1122922100659136,2.0139102569506693,0.3026643738904691,4,2,0.49179757532866153,0.5625,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,D_v2_no_bypass,6,-0.4096916573859688,0.9538256743338425,-1.41067031466072,0.5912869998887824,-0.42952466935019323,2,4,0.34091266876403165,0.4375,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,D_v2_no_detach,6,-0.05899760332453615,0.14467845978144056,-0.2108283354022281,0.09283312875315577,-0.4077842922413002,2,4,0.3637171095116961,0.5625,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,D_v2_no_imp_loss,6,0.11164983667095914,1.100077279754828,-1.042810467782998,1.266110141124916,0.10149272121667881,3,3,0.8135544224237657,0.84375,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,External_AiFusion_Lite,6,-1.3751556760934054,3.1536184574696553,-4.684675281255543,1.9343639290687322,-0.436056452179944,1,5,0.33430100792934564,0.3125,,,1.0,1.0
DB3-Core6,B17,full_emg,macro_f1,External_HyFusion_Lite,6,-0.26001098165171843,2.891304442888167,-3.294248910963068,2.7742269476596313,-0.08992860723860321,3,3,0.8343653831074749,0.6875,,,1.0,1.0
DB3-Core6,B17,lift_25pct,accuracy,A,6,16.08908418849533,4.139577174431192,11.744864365893807,20.433304011096855,3.8866491698409,6,0,0.00021628856365081903,0.03125,,,,
DB3-Core6,B17,lift_25pct,accuracy,B,6,45.72682758928184,7.402869854073405,37.95799212394862,53.49566305461506,6.176905509708617,6,0,2.2853710414464448e-05,0.03125,,,0.0015769060185980468,1.0
DB3-Core6,B17,lift_25pct,accuracy,C,6,13.417730173693213,3.757078368033274,9.474918230896126,17.3605421164903,3.571320281167577,6,0,0.0003234605543258016,0.03125,,,0.0200545543681997,1.0
DB3-Core6,B17,lift_25pct,accuracy,C2,6,0.5505162837720993,0.5724712340419529,-0.0502554322754295,1.151287999819628,0.9616488148848285,5,1,0.06510983675408265,0.0625,,,1.0,1.0
DB3-Core6,B17,lift_25pct,accuracy,D_v2_no_bypass,6,0.6816700227846546,0.5573995670701233,0.09671505121602719,1.2666249943532821,1.2229468106115295,5,1,0.03025200455497567,0.0625,,,1.0,1.0
DB3-Core6,B17,lift_25pct,accuracy,D_v2_no_detach,6,-0.01476797734888772,0.08848366332993664,-0.10762588723122458,0.07808993253344913,-0.16690060959412467,2,4,0.6995922951745412,0.6875,,,1.0,1.0
DB3-Core6,B17,lift_25pct,accuracy,D_v2_no_imp_loss,6,0.07744371948422886,0.4693298963649537,-0.41508780081731167,0.5699752397857694,0.16500913341350018,4,2,0.7027829290557168,0.84375,,,1.0,1.0
DB3-Core6,B17,lift_25pct,accuracy,External_AiFusion_Lite,6,14.414972882831963,5.735464248882503,8.395972286414436,20.433973479249488,2.513305332805548,6,0,0.001644928507105374,0.03125,,,0.08553628236947944,1.0
DB3-Core6,B17,lift_25pct,accuracy,External_HyFusion_Lite,6,11.411970581889683,4.877261985378762,6.293598027375187,16.53034313640418,2.3398313677019837,6,0,0.0022638540094482066,0.03125,,,0.1041372844346175,1.0
DB3-Core6,B17,lift_25pct,macro_f1,A,6,17.81448133621693,4.355906768221568,13.243237527841153,22.385725144592705,4.089729712807934,6,0,0.00016949970837166621,0.03125,,,,
DB3-Core6,B17,lift_25pct,macro_f1,B,6,45.91317097629982,6.498500205830452,39.093413251834185,52.73292870076545,7.065194971465345,6,0,1.18002951963265e-05,0.03125,,,0.000826020663742855,1.0
DB3-Core6,B17,lift_25pct,macro_f1,C,6,14.60619318610697,3.8840388624345263,10.530144375575679,18.68224199663826,3.7605682392559188,6,0,0.000253119574468433,0.03125,,,0.015946533191511278,1.0
DB3-Core6,B17,lift_25pct,macro_f1,C2,6,0.5790185974473857,0.6457682276740863,-0.09867359604421055,1.2567107909389819,0.8966353137764026,5,1,0.07946345852666072,0.09375,,,1.0,1.0
DB3-Core6,B17,lift_25pct,macro_f1,D_v2_no_bypass,6,0.8029473383965091,0.5925768344042853,0.181076088759212,1.4248185880338062,1.355009665883595,6,0,0.021029450844796713,0.03125,,,0.8045871172065459,1.0
DB3-Core6,B17,lift_25pct,macro_f1,D_v2_no_detach,6,-0.010238944688012452,0.09453731635235615,-0.10944977380605846,0.08897188443003355,-0.10830585300147741,2,4,0.8013732407410086,0.84375,,,1.0,1.0
DB3-Core6,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,6,0.09686926870560904,0.5366053196384833,-0.4662634784951339,0.660002015906352,0.18052237866533058,4,2,0.6768249802190913,0.6875,,,1.0,1.0
DB3-Core6,B17,lift_25pct,macro_f1,External_AiFusion_Lite,6,14.96423742140462,5.536769576728998,9.153754095481796,20.774720747327443,2.7027018578304576,6,0,0.0011836505689027603,0.03125,,,0.06531711263817896,1.0
DB3-Core6,B17,lift_25pct,macro_f1,External_HyFusion_Lite,6,11.872049560235405,4.933902431619279,6.694236502753874,17.049862617716936,2.4062189564496648,6,0,0.0019991240214327147,0.03125,,,0.09995620107163573,1.0
DB3-Core6,B17,lift_50pct,accuracy,A,6,13.238588794748388,3.8875460135338535,9.158859454857563,17.318318134639213,3.4053844632733385,6,0,0.0004049879246920858,0.03125,,,,
DB3-Core6,B17,lift_50pct,accuracy,B,6,43.62342898096056,8.422733976609617,34.78431175717922,52.462546204741905,5.179248104250372,6,0,5.408879502870524e-05,0.03125,0.0007494058740027885,0.46875,0.003586442397013345,1.0
DB3-Core6,B17,lift_50pct,accuracy,C,6,11.614913515845183,2.8555517288847008,8.61819575884636,14.611631272844006,4.067484892098819,6,0,0.0001739911710415302,0.03125,0.001913902881456832,0.46875,0.010961443775616402,1.0
DB3-Core6,B17,lift_50pct,accuracy,C2,6,1.4539502500763206,0.6149471414588429,0.8086028029316187,2.0992976972210227,2.364349961245621,6,0,0.0021615432682000027,0.03125,0.01577786157784255,0.46875,0.10375407687360014,1.0
DB3-Core6,B17,lift_50pct,accuracy,D_v2_no_bypass,6,1.0718492245156492,0.4548783035138355,0.5944837208111107,1.5492147282201878,2.356342820125401,6,0,0.002194346005924262,0.03125,,,0.10375407687360014,1.0
DB3-Core6,B17,lift_50pct,accuracy,D_v2_no_detach,6,-0.028394747416830384,0.1839985534309888,-0.22148938715011204,0.1646998923164513,-0.1543204926743091,3,3,0.7209419058509154,0.84375,,,1.0,1.0
DB3-Core6,B17,lift_50pct,accuracy,D_v2_no_imp_loss,6,0.7311605958239653,0.6135187904965597,0.08731211108593362,1.375009080561997,1.1917493109415453,5,1,0.033045294430177424,0.0625,,,1.0,1.0
DB3-Core6,B17,lift_50pct,accuracy,External_AiFusion_Lite,6,12.474479113649096,5.194386352818562,7.0233049455371335,17.925653281761058,2.401530857803874,6,0,0.002016578479734077,0.03125,0.01577786157784255,0.46875,0.09881234550696977,1.0
DB3-Core6,B17,lift_50pct,accuracy,External_HyFusion_Lite,6,10.329584411541775,4.6493832891657,5.4503558824973215,15.20881294058623,2.2217106590485787,6,0,0.002844104658325349,0.03125,0.01577786157784255,0.46875,0.1279847096246407,1.0
DB3-Core6,B17,lift_50pct,macro_f1,A,6,14.790293393723358,4.295412863940014,10.282534044521265,19.29805274292545,3.443276318765037,6,0,0.00038439973595647204,0.03125,,,,
DB3-Core6,B17,lift_50pct,macro_f1,B,6,43.83739381687474,7.208069542320908,36.27298874143524,51.40179889231423,6.08171072150334,6,0,2.4663510985053445e-05,0.03125,0.0003206256428056948,0.46875,0.0016771187469836342,1.0
DB3-Core6,B17,lift_50pct,macro_f1,C,6,12.98419677040409,3.46096742455312,9.35213420517658,16.6162593356316,3.7516090669592503,6,0,0.00025601013305092166,0.03125,0.0028161114635601382,0.46875,0.015946533191511278,1.0
DB3-Core6,B17,lift_50pct,macro_f1,C2,6,1.5955470588977156,0.692778315310289,0.8685208039872769,2.3225733138081543,2.3031134543855996,6,0,0.002427914629702341,0.03125,0.016995402407916384,0.46875,0.11411198759601002,1.0
DB3-Core6,B17,lift_50pct,macro_f1,D_v2_no_bypass,6,1.2055301840352899,0.5111667957030435,0.669093530488906,1.741966837581674,2.358389070200148,6,0,0.0021859078252731944,0.03125,,,0.10550735994755205,1.0
DB3-Core6,B17,lift_50pct,macro_f1,D_v2_no_detach,6,-0.04117680317429392,0.2058240187588528,-0.25717586408866816,0.1748222577400803,-0.20005829942781078,3,3,0.6448490241349929,0.84375,,,1.0,1.0
DB3-Core6,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,6,0.7257661331969905,0.6894322985160826,0.0022513075634189583,1.449280958830562,1.0527010915489627,5,1,0.04951724437688811,0.09375,,,1.0,1.0
DB3-Core6,B17,lift_50pct,macro_f1,External_AiFusion_Lite,6,13.019862452309276,5.159938267180674,7.6048393330056605,18.43488557161289,2.5232593450043668,6,0,0.0016159268442148841,0.03125,0.012927414753719073,0.46875,0.08564412274338885,1.0
DB3-Core6,B17,lift_50pct,macro_f1,External_HyFusion_Lite,6,10.716586343993606,4.877614177827358,5.5978441861713115,15.835328501815901,2.1970959475862255,6,0,0.002986061188478432,0.03125,0.017193495289221015,0.46875,0.13269993820135717,1.0
DB3-Core6,B17,noise_25pct,accuracy,A,6,16.177715620935253,4.1096493622002415,11.86490311112496,20.490528130745545,3.9365196869919723,6,0,0.00020350541786998708,0.03125,,,,
DB3-Core6,B17,noise_25pct,accuracy,B,6,35.35569642609645,5.2656462493322,29.82973958285931,40.88165326933359,6.714407833716581,6,0,1.5164816756353577e-05,0.03125,,,0.001076701989701104,1.0
DB3-Core6,B17,noise_25pct,accuracy,C,6,8.163095608824193,2.7423751199538926,5.285149418885137,11.04104179876325,2.9766517167649327,6,0,0.0007594755286225907,0.03125,,,0.04329010513148767,1.0
DB3-Core6,B17,noise_25pct,accuracy,C2,6,0.4900458627009459,0.5643081154452564,-0.10215918575525124,1.082250911157143,0.8684012320366591,5,1,0.08671765302476457,0.15625,,,1.0,1.0
DB3-Core6,B17,noise_25pct,accuracy,D_v2_no_bypass,6,0.6417062253386284,0.7281016322725137,-0.12238957732542088,1.4058020280026777,0.8813415557602414,5,1,0.08330929656028234,0.09375,,,1.0,1.0
DB3-Core6,B17,noise_25pct,accuracy,D_v2_no_detach,6,-0.10319627096067412,0.1552686456135164,-0.2661407214878981,0.05974817956654986,-0.6646304574430494,2,4,0.1644524347129419,0.21875,,,1.0,1.0
DB3-Core6,B17,noise_25pct,accuracy,D_v2_no_imp_loss,6,-0.01986289481563282,0.6880181505272545,-0.741893663149076,0.7021678735178103,-0.028869725021659864,4,2,0.9463650267415413,1.0,,,1.0,1.0
DB3-Core6,B17,noise_25pct,accuracy,External_AiFusion_Lite,6,6.997108071309159,2.8023654113930405,4.056205931462152,9.938010211156167,2.496857848324261,6,0,0.0016942047302358435,0.03125,,,0.08640444124202802,1.0
DB3-Core6,B17,noise_25pct,accuracy,External_HyFusion_Lite,6,2.741454654231914,1.7781391799988626,0.8754120253354261,4.607497283128402,1.5417548215959493,6,0,0.012936107371221974,0.03125,,,0.491572080106435,1.0
DB3-Core6,B17,noise_25pct,macro_f1,A,6,17.904628240980262,4.39828330221439,13.288912987520229,22.520343494440297,4.070821957277258,6,0,0.0001733084213175433,0.03125,,,,
DB3-Core6,B17,noise_25pct,macro_f1,B,6,35.60587735388011,4.8545459026701785,30.511343866167902,40.700410841592316,7.33454334715335,6,0,9.811856432243378e-06,0.03125,,,0.0006966418066892798,1.0
DB3-Core6,B17,noise_25pct,macro_f1,C,6,8.299110033285139,2.8810823636321294,5.275599518262999,11.322620548307277,2.880552856816838,6,0,0.0008837864513330793,0.03125,,,0.05037582772598552,1.0
DB3-Core6,B17,noise_25pct,macro_f1,C2,6,0.569899408692115,0.6300340805117514,-0.09128080999767396,1.231079627381904,0.9045533032581485,5,1,0.07754700751014712,0.15625,,,1.0,1.0
DB3-Core6,B17,noise_25pct,macro_f1,D_v2_no_bypass,6,0.7884999185243009,0.7412670102109707,0.01058789903367563,1.5664119380149262,1.063719156070209,5,1,0.04792568150786693,0.0625,,,1.0,1.0
DB3-Core6,B17,noise_25pct,macro_f1,D_v2_no_detach,6,-0.11435050656986763,0.1718813860517453,-0.29472895899594603,0.06602794585621079,-0.6652873193345215,2,4,0.1641117718845409,0.21875,,,1.0,1.0
DB3-Core6,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,6,0.011411705291865712,0.7626272494452733,-0.7889165105364733,0.8117399211202048,0.014963673669104352,4,2,0.9721797494844621,1.0,,,1.0,1.0
DB3-Core6,B17,noise_25pct,macro_f1,External_AiFusion_Lite,6,7.061468716376041,2.8262182918239733,4.095534513681107,10.027402919070974,2.4985574316054473,6,0,0.0016890330173948789,0.03125,,,0.0878297169045337,1.0
DB3-Core6,B17,noise_25pct,macro_f1,External_HyFusion_Lite,6,2.7107031946844056,1.992910038580248,0.6192723722957632,4.8021340170730475,1.3601733857567972,6,0,0.02073957232921943,0.03125,,,0.8045871172065459,1.0
DB3-Core6,B17,noise_50pct,accuracy,A,6,13.153732714086994,3.8192697553707795,9.14565491289851,17.161810515275477,3.444043902787907,6,0,0.0003839957015600078,0.03125,,,,
DB3-Core6,B17,noise_50pct,accuracy,B,6,37.4769915893595,7.220552442502174,29.89948651357554,45.05449666514346,5.19032191619571,6,0,5.352899100019918e-05,0.03125,0.0007494058740027885,0.46875,0.003586442397013345,1.0
DB3-Core6,B17,noise_50pct,accuracy,C,6,6.30231263080541,2.0756089460822493,4.124094627470673,8.480530634140148,3.0363680223585194,6,0,0.0006926466962195689,0.03125,0.00623382026597612,0.46875,0.040173508380734996,1.0
DB3-Core6,B17,noise_50pct,accuracy,C2,6,1.1676851451961754,0.6229235889739612,0.5139669297461624,1.8214033606461884,1.8745238836106843,6,0,0.005884904891802,0.03125,0.018173633625470746,0.46875,0.241281100563882,1.0
DB3-Core6,B17,noise_50pct,accuracy,D_v2_no_bypass,6,0.99156677814163,0.3395601717728612,0.6352202318583531,1.3479133244249069,2.9201504197757018,6,0,0.0008298470019723637,0.03125,,,0.04647143211045236,1.0
DB3-Core6,B17,noise_50pct,accuracy,D_v2_no_detach,6,-0.4099494044175885,0.34019206091608944,-0.7669590776884849,-0.05293973114669204,-1.2050528260819853,0,6,0.0318203768411165,0.03125,,,1.0,1.0
DB3-Core6,B17,noise_50pct,accuracy,D_v2_no_imp_loss,6,0.6016640346439931,0.5960970282227234,-0.023901431847120458,1.2272295011351066,1.0093390944052647,5,1,0.05636635742595805,0.09375,,,1.0,1.0
DB3-Core6,B17,noise_50pct,accuracy,External_AiFusion_Lite,6,5.389998859193333,2.2332366893978524,3.0463606841238633,7.733637034262802,2.413536766963397,6,0,0.0019722326972303186,0.03125,0.01577786157784255,0.46875,0.09861163486151593,1.0
DB3-Core6,B17,noise_50pct,accuracy,External_HyFusion_Lite,6,1.1350721384779459,1.412515927621567,-0.3472724184530791,2.617416695408971,0.8035818331544136,5,1,0.10614571437647023,0.15625,0.10614571437647023,0.46875,1.0,1.0
DB3-Core6,B17,noise_50pct,macro_f1,A,6,14.610191974117006,4.26091888833911,10.138631832285984,19.081752115948028,3.428882913988537,6,0,0.0003920703830319902,0.03125,,,,
DB3-Core6,B17,noise_50pct,macro_f1,B,6,38.24720107432719,6.070786652182405,31.876301196897227,44.61810095175715,6.300205107780815,6,0,2.074005367421022e-05,0.03125,0.00029036075143894306,0.46875,0.001431063703520505,1.0
DB3-Core6,B17,noise_50pct,macro_f1,C,6,6.250762130626284,2.3053399900573655,3.8314561820617845,8.670068079190784,2.7114274500008744,6,0,0.001166377011396053,0.03125,0.010497393102564478,0.46875,0.06531711263817896,1.0
DB3-Core6,B17,noise_50pct,macro_f1,C2,6,1.2922114794754211,0.7011560554876463,0.5563933254377288,2.0280296335131136,1.8429727153632045,6,0,0.0063156292749256175,0.03125,0.018946887824776854,0.46875,0.26525642954687595,1.0
DB3-Core6,B17,noise_50pct,macro_f1,D_v2_no_bypass,6,1.096092974104527,0.4631887890199193,0.6100061507217457,1.5821797974873086,2.3664065281540956,6,0,0.0021532114275010623,0.03125,,,0.10550735994755205,1.0
DB3-Core6,B17,noise_50pct,macro_f1,D_v2_no_detach,6,-0.4730987550804422,0.3626272573695838,-0.8536527231066651,-0.09254478705421926,-1.3046420131575152,0,6,0.024110583697060352,0.03125,,,0.8438704293971123,1.0
DB3-Core6,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,6,0.6294895570584288,0.6905259357684892,-0.09517297048537299,1.3541520846022306,0.911608854137922,5,1,0.07588081049396712,0.09375,,,1.0,1.0
DB3-Core6,B17,noise_50pct,macro_f1,External_AiFusion_Lite,6,5.207780446908402,2.348073359444129,2.743628577479524,7.671932316337281,2.217895120679392,6,0,0.0028655825482035023,0.03125,0.017193495289221015,0.46875,0.13181679721736111,1.0
DB3-Core6,B17,noise_50pct,macro_f1,External_HyFusion_Lite,6,0.8505962708238836,1.706963323056175,-0.940751877068379,2.6419444187161463,0.49830963520701904,4,2,0.27665392004694517,0.3125,0.27665392004694517,0.46875,1.0,1.0
DB3-Core6,B17,zero_25pct,accuracy,A,6,16.13776504262911,4.325520954420229,11.59840919021584,20.67712089504238,3.7308257693534013,6,0,0.00026286823358702915,0.03125,,,,
DB3-Core6,B17,zero_25pct,accuracy,B,6,15.118891860882632,2.378987894466042,12.622297176598597,17.615486545166668,6.3551781394314455,6,0,1.9873510310678725e-05,0.03125,,,0.0013911457217475108,1.0
DB3-Core6,B17,zero_25pct,accuracy,C,6,8.173839774821273,2.5855209915177233,5.46050189759061,10.887177652051935,3.1613898327018255,6,0,0.0005739972422712496,0.03125,,,0.03386583729400373,1.0
DB3-Core6,B17,zero_25pct,accuracy,C2,6,0.4409525660223364,0.5613385911264525,-0.14813615777898387,1.0300412898236566,0.7855375935181397,5,1,0.11232707826739777,0.15625,,,1.0,1.0
DB3-Core6,B17,zero_25pct,accuracy,D_v2_no_bypass,6,0.5254214427411438,0.6606272179778058,-0.16786430475397995,1.2187071902362674,0.7953372619878881,5,1,0.10892502961951107,0.09375,,,1.0,1.0
DB3-Core6,B17,zero_25pct,accuracy,D_v2_no_detach,6,0.03394373997716212,0.14173270422826162,-0.11479561123542564,0.1826830911897499,0.23949123218939974,4,2,0.5829360257877794,0.84375,,,1.0,1.0
DB3-Core6,B17,zero_25pct,accuracy,D_v2_no_imp_loss,6,-0.0486740339573429,0.7177702602774655,-0.8019277266366386,0.7045796587219527,-0.06781283183636945,4,2,0.8745808046799974,1.0,,,1.0,1.0
DB3-Core6,B17,zero_25pct,accuracy,External_AiFusion_Lite,6,8.068440975563801,2.9128619240494165,5.011579857206839,11.125302093920762,2.769935955064831,6,0,0.0010579435028094844,0.03125,,,0.057551534510717234,1.0
DB3-Core6,B17,zero_25pct,accuracy,External_HyFusion_Lite,6,3.653385877101164,2.723451003066029,0.7952993298853488,6.511472424316979,1.3414546004272612,6,0,0.02181246724446608,0.03125,,,0.785248820800779,1.0
DB3-Core6,B17,zero_25pct,macro_f1,A,6,17.8686942899835,4.496843087001426,13.149546885668105,22.5878416942989,3.9736085836827946,6,0,0.00019457946241263646,0.03125,,,,
DB3-Core6,B17,zero_25pct,macro_f1,B,6,15.881582350963578,2.934390716854918,12.802128150143986,18.96103655178317,5.412224847816268,6,0,4.3644449158153085e-05,0.03125,,,0.002880533644438104,1.0
DB3-Core6,B17,zero_25pct,macro_f1,C,6,8.43918098110147,2.7376799034191333,5.566162118732896,11.312199843470045,3.082603254880762,6,0,0.0006456565522097839,0.03125,,,0.03809373658037725,1.0
DB3-Core6,B17,zero_25pct,macro_f1,C2,6,0.45120935110984733,0.6270133532620028,-0.2068008087444439,1.1092195109641385,0.7196168132025502,3,3,0.1382426661439484,0.4375,,,1.0,1.0
DB3-Core6,B17,zero_25pct,macro_f1,D_v2_no_bypass,6,0.6589679360393582,0.6813220710639346,-0.05603572785502686,1.3739715999337432,0.9671900618313028,5,1,0.06402233839932102,0.09375,,,1.0,1.0
DB3-Core6,B17,zero_25pct,macro_f1,D_v2_no_detach,6,0.02341416588559723,0.16226148686340341,-0.14686882147618618,0.19369715324738063,0.14429897283825568,3,3,0.7381592520756104,0.84375,,,1.0,1.0
DB3-Core6,B17,zero_25pct,macro_f1,D_v2_no_imp_loss,6,-0.06866948231735726,0.7882078004562174,-0.8958428400749762,0.7585038754402617,-0.08712103873827577,4,2,0.8394419938955293,1.0,,,1.0,1.0
DB3-Core6,B17,zero_25pct,macro_f1,External_AiFusion_Lite,6,8.365607909882007,2.789345689300858,5.4383691304252775,11.292846689338736,2.999129129806361,6,0,0.0007334608587134796,0.03125,,,0.042540729805381816,1.0
DB3-Core6,B17,zero_25pct,macro_f1,External_HyFusion_Lite,6,3.878040414105388,2.8611789598086856,0.8754172404187632,6.880663587792013,1.3553994589575395,6,0,0.021007409469804835,0.03125,,,0.8045871172065459,1.0
DB3-Core6,B17,zero_50pct,accuracy,A,6,13.217501377320948,3.9786611873772006,9.042152526627202,17.392850228014694,3.322097749678993,6,0,0.00045503142457898346,0.03125,,,,
DB3-Core6,B17,zero_50pct,accuracy,B,6,20.731400954795827,2.096560504325594,18.5311956395208,22.931606270070855,9.888291280897018,6,0,2.2357361670641132e-06,0.03125,3.35360425059617e-05,0.46875,0.00016097300402861616,1.0
DB3-Core6,B17,zero_50pct,accuracy,C,6,10.260885589441447,2.3571498929355976,7.787208482276286,12.734562696606607,4.353089983879865,6,0,0.00012556201432513403,0.03125,0.0015067441719016084,0.46875,0.008035968916808578,1.0
DB3-Core6,B17,zero_50pct,accuracy,C2,6,1.2233921822279485,0.6903684831540579,0.4988948910693888,1.9478894733865082,1.772085794876799,6,0,0.00742395610818811,0.03125,0.018173633625470746,0.46875,0.2969582443275244,1.0
DB3-Core6,B17,zero_50pct,accuracy,D_v2_no_bypass,6,1.0178844293452523,0.36659586237945113,0.6331656657794196,1.402603192911085,2.7765846093802176,6,0,0.0010463915365584951,0.03125,,,0.057551534510717234,1.0
DB3-Core6,B17,zero_50pct,accuracy,D_v2_no_detach,6,0.08624387003353107,0.12633994501212104,-0.046341771055152914,0.21882951112221505,0.6826334301891365,5,1,0.15536504053564598,0.15625,,,1.0,1.0
DB3-Core6,B17,zero_50pct,accuracy,D_v2_no_imp_loss,6,0.5487243532291871,0.7174487782790744,-0.2041919647832835,1.3016406712416577,0.7648272181122084,5,1,0.1198831066105343,0.15625,,,1.0,1.0
DB3-Core6,B17,zero_50pct,accuracy,External_AiFusion_Lite,6,9.757816001318611,3.0287044831863654,6.5793855727403034,12.936246429896919,3.2217788349733105,6,0,0.0005254021379385992,0.03125,0.0052540213793859925,0.46875,0.031524128276315955,1.0
DB3-Core6,B17,zero_50pct,accuracy,External_HyFusion_Lite,6,5.5325792250704575,2.775671363312585,2.6196907706628405,8.445467679478075,1.9932400132801316,6,0,0.0045434084063676865,0.03125,0.018173633625470746,0.46875,0.19082315306744282,1.0
DB3-Core6,B17,zero_50pct,macro_f1,A,6,14.728128893433642,4.314131979390136,10.200725037323387,19.255532749543896,3.4139263619644,6,0,0.0004002346163033957,0.03125,,,,
DB3-Core6,B17,zero_50pct,macro_f1,B,6,22.45424192768078,2.7041131924289106,19.61644916815284,25.29203468720872,8.303735949570864,6,0,5.313443268938591e-06,0.03125,7.970164903407887e-05,0.46875,0.00038256791536357855,1.0
DB3-Core6,B17,zero_50pct,macro_f1,C,6,10.719583577357605,2.515379076063521,8.07985512608317,13.35931202863204,4.261617534854179,6,0,0.0001390824599314536,0.03125,0.0016689895191774433,0.46875,0.00890127743561303,1.0
DB3-Core6,B17,zero_50pct,macro_f1,C2,6,1.3875622848377216,0.7866992222028532,0.5619720828653578,2.2131524868100856,1.7637773696437364,6,0,0.007568066683637557,0.03125,0.018946887824776854,0.46875,0.31029073402913987,1.0
DB3-Core6,B17,zero_50pct,macro_f1,D_v2_no_bypass,6,1.1454991197209108,0.4278839883269668,0.6964624124588403,1.5945358269829812,2.6771254615061215,6,0,0.0012360510557204287,0.03125,,,0.06674675700890315,1.0
DB3-Core6,B17,zero_50pct,macro_f1,D_v2_no_detach,6,0.09506658684988827,0.142559756840579,-0.05454070285046482,0.24467387655024136,0.6668542999564656,5,1,0.1633019235000551,0.21875,,,1.0,1.0
DB3-Core6,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,6,0.5556975471343003,0.8269050414895038,-0.312086074544752,1.4234811688133526,0.6720209930433154,5,1,0.16065965543997157,0.15625,,,1.0,1.0
DB3-Core6,B17,zero_50pct,macro_f1,External_AiFusion_Lite,6,10.252346646225739,2.839467469084704,7.272508284708804,13.232185007742673,3.6106582511862904,6,0,0.0003070956069908132,0.03125,0.003070956069908132,0.46875,0.018732832026439605,1.0
DB3-Core6,B17,zero_50pct,macro_f1,External_HyFusion_Lite,6,6.054652193459968,2.8372781590022806,3.077111371971186,9.03219301494875,2.1339649671814573,6,0,0.003389800552778109,0.03125,0.017193495289221015,0.46875,0.1457614237694587,1.0
DB3-Core6,BC40,clean,accuracy,A,6,24.98021717089993,5.279023201553362,19.440222077243376,30.520212264556484,4.731977151293719,6,0,8.388552664906044e-05,0.03125,,,,
DB3-Core6,BC40,clean,accuracy,B,6,9.096252392654007,2.715808893196594,6.2461857479022305,11.946319037405782,3.3493713108610623,6,0,0.00043787457118198576,0.03125,,,0.013136237135459573,1.0
DB3-Core6,BC40,clean,accuracy,C,6,6.874305864684124,3.233665395394852,3.4807821499667693,10.267829579401479,2.1258556542287903,6,0,0.003446164407598178,0.03125,,,0.05858479492916903,1.0
DB3-Core6,BC40,clean,accuracy,C2,6,0.3631273111413184,0.22139421016489413,0.1307883364392229,0.5954662858434139,1.640184315890021,5,1,0.010144713454813142,0.0625,,,0.10144713454813142,1.0
DB3-Core6,BC40,clean,accuracy,External_AiFusion_Lite,6,10.071878387972438,3.4571014080665172,6.443872958231938,13.699883817712937,2.913388182502122,6,0,0.0008387764907906522,0.03125,,,0.020969412269766306,1.0
DB3-Core6,BC40,clean,accuracy,External_HyFusion_Lite,6,4.450642442667982,2.355792937349049,1.978389373057643,6.92289551227832,1.889233290458985,6,0,0.005695824892770771,0.03125,,,0.06834989871324926,1.0
DB3-Core6,BC40,clean,macro_f1,A,6,25.802967473746488,4.829244934166214,20.73498572411633,30.870949223376645,5.343064562990832,6,0,4.647131340317529e-05,0.03125,,,,
DB3-Core6,BC40,clean,macro_f1,B,6,8.978880807541605,2.6658701272961376,6.181221683558137,11.776539931525074,3.368086357848365,6,0,0.000426545300231747,0.03125,,,0.012369813706720661,1.0
DB3-Core6,BC40,clean,macro_f1,C,6,6.725880245730674,3.2247819176977606,3.3416791691184167,10.110081322342932,2.085685301328042,6,0,0.0037420699436289152,0.03125,,,0.06361518904169156,1.0
DB3-Core6,BC40,clean,macro_f1,C2,6,0.2939058375823607,0.23217537360701776,0.05025272572025055,0.5375589494444709,1.2658786029556628,5,1,0.026830169181698546,0.0625,,,0.21464135345358837,1.0
DB3-Core6,BC40,clean,macro_f1,External_AiFusion_Lite,6,9.359592366161626,3.0782471671989566,6.129170079264612,12.590014653058642,3.0405590772226274,6,0,0.0006882238478532888,0.03125,,,0.01789382004418551,1.0
DB3-Core6,BC40,clean,macro_f1,External_HyFusion_Lite,6,3.9176089144232784,2.346558887160746,1.4550463861848213,6.3801714426617355,1.6695122955825106,6,0,0.0094518778690958,0.03125,,,0.1134225344291496,1.0
DB3-Core6,BC40,full_acc,accuracy,A,6,36.92042648741421,6.604799655036524,29.989114332407958,43.851738642420464,5.589938895309315,6,0,3.727232469890977e-05,0.03125,,,,
DB3-Core6,BC40,full_acc,accuracy,B,6,25.959597318311083,3.262124020012513,22.536208108646168,29.382986527975998,7.957881784706489,6,0,6.557970626912362e-06,0.03125,,,0.00026887679570340684,1.0
DB3-Core6,BC40,full_acc,accuracy,C,6,7.5338293257214906,2.622021751712681,4.7821862498443615,10.28547240159862,2.8732901703811042,6,0,0.0008941245413474004,0.03125,,,0.02145898899233761,1.0
DB3-Core6,BC40,full_acc,accuracy,C2,6,-0.36483931767999084,0.4675636626349929,-0.8555172893562186,0.1258386539962369,-0.7802986990561014,1,5,0.11419075429957282,0.15625,,,0.7116076454637834,1.0
DB3-Core6,BC40,full_acc,accuracy,External_AiFusion_Lite,6,5.867940814434292,3.3671687971373747,2.3343138718276566,9.401567757040928,1.7426927985977325,6,0,0.00794855394275031,0.03125,,,0.08743409337025342,1.0
DB3-Core6,BC40,full_acc,accuracy,External_HyFusion_Lite,6,2.830622927540842,3.4630447134568225,-0.8036196186974043,6.4648654737790885,0.8173798381931098,5,1,0.10165823506625477,0.09375,,,0.7116076454637834,1.0
DB3-Core6,BC40,full_acc,macro_f1,A,6,38.669853874306575,6.2568792787692935,32.10366176214015,45.236045986473,6.180373977410797,6,0,2.279082618220155e-05,0.03125,,,,
DB3-Core6,BC40,full_acc,macro_f1,B,6,29.619147915550787,3.818227872003977,25.612163503900454,33.62613232720112,7.757302316272007,6,0,7.439951284985461e-06,0.03125,,,0.0002827181488294475,1.0
DB3-Core6,BC40,full_acc,macro_f1,C,6,6.896319613051563,2.494147909704807,4.278871904439004,9.513767321664123,2.76500025769032,6,0,0.0010666167865804308,0.03125,,,0.024968576372639186,1.0
DB3-Core6,BC40,full_acc,macro_f1,C2,6,-0.4370369430647216,0.49604786383588323,-0.9576072506665094,0.08353336453706622,-0.8810378492211685,1,5,0.08338764150241747,0.0625,,,0.4345914835099115,1.0
DB3-Core6,BC40,full_acc,macro_f1,External_AiFusion_Lite,6,4.7107525496592775,3.4257443296531873,1.1156543555812641,8.305850743737292,1.3751033633429908,6,0,0.019926578623009825,0.03125,,,0.19926578623009825,1.0
DB3-Core6,BC40,full_acc,macro_f1,External_HyFusion_Lite,6,1.4893889983204167,3.7284255462671303,-2.4233536521202472,5.402131648761081,0.39946861747355555,3,3,0.37276804835418875,0.84375,,,1.0,1.0
DB3-Core6,BC40,full_emg,accuracy,A,6,-0.6939087667617638,1.477200388215934,-2.2441355020138025,0.8563179684902749,-0.4697458600046954,2,4,0.30191945789900626,0.21875,,,,
DB3-Core6,BC40,full_emg,accuracy,B,6,25.62415163824691,2.396791568099272,23.108873144323976,28.139430132169846,10.69102210609312,6,0,1.5172889979607531e-06,0.03125,,,6.524342691231238e-05,1.0
DB3-Core6,BC40,full_emg,accuracy,C,6,0.16549089777202117,0.4155570102530686,-0.2706094393621602,0.6015912349062026,0.39823873425030043,4,2,0.37412222807837403,0.5625,,,0.907613136794224,1.0
DB3-Core6,BC40,full_emg,accuracy,C2,6,0.3599458865944168,0.47127729648694666,-0.13462930480105884,0.8545210779898924,0.7637666598360876,5,1,0.12028385959525605,0.09375,,,0.7116076454637834,1.0
DB3-Core6,BC40,full_emg,accuracy,External_AiFusion_Lite,6,0.1685543247182275,2.924410156337776,-2.9004259201845493,3.2375345696210047,0.05763703301089176,3,3,0.893238510421396,1.0,,,0.907613136794224,1.0
DB3-Core6,BC40,full_emg,accuracy,External_HyFusion_Lite,6,1.6319997854026427,2.421254990934003,-0.9089514963266756,4.172951067131961,0.6740305302470831,4,2,0.15964348014799104,0.3125,,,0.7116076454637834,1.0
DB3-Core6,BC40,full_emg,macro_f1,A,6,-1.0443169678546713,1.5722186712972792,-2.6942592758519535,0.6056253401426108,-0.6642313737394925,2,4,0.16465975021587126,0.21875,,,,
DB3-Core6,BC40,full_emg,macro_f1,B,6,32.09941761510464,2.6944239804294097,29.27179305997536,34.927042170233925,11.913276399057644,6,0,8.857697157908878e-07,0.03125,,,3.8088097779008176e-05,1.0
DB3-Core6,BC40,full_emg,macro_f1,C,6,0.45538288159893314,0.4913737100514217,-0.06028220243321902,0.9710479656310853,0.9267546722254999,5,1,0.07243191391831859,0.15625,,,0.4345914835099115,1.0
DB3-Core6,BC40,full_emg,macro_f1,C2,6,0.7094679176696022,0.5297475816466397,0.15353192512930802,1.2654039102098964,1.339256548306137,5,1,0.02194252122526011,0.0625,,,0.19926578623009825,1.0
DB3-Core6,BC40,full_emg,macro_f1,External_AiFusion_Lite,6,-0.8857425274158874,3.1311109688511807,-4.1716419718482545,2.400156917016479,-0.2828844254411304,2,4,0.5192190926286846,0.5625,,,1.0,1.0
DB3-Core6,BC40,full_emg,macro_f1,External_HyFusion_Lite,6,0.9257353443552988,1.9724598375104332,-1.1442343081794721,2.99570499689007,0.46933038977550395,3,3,0.3023015445284709,0.4375,,,1.0,1.0
DB3-Core6,BC40,lift_25pct,accuracy,A,6,21.77024286029089,4.949222834687315,16.57635202580607,26.964133694775708,4.398719473229438,6,0,0.00011940588098979309,0.03125,,,,
DB3-Core6,BC40,lift_25pct,accuracy,B,6,44.78644968915552,6.070144818639827,38.416223374720275,51.15667600359076,7.378151761985652,6,0,9.528972567776093e-06,0.03125,,,0.00037162993014326764,1.0
DB3-Core6,BC40,lift_25pct,accuracy,C,6,17.104744928949,6.165228028020328,10.634734905796188,23.574754952101813,2.7743896659149816,6,0,0.0010501886639934519,0.03125,,,0.024154339271849394,1.0
DB3-Core6,BC40,lift_25pct,accuracy,C2,6,1.5849369486306664,0.3129779976335971,1.2564866832856725,1.9133872139756603,5.0640522995681945,6,0,6.0347514033033014e-05,0.03125,,,0.0019914679630900893,1.0
DB3-Core6,BC40,lift_25pct,accuracy,External_AiFusion_Lite,6,19.091030996558956,7.023234065910499,11.720598857655531,26.46146313546238,2.7182677976266447,6,0,0.0011530435312742226,0.03125,,,0.025366957688032897,1.0
DB3-Core6,BC40,lift_25pct,accuracy,External_HyFusion_Lite,6,12.116146744529424,5.974251909024332,5.84655386709631,18.385739621962536,2.028060906877316,6,0,0.004220050379351875,0.03125,,,0.05858479492916903,1.0
DB3-Core6,BC40,lift_25pct,macro_f1,A,6,22.61228353849177,4.552392883753206,17.83484019765389,27.38972687932965,4.96712039490079,6,0,6.62936718255404e-05,0.03125,,,,
DB3-Core6,BC40,lift_25pct,macro_f1,B,6,46.51212755064015,5.6521833745042604,40.58052487195012,52.443730229330185,8.229054945465144,6,0,5.556370688177145e-06,0.03125,,,0.00022225482752708583,1.0
DB3-Core6,BC40,lift_25pct,macro_f1,C,6,16.937895828249776,6.194819301821904,10.43683166772785,23.4389599887717,2.734203372690519,6,0,0.0011226734327377864,0.03125,,,0.024968576372639186,1.0
DB3-Core6,BC40,lift_25pct,macro_f1,C2,6,1.5268299708163902,0.30030716037600924,1.211676933681892,1.8419830079508883,5.0842276584570065,6,0,5.91912632660509e-05,0.03125,,,0.0019533116877796797,1.0
DB3-Core6,BC40,lift_25pct,macro_f1,External_AiFusion_Lite,6,17.908613516785355,7.007751310146778,10.554429533590369,25.26279749998034,2.5555435294706905,6,0,0.001525925864617254,0.03125,,,0.030518517292345077,1.0
DB3-Core6,BC40,lift_25pct,macro_f1,External_HyFusion_Lite,6,11.487507629396333,6.01770705914525,5.17231136867194,17.802703890120725,1.908950953659085,6,0,0.00545333785702983,0.03125,,,0.07999378783367253,1.0
DB3-Core6,BC40,lift_50pct,accuracy,A,6,17.75108118928068,4.3237985708216256,13.213532867602044,22.288629510959314,4.105436666053467,6,0,0.0001664114068873315,0.03125,,,,
DB3-Core6,BC40,lift_50pct,accuracy,B,6,41.62417466377112,6.6663416903682124,34.62827810351147,48.620071224030774,6.243930568982285,6,0,2.1674362296239924e-05,0.03125,0.00021674362296239923,0.46875,0.0007802770426646372,1.0
DB3-Core6,BC40,lift_50pct,accuracy,C,6,14.543416797477777,4.889420260104763,9.412284916141314,19.67454867881424,2.9744665060078437,6,0,0.0007620624493990765,0.03125,0.005334437145793536,0.46875,0.01981362368437599,1.0
DB3-Core6,BC40,lift_50pct,accuracy,C2,6,2.6905755858486393,0.24545692424853857,2.4329843413849286,2.94816683031235,10.961498006567883,6,0,1.3401189684363563e-06,0.03125,1.8761665558108987e-05,0.46875,5.896523461119968e-05,1.0
DB3-Core6,BC40,lift_50pct,accuracy,External_AiFusion_Lite,6,16.603196482695676,6.293814910443094,9.998242802253937,23.208150163137415,2.6380179142457156,6,0,0.001321569728478801,0.03125,0.007929418370872805,0.46875,0.026431394569576022,1.0
DB3-Core6,BC40,lift_50pct,accuracy,External_HyFusion_Lite,6,11.173897192506763,5.471287697612958,5.432132884321828,16.915661500691698,2.042279223843734,6,0,0.004095792471061558,0.03125,0.01396812241443614,0.46875,0.05858479492916903,1.0
DB3-Core6,BC40,lift_50pct,macro_f1,A,6,18.590434670332478,3.9806104338304777,14.413040210938941,22.767829129726014,4.670247184285049,6,0,8.939468667478724e-05,0.03125,,,,
DB3-Core6,BC40,lift_50pct,macro_f1,B,6,43.59525981356529,6.4339197261353975,36.84327514615903,50.347244480971554,6.775847643307674,6,0,1.4499823779500934e-05,0.03125,0.00014499823779500935,0.46875,0.0005219936560620336,1.0
DB3-Core6,BC40,lift_50pct,macro_f1,C,6,14.552584772569523,4.830976273129245,9.482786094126128,19.622383451012915,3.0123486330317135,6,0,0.00071865402911537,0.03125,0.0050305782038075906,0.46875,0.017966350727884252,1.0
DB3-Core6,BC40,lift_50pct,macro_f1,C2,6,2.72763045906392,0.20786135889039603,2.5094933408041005,2.94576757732374,13.122354600318872,6,0,5.474868258540569e-07,0.03125,7.664815561956796e-06,0.46875,2.40894203375785e-05,1.0
DB3-Core6,BC40,lift_50pct,macro_f1,External_AiFusion_Lite,6,15.650614437971628,6.330058870097706,9.007625054522908,22.293603821420348,2.472427944059556,6,0,0.0017706441386875654,0.03125,0.008853220693437826,0.46875,0.03364223863506374,1.0
DB3-Core6,BC40,lift_50pct,macro_f1,External_HyFusion_Lite,6,10.527710489420771,5.485680975706271,4.770841362224031,16.284579616617513,1.9191255444936532,6,0,0.005332919188911502,0.03125,0.02133167675564601,0.46875,0.07999378783367253,1.0
DB3-Core6,BC40,noise_25pct,accuracy,A,6,21.785215345911393,4.826357762838354,16.720263496772333,26.850167195050453,4.513800347262203,6,0,0.00010541059990182861,0.03125,,,,
DB3-Core6,BC40,noise_25pct,accuracy,B,6,35.52193119127129,4.586970218641045,30.708201162855683,40.3356612196869,7.744094576178689,6,0,7.502863076078294e-06,0.03125,,,0.00030011452304313173,1.0
DB3-Core6,BC40,noise_25pct,accuracy,C,6,7.936724981522741,3.7529925587818305,3.9982008325735663,11.875249130471916,2.1147723735692385,6,0,0.003524982413519685,0.03125,,,0.05858479492916903,1.0
DB3-Core6,BC40,noise_25pct,accuracy,C2,6,1.5466789243829548,0.3253045050998374,1.2052927827825206,1.888065065983389,4.754557345918933,6,0,8.197220469966146e-05,0.03125,,,0.0026231105503891666,1.0
DB3-Core6,BC40,noise_25pct,accuracy,External_AiFusion_Lite,6,9.899941750405807,3.6444208116651766,6.075356662409991,13.724526838401623,2.716465046714079,6,0,0.001156539972961273,0.03125,,,0.025366957688032897,1.0
DB3-Core6,BC40,noise_25pct,accuracy,External_HyFusion_Lite,6,3.767995546059757,2.7624228513439224,0.8690105522929348,6.666980539826579,1.364018381265063,6,0,0.020526661857662516,0.03125,,,0.16421329486130012,1.0
DB3-Core6,BC40,noise_25pct,macro_f1,A,6,22.614161437643702,4.429518996908188,17.96566633292261,27.262656542364795,5.1053311778160175,6,0,5.801002015067227e-05,0.03125,,,,
DB3-Core6,BC40,noise_25pct,macro_f1,B,6,36.974733238078464,3.751720834513488,33.03754368190112,40.91192279425581,9.85540632392848,6,0,2.2730110778135336e-06,0.03125,,,9.54664652681684e-05,1.0
DB3-Core6,BC40,noise_25pct,macro_f1,C,6,7.784078980272259,3.8166076182906457,3.7787949206150193,11.789363039929498,2.03952822998308,6,0,0.004119497231561144,0.03125,,,0.0659119557049783,1.0
DB3-Core6,BC40,noise_25pct,macro_f1,C2,6,1.4865149339826838,0.3319048692103644,1.1382021350457359,1.8348277329196316,4.478737951387259,6,0,0.00010945670974078184,0.03125,,,0.0033931580019642372,1.0
DB3-Core6,BC40,noise_25pct,macro_f1,External_AiFusion_Lite,6,8.88827109267969,3.4157163995841184,5.303696565814548,12.472845619544831,2.602168931168256,6,0,0.001406158422464991,0.03125,,,0.02952932687176481,1.0
DB3-Core6,BC40,noise_25pct,macro_f1,External_HyFusion_Lite,6,3.2424237851084428,2.7541722647520746,0.3520972509644493,6.132750319252436,1.1772770449419654,6,0,0.03443788001020214,0.03125,,,0.24106516007141499,1.0
DB3-Core6,BC40,noise_50pct,accuracy,A,6,17.692644601011107,4.135822365752498,13.352365208459496,22.03292399356272,4.277902442696423,6,0,0.0001365529496590386,0.03125,,,,
DB3-Core6,BC40,noise_50pct,accuracy,B,6,36.71807054649029,5.555984992349138,30.887421878572603,42.548719214407974,6.6087418517243774,6,0,1.6395974418365865e-05,0.03125,0.00018035571860202453,0.46875,0.000606651053479537,1.0
DB3-Core6,BC40,noise_50pct,accuracy,C,6,6.0447730859361135,3.736287414373605,2.123779910905212,9.965766260967015,1.6178554847471578,6,0,0.010711566180188809,0.03125,0.021423132360377618,0.46875,0.10144713454813142,1.0
DB3-Core6,BC40,noise_50pct,accuracy,C2,6,2.5941954160066976,0.35605471188981214,2.2205389114544096,2.9678519205589855,7.285946034073326,6,0,1.0139037937711072e-05,0.03125,0.00012166845525253287,0.46875,0.0003852834416330207,1.0
DB3-Core6,BC40,noise_50pct,accuracy,External_AiFusion_Lite,6,7.499864945787674,3.538723096697761,3.786202806976451,11.213527084598896,2.119370388936716,6,0,0.003492030603609035,0.03125,0.01396812241443614,0.46875,0.05858479492916903,1.0
DB3-Core6,BC40,noise_50pct,accuracy,External_HyFusion_Lite,6,1.2920004475082696,2.754364872772444,-1.598528216356906,4.182529111373445,0.46907381817129723,4,2,0.3025377122647413,0.4375,0.3025377122647413,0.46875,0.907613136794224,1.0
DB3-Core6,BC40,noise_50pct,macro_f1,A,6,18.521063208722207,3.770231981246313,14.564447395420695,22.477679022023718,4.91244658176173,6,0,6.99560436256028e-05,0.03125,,,,
DB3-Core6,BC40,noise_50pct,macro_f1,B,6,39.16797779960069,4.9875980904460295,33.93381460401723,44.402140995184155,7.853074183067944,6,0,7.002184012377182e-06,0.03125,8.402620814852618e-05,0.46875,0.00027308517648271007,1.0
DB3-Core6,BC40,noise_50pct,macro_f1,C,6,5.859914736346194,3.8154697373690865,1.85582480948245,9.864004663209936,1.5358304847640676,6,0,0.013130462646771063,0.03125,0.026260925293542126,0.46875,0.1444350891144817,1.0
DB3-Core6,BC40,noise_50pct,macro_f1,C2,6,2.608846254830849,0.3578554885826121,2.2332999510369236,2.9843925586247746,7.290222835938391,6,0,1.0109725451403244e-05,0.03125,0.00011120697996543568,0.46875,0.00037405984170192,1.0
DB3-Core6,BC40,noise_50pct,macro_f1,External_AiFusion_Lite,6,6.39612417744367,3.3797418685583596,2.8493026055798727,9.942945749307468,1.8924889610495486,6,0,0.005654935637608301,0.03125,0.02133167675564601,0.46875,0.07999378783367253,1.0
DB3-Core6,BC40,noise_50pct,macro_f1,External_HyFusion_Lite,6,0.7467213842631196,2.8075180461983074,-2.199588114189961,3.6930308827162,0.2659720692710288,4,2,0.5434799848381517,0.5625,0.5434799848381517,0.5625,1.0,1.0
DB3-Core6,BC40,zero_25pct,accuracy,A,6,21.84193687937368,4.933330534960429,16.664723990628513,27.019149768118847,4.427422149111863,6,0,0.00011571770006128825,0.03125,,,,
DB3-Core6,BC40,zero_25pct,accuracy,B,6,16.46156095697921,2.65850779955045,13.671628122127602,19.251493791830818,6.192030341142063,6,0,2.258100460386645e-05,0.03125,,,0.0007903351611353258,1.0
DB3-Core6,BC40,zero_25pct,accuracy,C,6,8.693016455745346,2.7863648902739357,5.768905833024027,11.617127078466664,3.119841369696095,6,0,0.0006105399602169186,0.03125,,,0.01709511888607372,1.0
DB3-Core6,BC40,zero_25pct,accuracy,C2,6,1.5824023097540476,0.27116264187570427,1.2978345690530189,1.8669700504550764,5.835620640100528,6,0,3.0198328183602054e-05,0.03125,,,0.0010267431582424698,1.0
DB3-Core6,BC40,zero_25pct,accuracy,External_AiFusion_Lite,6,12.323957468257667,3.9709745463497557,8.156675252612278,16.491239683903057,3.103509560288226,6,0,0.0006256551461367405,0.03125,,,0.01709511888607372,1.0
DB3-Core6,BC40,zero_25pct,accuracy,External_HyFusion_Lite,6,6.5837182938277365,3.01626296890643,3.4183444337540383,9.749092153901435,2.182740152863633,6,0,0.003072684569500985,0.03125,,,0.05530832225101773,1.0
DB3-Core6,BC40,zero_25pct,macro_f1,A,6,22.678717439791033,4.551012269428986,17.90272296483049,27.454711914751574,4.983224851344231,6,0,6.525886676839117e-05,0.03125,,,,
DB3-Core6,BC40,zero_25pct,macro_f1,B,6,16.573173012469287,2.587242040810304,13.858029004772284,19.28831702016629,6.405729634510229,6,0,1.9114643800428787e-05,0.03125,,,0.0006690125330150075,1.0
DB3-Core6,BC40,zero_25pct,macro_f1,C,6,8.628132170195073,2.7590400050376225,5.732697255907723,11.523567084482423,3.127222568154614,6,0,0.0006038509059999626,0.03125,,,0.016907825367998952,1.0
DB3-Core6,BC40,zero_25pct,macro_f1,C2,6,1.5568339125860475,0.24608590196437513,1.2985825964903863,1.8150852286817087,6.326383999077786,6,0,2.032187323441831e-05,0.03125,,,0.0006909436899702225,1.0
DB3-Core6,BC40,zero_25pct,macro_f1,External_AiFusion_Lite,6,11.828589634235739,3.806048395967633,7.8343867988180715,15.822792469653406,3.1078400492142166,6,0,0.0006216044429401266,0.03125,,,0.016907825367998952,1.0
DB3-Core6,BC40,zero_25pct,macro_f1,External_HyFusion_Lite,6,6.249433578592182,2.9196934105037697,3.185403254873826,9.313463902310538,2.1404417176507216,6,0,0.0033455578021056105,0.03125,,,0.06022004043790099,1.0
DB3-Core6,BC40,zero_50pct,accuracy,A,6,17.599225906056713,4.270104822344771,13.118025717690749,22.080426094422677,4.121497396027094,6,0,0.00016332262737600583,0.03125,,,,
DB3-Core6,BC40,zero_50pct,accuracy,B,6,23.015589533696687,2.6604806401906247,20.223586329564657,25.807592737828717,8.650914119054672,6,0,4.338189365218395e-06,0.03125,5.6396461747839136e-05,0.46875,0.0001822039533391726,1.0
DB3-Core6,BC40,zero_50pct,accuracy,C,6,11.097553847992918,2.6397888264275102,8.327265370686256,13.86784232529958,4.203955156144632,6,0,0.00014849973728941985,0.03125,0.0013364976356047787,0.46875,0.004603491855972016,1.0
DB3-Core6,BC40,zero_50pct,accuracy,C2,6,2.597938337379337,0.13860445966806195,2.452481877499783,2.743394797258891,18.743540746098873,6,0,9.256837345495469e-08,0.03125,1.3885256018243203e-06,0.46875,4.165576805472961e-06,1.0
DB3-Core6,BC40,zero_50pct,accuracy,External_AiFusion_Lite,6,14.06118074878502,4.300900233289026,9.54766275861661,18.57469873895343,3.269357573084651,6,0,0.0004905279224072325,0.03125,0.00392422337925786,0.46875,0.01422530974980974,1.0
DB3-Core6,BC40,zero_50pct,accuracy,External_HyFusion_Lite,6,9.13084534887528,3.674374065248813,5.274826249025988,12.986864448724571,2.485007020714691,6,0,0.0017307890814819997,0.03125,0.008653945407409998,0.46875,0.03288499254815799,1.0
DB3-Core6,BC40,zero_50pct,macro_f1,A,6,18.41272996997837,3.933544465110734,14.28472821560436,22.540731724352376,4.6809512726481985,6,0,8.8409125207231e-05,0.03125,,,,
DB3-Core6,BC40,zero_50pct,macro_f1,B,6,23.491904874193306,2.575477987906662,20.789106482887707,26.194703265498905,9.12137668599817,6,0,3.3369323695091568e-06,0.03125,4.3380120803619036e-05,0.46875,0.00013681422714987543,1.0
DB3-Core6,BC40,zero_50pct,macro_f1,C,6,11.264706616566103,2.384909198925023,8.761897904345773,13.767515328786434,4.723327253567377,6,0,8.463256405498683e-05,0.03125,0.0007616930764948814,0.46875,0.0027082420497595784,1.0
DB3-Core6,BC40,zero_50pct,macro_f1,C2,6,2.6415062331236343,0.18139411672973135,2.4511447820875456,2.831867684159723,14.56224865914121,6,0,3.259367575244651e-07,0.03125,4.889051362866976e-06,0.46875,1.4667154088600929e-05,1.0
DB3-Core6,BC40,zero_50pct,macro_f1,External_AiFusion_Lite,6,13.821980034889242,3.9558869731667374,9.670531256267676,17.973428813510807,3.4940280469703544,6,0,0.00035873893981872343,0.03125,0.0028699115185497875,0.46875,0.010762168194561703,1.0
DB3-Core6,BC40,zero_50pct,macro_f1,External_HyFusion_Lite,6,9.034671238879207,3.2497740352633215,5.624242543367197,12.445099934391218,2.780092135897427,6,0,0.001040357348859966,0.03125,0.0062421440931597965,0.46875,0.024968576372639186,1.0
DB3-Holdout3,B17,clean,accuracy,A,3,11.822366341296595,6.755239850824448,-4.958579724686183,28.603312407279375,1.7501031202990855,3,0,0.09377356518548938,0.25,,,,
DB3-Holdout3,B17,clean,accuracy,B,3,8.042941325833553,1.3401281294393208,4.71387850079071,11.372004150876396,6.001621150358613,3,0,0.009127745610358505,0.25,,,0.5933034646733027,1.0
DB3-Holdout3,B17,clean,accuracy,C,3,5.567489331220531,1.483009678114778,1.8834890627863468,9.251489599654715,3.754182736216529,3,0,0.022843626133894245,0.25,,,1.0,1.0
DB3-Holdout3,B17,clean,accuracy,C2,3,-0.2538258540091561,0.9252886890797111,-2.5523703808945353,2.0447186728762228,-0.2743207141779831,2,1,0.6815212233150193,1.0,,,1.0,1.0
DB3-Holdout3,B17,clean,accuracy,D_v2_no_bypass,3,-1.510846176286429,1.8365696514530858,-6.073138107888776,3.0514457553159184,-0.8226457270983728,1,2,0.2902455435028375,0.5,,,1.0,1.0
DB3-Holdout3,B17,clean,accuracy,D_v2_no_detach,3,-0.32538845524299936,0.4507502857769231,-1.4451142387658027,0.7943373282798041,-0.7218818612220127,0,3,0.33763388163931096,0.25,,,1.0,1.0
DB3-Holdout3,B17,clean,accuracy,D_v2_no_imp_loss,3,-0.29321851103180085,0.6853087044922016,-1.995619708115665,1.4091826860520633,-0.4278633980711936,1,2,0.5358442863065256,0.5,,,1.0,1.0
DB3-Holdout3,B17,clean,accuracy,External_AiFusion_Lite,3,4.906986712580736,4.589991194294803,-6.49518351019773,16.3091569353592,1.0690623369125298,3,0,0.20527582871892447,0.25,,,1.0,1.0
DB3-Holdout3,B17,clean,accuracy,External_HyFusion_Lite,3,0.8897716382122539,3.5340993562689924,-7.88941785009828,9.668961126522788,0.25176757881295125,2,1,0.7053391510228374,0.75,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,A,3,12.887606768036624,6.459982619800967,-3.159879675666163,28.935093211739414,1.994990935197546,3,0,0.07451221931245242,0.25,,,,
DB3-Holdout3,B17,clean,macro_f1,B,3,8.223592416197175,1.9221349660335676,3.448744459819679,12.99844037257467,4.2783636745171,3,0,0.01772775694352799,0.25,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,C,3,5.727011144840624,1.822415915667599,1.1998790420664767,10.25414324761477,3.1425379330835512,3,0,0.032135257064532415,0.25,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,C2,3,-0.1162531593905447,1.012244124057829,-2.630806961554844,2.3983006427737545,-0.1148469589771639,2,1,0.8607129065352135,1.0,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,D_v2_no_bypass,3,-1.4529483772643292,1.8606456728405245,-6.07504846154637,3.1691517070177113,-0.7808839686527791,1,2,0.30882947573105635,0.5,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,D_v2_no_detach,3,-0.2677858338850925,0.4301279179360125,-1.336282815746776,0.8007111479765912,-0.6225725481156267,1,2,0.39366109645555114,0.5,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,D_v2_no_imp_loss,3,-0.2463177515719154,0.812163634093106,-2.2638440632106707,1.77120856006684,-0.3032858665815092,1,2,0.6517976225207199,0.75,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,External_AiFusion_Lite,3,4.919819223356002,4.944582097406766,-7.363203634119624,17.202842080831626,0.9949919177065032,3,0,0.22696204563356712,0.25,,,1.0,1.0
DB3-Holdout3,B17,clean,macro_f1,External_HyFusion_Lite,3,0.9101470916515882,3.952767250945956,-8.909071102564221,10.729365285867397,0.23025567504228245,2,1,0.728581581398291,0.75,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,A,3,34.550073061862435,8.145644393643488,14.315170636344007,54.78497548738086,4.241539575288092,3,0,0.01802859942271904,0.25,,,,
DB3-Holdout3,B17,full_acc,accuracy,B,3,20.14928351832125,6.45237089098396,4.120705657225123,36.17786137941738,3.1227720567762605,3,0,0.03252365622596305,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,C,3,4.298531878776106,3.9149152752891307,-5.426656795242789,14.023720552795002,1.0979884816175602,2,1,0.19755291956788568,0.5,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,C2,3,-0.8771862169549135,0.6647097075506792,-2.5284166689101877,0.7740442350003606,-1.3196530861376574,0,3,0.14961042793663384,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,D_v2_no_bypass,3,-4.670352145494241,1.3346042563539526,-7.985692909090282,-1.3550113818982,-3.4994284809590845,0,3,0.02615652836494887,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,D_v2_no_detach,3,-0.06789968612969655,0.35341567559185627,-0.9458328938241644,0.8100335215647713,-0.19212414960368315,1,2,0.7709524119341225,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,D_v2_no_imp_loss,3,-1.0180904706230787,0.7785968996020929,-2.952232391249262,0.9160514500031045,-1.3075963584537527,0,3,0.15178277749023303,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,External_AiFusion_Lite,3,1.4349777360617246,3.5654382677767007,-7.422061924173243,10.292017396296693,0.4024688210228173,2,1,0.5578727878205705,0.75,,,1.0,1.0
DB3-Holdout3,B17,full_acc,accuracy,External_HyFusion_Lite,3,-2.410549086545714,3.3636501266220593,-10.766319215535585,5.945221042444157,-0.7166467961299247,1,2,0.34034282826225914,0.5,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,A,3,38.1497035896497,7.2958065130377845,20.025915492297266,56.27349168700213,5.228990588151597,3,0,0.011972604305594828,0.25,,,,
DB3-Holdout3,B17,full_acc,macro_f1,B,3,25.875452091052278,6.94454135287745,8.624255024910969,43.12664915719358,3.7260131052903676,3,0,0.023178377449191327,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,C,3,3.775611629366027,3.8636624453620927,-5.8222579569924005,13.373481215724455,0.9772105308780892,2,1,0.23261143845101687,0.5,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,C2,3,-1.0051548258288117,0.8013295581315403,-2.9957678007984616,0.9854581491408383,-1.2543588535190573,0,3,0.16191172704845774,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,D_v2_no_bypass,3,-5.2942024202554965,1.4634209590708556,-8.929541612985961,-1.658863227525031,-3.617689351406346,0,3,0.024535771787573674,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,D_v2_no_detach,3,-0.0801255250630332,0.4173421088757408,-1.1168607964616624,0.9566097463355959,-0.1919900325392033,1,2,0.7711039242467453,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,D_v2_no_imp_loss,3,-1.082345004394203,0.7967225980396133,-3.0615136560625382,0.8968236472741322,-1.35849668009591,0,3,0.14289660869511325,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,External_AiFusion_Lite,3,0.9881626291304327,3.6267293328540497,-8.021132477262247,9.997457735523112,0.2724666051526926,2,1,0.683457447129106,0.75,,,1.0,1.0
DB3-Holdout3,B17,full_acc,macro_f1,External_HyFusion_Lite,3,-3.1749916744601445,3.8607119138001615,-12.765531734095592,6.415548385175303,-0.8223850277745662,1,2,0.2903571883007453,0.5,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,A,3,-1.027534668954407,0.6170665732548837,-2.560413014295059,0.5053436763862453,-1.6651925634772256,0,3,0.10212738421577185,0.25,,,,
DB3-Holdout3,B17,full_emg,accuracy,B,3,21.264247382523553,6.776450524796524,4.4306110814331205,38.097883683613986,3.137962463492206,3,0,0.03222455389070376,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,C,3,-0.2168574286177838,0.49329248511325424,-1.4422638938567416,1.008549036621174,-0.4396122689118117,2,1,0.5259333962703496,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,C2,3,1.0576963398039245,1.2238011178568986,-1.9823941688609383,4.097786848468788,0.8642714280700657,2,1,0.27308771646654667,0.5,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,D_v2_no_bypass,3,0.43933398382765926,0.024482690109626698,0.3785156100389515,0.500152357616367,17.944677723748637,3,0,0.0010335552846293867,0.25,,,0.07338242520868646,1.0
DB3-Holdout3,B17,full_emg,accuracy,D_v2_no_detach,3,-0.04398671484032168,0.18162676983246193,-0.49517262326150563,0.40719919358086226,-0.2421818924649509,2,1,0.7156342936430393,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,D_v2_no_imp_loss,3,0.0742956483352893,0.759183467625016,-1.8116206338003236,1.960211930470902,0.09786257407278816,2,1,0.8809950564611064,0.75,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,External_AiFusion_Lite,3,-0.46621582372132764,2.2512831035029444,-6.058713081169635,5.126281433726979,-0.20708893652508945,1,2,0.754153158936518,0.75,,,1.0,1.0
DB3-Holdout3,B17,full_emg,accuracy,External_HyFusion_Lite,3,-0.17638462189503157,1.1775337053924564,-3.101540506427544,2.7487712626374807,-0.1497915695213539,1,2,0.8195549682870694,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,A,3,-1.4314636694042038,1.2420200691884107,-4.516812562141922,1.6538852233335144,-1.1525286144044224,0,3,0.18401631077820335,0.25,,,,
DB3-Holdout3,B17,full_emg,macro_f1,B,3,28.903673103534516,10.108454126747453,3.7928809988385552,54.014465208230476,2.85935641010172,3,0,0.03843498843090517,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,C,3,-0.45009750326584497,0.3934271544365736,-1.4274247344651136,0.5272297279334237,-1.1440427997666527,0,3,0.18603882544773243,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,C2,3,1.2308113587222207,0.6794321347494866,-0.4569916298474852,2.9186143472919266,1.8115295049681939,3,0,0.08832505347487764,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,D_v2_no_bypass,3,0.29222525467029564,0.31595766811671944,-0.4926571040446596,1.0771076133852509,0.9248873635892999,3,0,0.25033085734560134,0.25,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,D_v2_no_detach,3,-0.039236963703418816,0.18190239307796155,-0.4911075582230091,0.41263363081617144,-0.2157033947684363,2,1,0.7445811468336823,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,D_v2_no_imp_loss,3,-0.06688623621172544,1.1216454565138407,-2.853208014055959,2.719435541632508,-0.059632244595019306,2,1,0.9271597211728853,1.0,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,External_AiFusion_Lite,3,-1.4482041485031942,2.376537735951638,-7.351851162000429,4.4554428649940405,-0.6093756167197106,1,2,0.40188418596366615,0.5,,,1.0,1.0
DB3-Holdout3,B17,full_emg,macro_f1,External_HyFusion_Lite,3,-0.9326935129843116,1.0815520403465626,-3.6194177237307636,1.7540306977621407,-0.8623658207749743,1,2,0.273844892610766,0.5,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,A,3,10.244865714814246,5.889640124020336,-4.385811426452788,24.87554285608128,1.7394722765880952,3,0,0.09476497636380746,0.25,,,,
DB3-Holdout3,B17,lift_25pct,accuracy,B,3,29.65131333295409,1.917509816030166,24.887954886122976,34.4146717797852,15.46344800171162,3,0,0.0013911024337114686,0.25,,,0.0973771703598028,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,C,3,11.261524640452791,5.636902522683736,-2.741317494133064,25.264366775038646,1.9978214267737886,3,0,0.0743241713017575,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,C2,3,0.7420534513675933,0.545433950381537,-0.612879594095097,2.0969864968302834,1.360482696114752,3,0,0.14256462549604498,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,D_v2_no_bypass,3,-0.019963894786415953,1.0168981290875745,-2.546078886356216,2.5061510967833844,-0.01963214821166878,2,1,0.9759625745601772,1.0,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,D_v2_no_detach,3,-0.27812597957612334,0.1396740653624037,-0.6250955927093997,0.068843633557153,-1.9912499779718373,0,3,0.07476180976242346,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,D_v2_no_imp_loss,3,-0.16062056383077117,0.5040988381276734,-1.4128714981203443,1.091630370458802,-0.3186291093773374,1,2,0.6364611805912416,0.75,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,External_AiFusion_Lite,3,9.979476153819983,7.775204603589975,-9.33520281925903,29.294155126898993,1.2835001344160448,3,0,0.15625627324044977,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,accuracy,External_HyFusion_Lite,3,7.93116499726154,7.8489649890079685,-11.566744930874442,27.429074925397522,1.010472719443734,3,0,0.2221888489869504,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,A,3,11.179146932046748,5.616162250793792,-2.7721735109834036,25.1304673750769,1.9905313331121586,3,0,0.07480989454569954,0.25,,,,
DB3-Holdout3,B17,lift_25pct,macro_f1,B,3,31.31975939480418,3.7382276226493003,22.033487181925036,40.60603160768332,8.378237645306283,3,0,0.0047151258511205696,0.25,,,0.3253436837273193,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,C,3,12.045629882637073,4.804217003687339,0.11129324789635753,23.97996651737779,2.5073034530687925,3,0,0.049147015389040545,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,C2,3,0.8802349640819846,0.6459008231188643,-0.7242716287385074,2.4847415569024767,1.3628020472734343,3,0,0.14217827243815254,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,D_v2_no_bypass,3,-0.007117841806073925,1.124800608407468,-2.8012774514558623,2.7870417678437147,-0.0063280920661588315,2,1,0.9922499344548562,1.0,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,D_v2_no_detach,3,-0.261920370572614,0.18716417277383396,-0.7268619504661347,0.20302120932090661,-1.3994151054171793,0,3,0.13626706607284578,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,3,-0.08214873266352285,0.5570641355120187,-1.4659727596045673,1.3016752942775216,-0.14746727966613188,1,2,0.8222657795361399,1.0,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,External_AiFusion_Lite,3,10.044642289509097,7.127098788462302,-7.660052586946028,27.74933716596422,1.4093592059885376,3,0,0.1347206436121067,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_25pct,macro_f1,External_HyFusion_Lite,3,7.98599657819917,7.2520028856398655,-10.028977276418537,26.000970432816878,1.1012125483309902,3,0,0.1967162811295965,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,A,3,7.65735322056836,4.49125047915066,-3.4995314680261176,18.814237909162838,1.7049490461766545,3,0,0.09808954291502953,0.25,,,,
DB3-Holdout3,B17,lift_50pct,accuracy,B,3,26.85057966808395,3.336766482436158,18.561592213448066,35.13956712271983,8.046886052535646,3,0,0.005108404296758232,0.25,0.06640925585785702,1.0,0.3422630878828016,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,C,3,8.901954974526442,3.961469885770109,-0.9388817630484478,18.74279171210133,2.2471343292304,3,0,0.06012020835489462,0.25,0.480961666839157,1.0,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,C2,3,1.769980037992689,0.5967910829682682,0.2874688026991401,3.252491273286238,2.9658285596180733,3,0,0.035868924147116274,0.25,0.35868924147116277,1.0,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,D_v2_no_bypass,3,0.9918288334547277,0.7602671515747058,-0.8967794688480296,2.880437135757485,1.304579359242865,3,0,0.15233316214320045,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,D_v2_no_detach,3,-0.14901389685448296,0.11506926698373814,-0.4348618024430041,0.13683400873403817,-1.2949930138647878,0,3,0.1541003133938197,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,D_v2_no_imp_loss,3,0.512842665952884,0.3873837519226673,-0.4494719211537386,1.4751572530595065,1.32386209645484,3,0,0.14886215128358274,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,External_AiFusion_Lite,3,8.220548999221315,6.382572610272815,-7.634640320538404,24.07573831898103,1.2879679560543122,3,0,0.155413257021462,0.25,0.621653028085848,1.0,1.0,1.0
DB3-Holdout3,B17,lift_50pct,accuracy,External_HyFusion_Lite,3,6.354330910361213,6.227778708553309,-9.116329040573644,21.824990861296072,1.020320600286278,2,1,0.21922082399825923,0.5,0.6576624719947777,1.0,1.0,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,A,3,8.429743654003046,4.380815967810035,-2.4528065002811505,19.312293808287244,1.9242405332577952,3,0,0.07944438356610657,0.25,,,,
DB3-Holdout3,B17,lift_50pct,macro_f1,B,3,28.560612272414378,4.670759091767418,16.95780346961786,40.16342107521089,6.1147688654623,3,0,0.008797474468669355,0.25,0.11436716809270162,1.0,0.5982282638695161,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,C,3,9.781817597007057,3.1803361265375885,1.8814246887359483,17.682210505278167,3.0757181655690147,3,0,0.03347659633480593,0.25,0.26781277067844744,1.0,1.0,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,C2,3,1.9796030118210404,0.3677943709320145,1.0659511447849734,2.8932548788571073,5.382363538638722,3,0,0.011311363997722397,0.25,0.12442500397494637,1.0,0.7352386598519558,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,D_v2_no_bypass,3,1.0602499233079654,0.9018874571999501,-1.1801627209612993,3.30066256757723,1.1755900526654137,3,0,0.17866754743624033,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,D_v2_no_detach,3,-0.15107844153496494,0.09159288668056596,-0.37860778547479024,0.07645090240486033,-1.64945605505215,0,3,0.10379098860625946,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,3,0.5662474053354571,0.4299013500080618,-0.5016867505921097,1.634181561263024,1.3171566112198496,3,0,0.15005670252300662,0.25,,,1.0,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,External_AiFusion_Lite,3,8.178348720475968,5.8067230893646915,-6.246351088048723,22.60304852900066,1.4084275407337798,3,0,0.134864488713454,0.25,0.5915708765221681,1.0,1.0,1.0
DB3-Holdout3,B17,lift_50pct,macro_f1,External_HyFusion_Lite,3,6.392728717169536,5.576364620609723,-7.459728931878356,20.24518636621743,1.146397187433298,3,0,0.18547469017803964,0.25,0.5915708765221681,1.0,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,A,3,9.929910901863883,5.987516388810314,-4.943904359862341,24.803726163590106,1.6584356947099563,3,0,0.10283702659191726,0.25,,,,
DB3-Holdout3,B17,noise_25pct,accuracy,B,3,21.762802664632613,2.846387580468976,14.691983933465934,28.83362139579929,7.645762233492789,3,0,0.005653818195505482,0.25,,,0.3731520009033618,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,C,3,7.266845670774579,3.3250618667352656,-0.9930659065960814,15.52675724814524,2.1854768308144537,3,0,0.06324070473591561,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,C2,3,0.6695637775495143,0.7166788249104106,-1.1107651186903027,2.449892673789331,0.9342591887422014,3,0,0.2470319330894598,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,D_v2_no_bypass,3,-0.12581648560558248,0.9875046219816942,-2.578913957690318,2.3272809864791535,-0.1274085030134824,2,1,0.8458228597340901,1.0,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,D_v2_no_detach,3,-0.3126132809793458,0.17022594357425835,-0.7354779669463477,0.11025140498765607,-1.8364608497116262,0,3,0.08624233651130318,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,D_v2_no_imp_loss,3,-0.24825364572082695,0.4280399970030397,-1.3115639444535645,0.8150566530119107,-0.5799776830646599,1,2,0.4209021031463529,0.5,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,External_AiFusion_Lite,3,5.22717855196217,5.790620382829851,-9.157519915996573,19.61187701992091,0.9026975015426015,3,0,0.2583703291142936,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,accuracy,External_HyFusion_Lite,3,1.167434361038113,4.66484329277084,-10.420678782375319,12.755547504451545,0.2502622891635608,1,2,0.7069491825270201,1.0,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,A,3,10.85514964551781,5.71603178381384,-3.3442604707516654,25.05455976178729,1.8990709037441809,3,0,0.08131257188013735,0.25,,,,
DB3-Holdout3,B17,noise_25pct,macro_f1,B,3,23.434386586190872,4.08243242820438,13.293062235234508,33.575710937147235,5.740299931062978,3,0,0.00996505989357674,0.25,,,0.6576939529760649,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,C,3,7.482922088892873,3.452061272504581,-1.0924735017310914,16.058317679516836,2.1676678072008184,3,0,0.06418578892762557,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,C2,3,0.7533898450722183,0.771258678705885,-1.162522924287855,2.6693026144322918,0.9768315947333658,2,1,0.23273381694189865,0.5,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,D_v2_no_bypass,3,-0.13141509111122737,1.0580461445975344,-2.759747419776851,2.496917237554396,-0.12420544395180022,2,1,0.8496101156374982,1.0,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,D_v2_no_detach,3,-0.29948331378120513,0.15278805814577415,-0.6790298909404988,0.0800632633780885,-1.9601225214569449,0,3,0.07688610716226797,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,3,-0.23371120736834042,0.4021730020548051,-1.232764328458097,0.765341913721416,-0.5811210751946299,1,2,0.42014405752404405,0.5,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,External_AiFusion_Lite,3,5.098259073681181,5.907821443382092,-9.577582968663465,19.774101116025825,0.8629676984215936,3,0,0.2736054558560097,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_25pct,macro_f1,External_HyFusion_Lite,3,1.1150182718696,4.8873456911739845,-11.025821470392765,13.255858014131965,0.22814393380914347,1,2,0.7308897919301784,1.0,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,A,3,7.593432175287443,4.676548510278334,-4.023758340361686,19.210622690936574,1.623725736747571,3,0,0.10659495760847836,0.25,,,,
DB3-Holdout3,B17,noise_50pct,accuracy,B,3,21.779046997954833,1.884727024540553,17.097125519762578,26.460968476147087,11.555544497625057,3,0,0.0024869979536447737,0.25,0.034817971351026836,1.0,0.1691158608478446,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,C,3,6.189086344190024,2.8440736272381013,-0.8759842084923957,13.254156896872443,2.176134360558129,3,0,0.06373395179607956,0.25,0.480961666839157,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,C2,3,1.5379473335322504,0.594077936900808,0.062175926702619844,3.013718740361881,2.5887972570660174,3,0,0.046309670637672384,0.25,0.41678703573905146,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,D_v2_no_bypass,3,0.8208342927433147,0.6007018141049719,-0.6713917372478017,2.313060322734431,1.366458821114655,3,0,0.14157207438732278,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,D_v2_no_detach,3,-0.38862343773923835,0.4018687182139125,-1.386920675864729,0.6096738003862522,-0.9670407775615325,0,3,0.23592505018665563,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,D_v2_no_imp_loss,3,0.299390280675423,0.24128932082081953,-0.3000056206407408,0.8987861819915868,1.2407937477587292,3,0,0.16464008135885014,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,External_AiFusion_Lite,3,3.95001008327572,5.2235591366587375,-9.026030158144247,16.926050324695687,0.7561913208859263,2,1,0.32050684037700594,0.5,0.6576624719947777,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,accuracy,External_HyFusion_Lite,3,0.06406604922823611,4.556201620276724,-11.254166218464784,11.382298316921256,0.014061284940315047,1,2,0.9827810665870833,1.0,0.9827810665870833,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,A,3,8.335611344455847,4.448292938660216,-2.714560897798263,19.385783586709955,1.8738899302271346,3,0,0.08324540387904467,0.25,,,,
DB3-Holdout3,B17,noise_50pct,macro_f1,B,3,23.866298841332952,3.9414700484615657,14.075144453846953,33.65745322881895,6.0551770146391055,3,0,0.008969152547730475,0.25,0.11436716809270162,1.0,0.6009332206979419,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,C,3,6.394204532984756,2.973828076376162,-0.9931939400810315,13.781603006050544,2.150159447272616,3,0,0.06513501667164659,0.25,0.45594511670152615,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,C2,3,1.7387108419100645,0.49708416724375615,0.5038853160994028,2.973536367720726,3.497819798910331,3,0,0.026179656421335164,0.25,0.23561690779201647,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,D_v2_no_bypass,3,0.8618885797332387,0.7556653810051462,-1.0152882907564227,2.7390654502229,1.1405690949965182,3,0,0.18687538618733177,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,D_v2_no_detach,3,-0.38279517436109095,0.39636554303820537,-1.367421767497725,0.6018314187755429,-0.9657629960134896,0,3,0.23634572018167527,0.25,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,3,0.3121580861942863,0.32941882528122957,-0.5061636406780843,1.130479813066657,0.947602450855055,2,1,0.24243109041157415,0.5,,,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,External_AiFusion_Lite,3,3.644024750767342,5.154175434885109,-9.159656820489433,16.447706322024118,0.7070044077474383,2,1,0.34540049398308437,0.5,0.6908009879661687,1.0,1.0,1.0
DB3-Holdout3,B17,noise_50pct,macro_f1,External_HyFusion_Lite,3,-0.17054286290252682,4.641889230504921,-11.701634954601179,11.360549228796124,-0.03673996824003834,1,2,0.9550483969181693,1.0,0.9550483969181693,1.0,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,A,3,10.025227470984051,5.678238853902485,-4.080299802851561,24.13075474481966,1.765552265222871,3,0,0.09235898626831678,0.25,,,,
DB3-Holdout3,B17,zero_25pct,accuracy,B,3,13.100501622236358,0.21287992143574405,12.571678581303491,13.629324663169225,61.53939523221137,3,0,8.800654330691248e-05,0.25,,,0.006336471118097698,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,C,3,6.669510519683932,1.696357942409537,2.4555237821587284,10.883497257209136,3.931664628639897,3,0,0.020890485127520227,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,C2,3,0.6514112692105037,0.5316109449196313,-0.6691835270932446,1.9720060655142522,1.2253533818965743,3,0,0.1678225708093096,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,D_v2_no_bypass,3,0.007388537035614891,0.9354965808966805,-2.3165137988707194,2.331290872941949,0.007897984008164865,2,1,0.9903274370985273,1.0,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,D_v2_no_detach,3,-0.17441481349160978,0.2005646095332543,-0.6726449236943839,0.32381529671116427,-0.8696190913117761,0,3,0.27097694861336474,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,D_v2_no_imp_loss,3,-0.036987501327058935,0.4258356058516645,-1.094821788869011,1.0208467862148933,-0.08685863938757425,1,2,0.8942171956732508,0.75,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,External_AiFusion_Lite,3,6.120289708905628,4.081661627329731,-4.0191198665296985,16.259699284340954,1.4994603344691242,3,0,0.12176219203247753,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,accuracy,External_HyFusion_Lite,3,2.4422307494204305,3.047709263951569,-5.1286987678972284,10.013160266738089,0.8013332433993087,3,0,0.2995514418175165,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,A,3,10.981712823469122,5.385848045253981,-2.39747541600625,24.360901062944492,2.0389941808971432,3,0,0.0716645019732104,0.25,,,,
DB3-Holdout3,B17,zero_25pct,macro_f1,B,3,13.471596327619677,1.4242169019113313,9.933645411736464,17.00954724350289,9.458949904007241,3,0,0.0037048800453730463,0.25,,,0.2593416031761132,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,C,3,6.885482712882364,1.981143898445447,1.964048442164879,11.80691698359985,3.4755086282653305,3,0,0.026503570198729343,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,C2,3,0.7468858239573106,0.5839910045167586,-0.7038282537402847,2.1975999016549057,1.2789337818231368,3,0,0.1571243815668947,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,D_v2_no_bypass,3,0.0067720309481914915,1.016408387576778,-2.518126375265584,2.5316704371619667,0.006662706674761617,2,1,0.9918401558377491,1.0,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,D_v2_no_detach,3,-0.1739947216750267,0.25288615065412995,-0.8021987453179517,0.4542093019678982,-0.6880357869537809,1,2,0.35561237621378683,0.5,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,D_v2_no_imp_loss,3,-0.014910240017140808,0.5203578157750923,-1.3075507138366915,1.27773023380241,-0.028653821591843393,2,1,0.9649279690087779,1.0,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,External_AiFusion_Lite,3,6.102216548770245,4.150142457285039,-4.207308838895421,16.41174193643591,1.4703631529704702,3,0,0.12574888220503594,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_25pct,macro_f1,External_HyFusion_Lite,3,2.4810544114146276,3.2753498556543557,-5.655365684498349,10.617474507327604,0.7574929460226952,2,1,0.3198780046266667,0.5,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,A,3,7.47005155025402,4.524101551379376,-3.7684397257383146,18.708542826246354,1.6511679646042514,3,0,0.10360815652171784,0.25,,,,
DB3-Holdout3,B17,zero_50pct,accuracy,B,3,17.621296016620274,1.1984767846321251,14.64411463914637,20.59847739409418,14.703076640762104,3,0,0.0015383644955294603,0.25,0.023075467432941903,1.0,0.10614715019153276,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,C,3,7.8959622476346025,1.7667694931346491,3.5070635216037482,12.284860973665456,4.469152471964737,3,0,0.016282437125997383,0.25,0.1953892455119686,1.0,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,C2,3,1.508794652210053,0.3916824061509119,0.5358016160248714,2.481787688395235,3.8520868655732454,3,0,0.021734298621945248,0.25,0.23907728484139773,1.0,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,D_v2_no_bypass,3,0.9272316099888767,0.7480262752201778,-0.9309686697355812,2.7854318897133346,1.2395709090779607,3,0,0.1648891093529014,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,D_v2_no_detach,3,-0.08981167450879031,0.14594240352350782,-0.45235270285865464,0.27272935384107405,-0.6153912251713999,1,2,0.3981120421138975,0.5,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,D_v2_no_imp_loss,3,0.3055908543110386,0.7523313891976436,-1.5633039213986275,2.1744856300207047,0.4061918174608522,2,1,0.5545913306108151,0.75,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,External_AiFusion_Lite,3,6.667068755187951,3.8133601815957197,-2.8058430807573176,16.13998059113322,1.7483448815994305,3,0,0.09393651112611917,0.25,0.563619066756715,1.0,1.0,1.0
DB3-Holdout3,B17,zero_50pct,accuracy,External_HyFusion_Lite,3,4.087656802245822,2.6948282162244723,-2.6066675966180206,10.781981201109664,1.5168524574723135,3,0,0.11946345135646001,0.25,0.5973172567823001,1.0,1.0,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,A,3,8.227581213898574,4.408712054490365,-2.7242666613210904,19.179429089118237,1.8662097030171458,3,0,0.08384804371259436,0.25,,,,
DB3-Holdout3,B17,zero_50pct,macro_f1,B,3,18.378489607632464,1.8572776556978416,13.764756141748698,22.99222307351623,9.895391543235386,3,0,0.0033868974183284624,0.25,0.047416563856598475,1.0,0.24046971670132083,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,C,3,8.097734128801997,1.5565018619441569,4.231169154991498,11.964299102612497,5.202521324765702,3,0,0.012092535533570797,0.25,0.12442500397494637,1.0,0.773922274148531,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,C2,3,1.6970563811060693,0.1285106763047324,1.377818163722938,2.0162945984892002,13.205567271951049,3,0,0.0019059942881070717,0.25,0.028589914321606076,1.0,0.13723158874370917,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,D_v2_no_bypass,3,1.007225286704692,0.8239945786242644,-1.0396907204106451,3.054141293820029,1.2223688272152813,3,0,0.1684473860895559,0.25,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,D_v2_no_detach,3,-0.09103231880343195,0.17694974818316977,-0.5305998613664996,0.3485352237596357,-0.5144529434944418,1,2,0.46691776441123634,0.75,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,3,0.294731590526881,0.7798267350690814,-1.6424654107622112,2.231928591815973,0.37794496812265876,2,1,0.5799338278926193,0.75,,,1.0,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,External_AiFusion_Lite,3,6.540656733883182,3.5628679927468547,-2.309998009220335,15.391311476986699,1.8357841904887835,3,0,0.08629793042715872,0.25,0.5177875825629523,1.0,1.0,1.0
DB3-Holdout3,B17,zero_50pct,macro_f1,External_HyFusion_Lite,3,4.072569282664461,2.669268118917245,-2.558260314560102,10.703398879889026,1.5257250681570524,3,0,0.11831417530443362,0.25,0.5915708765221681,1.0,1.0,1.0
DB5-All10,ABC52,clean,accuracy,A,10,25.560266350108584,4.0939264450049775,22.63164779521241,28.48888490500476,6.243460084949696,10,0,1.0173786738914937e-08,0.001953125,,,,
DB5-All10,ABC52,clean,accuracy,B,10,6.395694223928602,2.1090654092624987,4.8869597183069855,7.904428729550218,3.0324778908422085,10,0,5.06632667852852e-06,0.001953125,,,3.546428674969964e-05,0.046875
DB5-All10,ABC52,clean,accuracy,C,10,3.405438401445946,1.7633511839187122,2.144012954410051,4.6668638484818405,1.9312309609694467,10,0,0.00017771005047603975,0.001953125,,,0.0010662603028562384,0.046875
DB5-All10,ABC52,clean,accuracy,C2,10,0.25945264890963715,0.19929644877454006,0.11688455794694688,0.40202073987232745,1.301842810070091,9,1,0.002610422235276667,0.005859375,,,0.013052111176383335,0.046875
DB5-All10,ABC52,clean,macro_f1,A,10,26.941219429798604,4.345282335322924,23.83279170291163,30.049647156685577,6.200107921824242,10,0,1.0818192358921337e-08,0.001953125,,,,
DB5-All10,ABC52,clean,macro_f1,B,10,6.497440781155255,2.1173729293104837,4.982763433695974,8.012118128614537,3.068633159143641,10,0,4.59289083144857e-06,0.001953125,,,3.215023582013999e-05,0.046875
DB5-All10,ABC52,clean,macro_f1,C,10,3.4169795381109536,1.7583934386341247,2.159100648402342,4.674858427819565,1.9432394724841424,10,0,0.00016972933552368916,0.001953125,,,0.001018376013142135,0.046875
DB5-All10,ABC52,clean,macro_f1,C2,10,0.25190923267681686,0.20328579001196845,0.1064873389097308,0.3973311264439029,1.2391876119918943,9,1,0.0035181519478814705,0.005859375,,,0.014072607791525882,0.046875
DB5-All10,ABC52,full_acc,accuracy,A,10,45.84343494557426,4.47555944466776,42.64181258882992,49.0450573023186,10.243062462323616,10,0,1.252640518772851e-10,0.001953125,,,,
DB5-All10,ABC52,full_acc,accuracy,B,10,31.67210616220069,7.362434983103659,26.405337452410677,36.938874871990706,4.301852068627601,10,0,2.62769136850691e-07,0.001953125,,,3.4159987790589835e-06,0.046875
DB5-All10,ABC52,full_acc,accuracy,C,10,3.430745458943303,4.196648290877181,0.42864412221025283,6.432846795676353,0.8174965403703656,8,2,0.02944675495490002,0.037109375,,,0.05889350990980004,0.111328125
DB5-All10,ABC52,full_acc,accuracy,C2,10,0.3646484864090649,0.3896644546002452,0.08589932780653697,0.6433976450115928,0.9358012569639075,9,1,0.015978624779735478,0.083984375,,,0.04793587433920643,0.16796875
DB5-All10,ABC52,full_acc,macro_f1,A,10,46.634531719755536,4.895393126906778,43.132578439070016,50.136485000441056,9.526207704021967,10,0,2.3936242481567375e-10,0.001953125,,,,
DB5-All10,ABC52,full_acc,macro_f1,B,10,35.52912246850431,7.8410786243565065,29.91995272445379,41.13829221255483,4.531152430756308,10,0,1.677829594320898e-07,0.001953125,,,2.3489614320492572e-06,0.046875
DB5-All10,ABC52,full_acc,macro_f1,C,10,2.77840472228678,4.165343967744838,-0.20130285070737797,5.758112295280938,0.6670288801601751,8,2,0.06413945752187279,0.037109375,,,0.12827891504374558,0.111328125
DB5-All10,ABC52,full_acc,macro_f1,C2,10,0.3487800977521044,0.4623321934758623,0.018047570304945526,0.6795126251992633,0.7543928427954341,9,1,0.04085100605290418,0.083984375,,,0.12255301815871256,0.16796875
DB5-All10,ABC52,full_emg,accuracy,A,10,-1.476711162910847,1.2184894074114836,-2.348365975332709,-0.6050563504889849,-1.2119195734724693,1,9,0.004012784971257995,0.013671875,,,,
DB5-All10,ABC52,full_emg,accuracy,B,10,29.991068954031164,5.779503431424248,25.85666126138524,34.125476646677086,5.1892120681102245,10,0,5.1586353567723495e-08,0.001953125,,,8.253816570835759e-07,0.046875
DB5-All10,ABC52,full_emg,accuracy,C,10,-0.28930687971577834,0.7226889511507318,-0.8062874117770755,0.22767365234551878,-0.40032005367609025,3,7,0.23732618976332817,0.275390625,,,0.23732618976332817,0.275390625
DB5-All10,ABC52,full_emg,accuracy,C2,10,0.6563653388467655,0.5933226432573523,0.23192788853458424,1.080802789158947,1.106253648509532,9,1,0.006741719440128861,0.009765625,,,0.026966877760515442,0.046875
DB5-All10,ABC52,full_emg,macro_f1,A,10,-1.8867934418904064,1.236073269704561,-2.7710269916369406,-1.0025598921438723,-1.526441423930619,1,9,0.0009377644337435351,0.00390625,,,,
DB5-All10,ABC52,full_emg,macro_f1,B,10,35.629872987717775,6.785283284366041,30.775973731401976,40.483772244033574,5.2510516502402345,10,0,4.65133392423502e-08,0.001953125,,,7.442134278776032e-07,0.046875
DB5-All10,ABC52,full_emg,macro_f1,C,10,-0.0643353206963504,0.6464410732011739,-0.5267714067022025,0.39810076530950167,-0.09952232827311253,3,7,0.7601502117425272,0.625,,,0.7601502117425272,0.625
DB5-All10,ABC52,full_emg,macro_f1,C2,10,0.9276349652675331,0.662496619220923,0.4537134335376143,1.4015564969974519,1.4002108665224666,9,1,0.001652277960864388,0.00390625,,,0.00826138980432194,0.046875
DB5-All10,ABC52,lift_25pct,accuracy,A,10,23.036682636338593,3.7439111842258805,20.35844991542954,25.714915357247648,6.153106070838011,10,0,1.1568443264878678e-08,0.001953125,,,,
DB5-All10,ABC52,lift_25pct,accuracy,B,10,53.69048108262628,2.904363606146117,51.612824519572335,55.76813764568022,18.48614304662415,10,0,6.318021529675025e-13,0.001953125,,,1.516325167122006e-11,0.046875
DB5-All10,ABC52,lift_25pct,accuracy,C,10,22.72847485397366,3.5140002265613273,20.21471052438411,25.242239183563207,6.467977629077992,10,0,7.449588262912799e-09,0.001953125,,,1.340925887324304e-07,0.046875
DB5-All10,ABC52,lift_25pct,accuracy,C2,10,2.317289831530888,0.6346087928848888,1.863318048962457,2.7712616140993185,3.651524935538073,10,0,1.0678273789167268e-06,0.001953125,,,8.542619031333814e-06,0.046875
DB5-All10,ABC52,lift_25pct,macro_f1,A,10,24.357955948861232,3.9928038961365857,21.50167610764559,27.214235790076874,6.10046388013943,10,0,1.2477962315492392e-08,0.001953125,,,,
DB5-All10,ABC52,lift_25pct,macro_f1,B,10,56.61572648865392,3.5067471499336937,54.10715069751935,59.12430227978849,16.14479860337932,10,0,2.1303601632143625e-12,0.001953125,,,5.11286439171447e-11,0.046875
DB5-All10,ABC52,lift_25pct,macro_f1,C,10,24.281600518174045,3.7425345336987963,21.604352593726624,26.958848442621466,6.488009743005956,10,0,7.24896814851592e-09,0.001953125,,,1.3048142667328656e-07,0.046875
DB5-All10,ABC52,lift_25pct,macro_f1,C2,10,2.408345947638858,0.6696102328459996,1.929335643275962,2.8873562520017533,3.5966385062588215,10,0,1.214069749564057e-06,0.001953125,,,9.712557996512456e-06,0.046875
DB5-All10,ABC52,lift_50pct,accuracy,A,10,19.04588422611061,3.1451537091104846,16.795976800016078,21.29579165220514,6.055629068601923,10,0,1.3315345110376597e-08,0.001953125,,,,
DB5-All10,ABC52,lift_50pct,accuracy,B,10,50.58813860575991,2.8261340324340343,48.56644410851063,52.60983310300919,17.900120102297628,10,0,8.436918068239446e-13,0.001953125,7.593226261415502e-12,0.017578125,1.9404911556950726e-11,0.046875
DB5-All10,ABC52,lift_50pct,accuracy,C,10,19.849315445736565,3.134362231165021,17.607127777915753,22.091503113557376,6.3328083934825585,10,0,8.975685925355458e-09,0.001953125,4.487842962677729e-08,0.017578125,1.5258666073104277e-07,0.046875
DB5-All10,ABC52,lift_50pct,accuracy,C2,10,4.079343193677237,0.9825125789665264,3.37649603512826,4.7821903522262135,4.151950093064627,10,0,3.565770982314237e-07,0.001953125,7.131541964628474e-07,0.017578125,3.922348080545661e-06,0.046875
DB5-All10,ABC52,lift_50pct,macro_f1,A,10,20.203274354579616,3.3274176991766664,17.822983124484768,22.583565584674464,6.071757795716088,10,0,1.3007138306988139e-08,0.001953125,,,,
DB5-All10,ABC52,lift_50pct,macro_f1,B,10,53.69235016899779,3.4658070400573804,51.213061168193704,56.17163916980188,15.492019477261161,10,0,3.0849519981746556e-12,0.001953125,2.77645679835719e-11,0.017578125,7.095389595801708e-11,0.046875
DB5-All10,ABC52,lift_50pct,macro_f1,C,10,21.35264333039185,3.341739992582725,18.9621065487999,23.7431801119838,6.389678244802363,10,0,8.294978709664175e-09,0.001953125,4.147489354832088e-08,0.017578125,1.4101463806429097e-07,0.046875
DB5-All10,ABC52,lift_50pct,macro_f1,C2,10,4.272739382566377,1.0400248035433242,3.5287504569896933,5.016728308143062,4.1083052711909565,10,0,3.9045849466772884e-07,0.001953125,8.371401471016292e-07,0.017578125,4.295043441345018e-06,0.046875
DB5-All10,ABC52,noise_25pct,accuracy,A,10,22.893270474575235,3.680557563486056,20.26035820377951,25.52618274537096,6.22005499973536,10,0,1.0516235075714045e-08,0.001953125,,,,
DB5-All10,ABC52,noise_25pct,accuracy,B,10,36.496760634596015,3.273163559743059,34.15528047782151,38.83824079137052,11.150301525861112,10,0,5.867810009710378e-11,0.001953125,,,1.2322401020391794e-09,0.046875
DB5-All10,ABC52,noise_25pct,accuracy,C,10,8.537541945930666,1.988419848830351,7.115112075136705,9.959971816724627,4.293631423440431,10,0,2.6713743479538194e-07,0.001953125,,,3.4159987790589835e-06,0.046875
DB5-All10,ABC52,noise_25pct,accuracy,C2,10,2.045641874128581,0.5149223514685088,1.6772886139762455,2.413995134280916,3.97271912608689,10,0,5.206077923474394e-07,0.001953125,,,5.206077923474394e-06,0.046875
DB5-All10,ABC52,noise_25pct,macro_f1,A,10,24.186676030448716,3.921668537127955,21.38128335955731,26.99206870134012,6.167445259961184,10,0,1.1333615637927143e-08,0.001953125,,,,
DB5-All10,ABC52,noise_25pct,macro_f1,B,10,37.87908784490009,3.452589275831917,35.40925426301594,40.348921426784244,10.971211696118402,10,0,6.781783792828178e-11,0.001953125,,,1.4919924344221992e-09,0.046875
DB5-All10,ABC52,noise_25pct,macro_f1,C,10,8.769374040124408,1.9733919666061253,7.357694468661388,10.181053611587426,4.443807509364769,10,0,1.9854894662149277e-07,0.001953125,,,2.581136306079406e-06,0.046875
DB5-All10,ABC52,noise_25pct,macro_f1,C2,10,2.131285589972008,0.5496420871495022,1.7380953271274258,2.5244758528165896,3.8775880519358767,10,0,6.404544430850223e-07,0.001953125,,,5.764089987765201e-06,0.046875
DB5-All10,ABC52,noise_50pct,accuracy,A,10,18.62160627492326,3.203353812082259,16.330065003240716,20.913147546605803,5.813159384607208,10,0,1.9074525056401318e-08,0.001953125,,,,
DB5-All10,ABC52,noise_50pct,accuracy,B,10,38.20217495754553,3.324010434452982,35.82432113780118,40.58002877728988,11.492796340704718,10,0,4.476865732319018e-11,0.001953125,3.581492585855214e-10,0.017578125,9.84910461110184e-10,0.046875
DB5-All10,ABC52,noise_50pct,accuracy,C,10,6.757904653880923,1.7141405578723947,5.53168236803351,7.984126939728335,3.94244487293906,10,0,5.558178555223308e-07,0.001953125,7.131541964628474e-07,0.017578125,5.206077923474394e-06,0.046875
DB5-All10,ABC52,noise_50pct,accuracy,C2,10,3.6517034176705065,0.7495570759038156,3.1155025870170956,4.1879042483239175,4.871815015910942,10,0,8.943604235028517e-08,0.001953125,3.577441694011407e-07,0.017578125,1.3415406352542775e-06,0.046875
DB5-All10,ABC52,noise_50pct,macro_f1,A,10,19.732663731268257,3.3717280958442286,17.32067475291177,22.144652709624744,5.852388795997355,10,0,1.7979658328646418e-08,0.001953125,,,,
DB5-All10,ABC52,noise_50pct,macro_f1,B,10,40.79045737504485,3.797957968304772,38.073561913900434,43.50735283618927,10.740102369603573,10,0,8.20325036014809e-11,0.001953125,6.562600288118472e-10,0.017578125,1.7226825756310988e-09,0.046875
DB5-All10,ABC52,noise_50pct,macro_f1,C,10,7.025120630562038,1.7594974703409756,5.7664519641475405,8.283789296976536,3.992685837280931,10,0,4.987379450485141e-07,0.001953125,8.371401471016292e-07,0.017578125,4.987379450485141e-06,0.046875
DB5-All10,ABC52,noise_50pct,macro_f1,C2,10,3.8216264451397897,0.8206094458381487,3.234597810969557,4.408655079310023,4.657058804918437,10,0,1.3231434639977733e-07,0.001953125,5.292573855991093e-07,0.017578125,1.98471519599666e-06,0.046875
DB5-All10,ABC52,zero_50pct,accuracy,A,10,18.9297342040608,3.1776243617135838,16.656598672385854,21.202869735735746,5.957196965173266,10,0,1.538119882700209e-08,0.001953125,,,,
DB5-All10,ABC52,zero_50pct,accuracy,B,10,22.620031699003345,2.8135518306212313,20.607337966712947,24.632725431293743,8.03967122724334,10,0,1.0843167914642664e-09,0.001953125,7.590217540249864e-09,0.017578125,2.1686335829285328e-08,0.046875
DB5-All10,ABC52,zero_50pct,accuracy,C,10,12.169421895241642,1.588721051655577,11.032919319307592,13.305924471175693,7.6598858450072855,10,0,1.6665637758093636e-09,0.001953125,9.999382654856182e-09,0.017578125,3.166471174037791e-08,0.046875
DB5-All10,ABC52,zero_50pct,accuracy,C2,10,4.149567611807938,0.9456223005859954,3.473110168660987,4.826025054954889,4.388187132681283,10,0,2.2137200527223686e-07,0.001953125,6.641160158167105e-07,0.017578125,3.099208073811316e-06,0.046875
DB5-All10,ABC52,zero_50pct,macro_f1,A,10,20.08128699934186,3.353019537227834,17.68268131759203,22.479892681091687,5.989015803929495,10,0,1.4676908843833631e-08,0.001953125,,,,
DB5-All10,ABC52,zero_50pct,macro_f1,B,10,23.151463274207693,2.687990643920994,21.22859060394291,25.074335944472477,8.61292554219477,10,0,5.876079055420123e-10,0.001953125,4.113255338794086e-09,0.017578125,1.1752158110840247e-08,0.046875
DB5-All10,ABC52,zero_50pct,macro_f1,C,10,12.597110762315651,1.5838702041636925,11.464078273634643,13.73014325099666,7.953373154694274,10,0,1.1934553707422056e-09,0.001953125,7.1607322244532334e-09,0.017578125,2.2675652044101908e-08,0.046875
DB5-All10,ABC52,zero_50pct,macro_f1,C2,10,4.346316038476801,1.0174070876794061,3.6185068521402437,5.074125224813359,4.271953764731746,10,0,2.7904671570054304e-07,0.001953125,8.371401471016292e-07,0.017578125,3.3485605884065167e-06,0.046875
DB5-All10,B17,clean,accuracy,A,10,18.509076220228515,4.484077955725051,15.301360087770906,21.716792352686124,4.127732925917809,10,0,3.749560747896578e-07,0.001953125,,,,
DB5-All10,B17,clean,accuracy,B,10,4.55491161249723,1.9773367199850873,3.140410134462291,5.96941309053217,2.3035589065131923,10,0,4.64109671578846e-05,0.001953125,,,0.0016707948176838455,0.125
DB5-All10,B17,clean,accuracy,C,10,2.5983780058770622,1.8267419537837413,1.2916055338445682,3.9051504779095563,1.422411085755723,9,1,0.0014931104656259997,0.00390625,,,0.04180709303752799,0.125
DB5-All10,B17,clean,accuracy,C2,10,0.04642944821567907,0.330323731366403,-0.1898699142172996,0.28272881064865774,0.14055741022184814,5,5,0.6671905163426567,0.845703125,,,1.0,1.0
DB5-All10,B17,clean,accuracy,D_v2_no_bypass,10,-1.0245900205149892,1.5310675812492338,-2.1198497882417295,0.07066974721175123,-0.6691997355720916,2,8,0.06342838623231885,0.083984375,,,1.0,1.0
DB5-All10,B17,clean,accuracy,D_v2_no_detach,10,0.03283028002930899,0.05864392497373082,-0.009121056692813871,0.07478161675143186,0.5598240575475654,6,4,0.11045090731920593,0.193359375,,,1.0,1.0
DB5-All10,B17,clean,accuracy,D_v2_no_imp_loss,10,-0.05615800808290605,0.25859695611465544,-0.24114712649783906,0.12883111033202696,-0.21716422701436205,4,6,0.5095559309196442,0.4921875,,,1.0,1.0
DB5-All10,B17,clean,accuracy,External_AiFusion_Lite,10,4.659732498005512,1.7881307261698154,3.380580834293947,5.938884161717078,2.605923845392826,10,0,1.7454406455699582e-05,0.001953125,,,0.0007156306646836829,0.125
DB5-All10,B17,clean,accuracy,External_HyFusion_Lite,10,-0.7268088094500125,1.5517442141739555,-1.8368597493312988,0.38324213043127386,-0.46838183948822826,2,7,0.17270395805077796,0.203125,,,1.0,1.0
DB5-All10,B17,clean,macro_f1,A,10,19.466758410702546,4.661559443865312,16.132079670025064,22.80143715138003,4.176018485899846,10,0,3.392931446264862e-07,0.001953125,,,,
DB5-All10,B17,clean,macro_f1,B,10,4.576545992330971,2.0751215706155595,3.092093446099982,6.060998538561959,2.2054351210726386,10,0,6.507720996071221e-05,0.001953125,,,0.0022777023486249275,0.125
DB5-All10,B17,clean,macro_f1,C,10,2.5473529168249227,1.9093950824313757,1.181453958415757,3.9132518752340886,1.3341151552465442,9,1,0.002243283595350373,0.00390625,,,0.06281194066981045,0.125
DB5-All10,B17,clean,macro_f1,C2,10,0.030928650250339196,0.33322720169054687,-0.20744772973024417,0.26930503023092256,0.09281550273636197,5,5,0.7757892347708593,1.0,,,1.0,1.0
DB5-All10,B17,clean,macro_f1,D_v2_no_bypass,10,-1.132588326103765,1.550514164907913,-2.241759341747926,-0.023417310459604046,-0.7304598382505141,2,8,0.046242795852344344,0.064453125,,,0.8323703253421982,1.0
DB5-All10,B17,clean,macro_f1,D_v2_no_detach,10,0.03308700233683459,0.06259532403386325,-0.011690994991128502,0.07786499966479768,0.5285858464273618,6,4,0.12894979823598463,0.193359375,,,1.0,1.0
DB5-All10,B17,clean,macro_f1,D_v2_no_imp_loss,10,-0.07712207383878344,0.28479221054425147,-0.28085014841311273,0.12660600073554582,-0.2708012051713054,4,6,0.41402338121136073,0.375,,,1.0,1.0
DB5-All10,B17,clean,macro_f1,External_AiFusion_Lite,10,4.478778985169524,1.70106374686454,3.261911286384417,5.695646683954631,2.6329283622821107,10,0,1.6064406749950684e-05,0.001953125,,,0.0006425762699980274,0.125
DB5-All10,B17,clean,macro_f1,External_HyFusion_Lite,10,-0.9587134400814723,1.5965698632580911,-2.100830717598902,0.18340383743595723,-0.6004832373104194,2,8,0.09004707881301244,0.130859375,,,1.0,1.0
DB5-All10,B17,full_acc,accuracy,A,10,45.18001042280243,4.759369414986999,41.77536264381203,48.584658201792834,9.492856402474874,10,0,2.4696838929705255e-10,0.001953125,,,,
DB5-All10,B17,full_acc,accuracy,B,10,23.055668583547927,6.080322706828119,18.706067744798194,27.40526942229766,3.7918494947080235,10,0,7.749908129497522e-07,0.001953125,,,4.184950389928662e-05,0.125
DB5-All10,B17,full_acc,accuracy,C,10,-0.5272574487955266,3.9064204516767513,-3.3217422964568573,2.267227398865804,-0.13497201730274888,4,6,0.679539585966779,0.625,,,1.0,1.0
DB5-All10,B17,full_acc,accuracy,C2,10,-0.5013673949139162,0.33958517282680956,-0.7442919934546722,-0.25844279637316026,-1.4764113248537403,1,9,0.001170536140714363,0.00390625,,,0.03394554808071652,0.125
DB5-All10,B17,full_acc,accuracy,D_v2_no_bypass,10,-5.99910856126154,2.56131489704801,-7.831362861184036,-4.1668542613390445,-2.342198754310018,0,10,4.074460622038469e-05,0.001953125,,,0.0015482950363746183,0.125
DB5-All10,B17,full_acc,accuracy,D_v2_no_detach,10,0.0025872969819068503,0.09705276334084648,-0.06684006751574831,0.07201466147956201,0.026658663729340077,5,3,0.9346616686760293,0.640625,,,1.0,1.0
DB5-All10,B17,full_acc,accuracy,D_v2_no_imp_loss,10,-0.6380159129795621,0.540182746843113,-1.024439371410213,-0.25159245454891116,-1.181111238202621,1,9,0.004661321725314903,0.009765625,,,0.11187172140755768,0.224609375
DB5-All10,B17,full_acc,accuracy,External_AiFusion_Lite,10,-2.4964737841044498,4.791106526136609,-5.923824924730711,0.9308773565218114,-0.5210641363295933,3,7,0.13380761395327545,0.130859375,,,1.0,1.0
DB5-All10,B17,full_acc,accuracy,External_HyFusion_Lite,10,-10.23762155344935,4.2234553821899965,-13.258899528081523,-7.216343578817176,-2.4239918803500693,0,10,3.109066226093237e-05,0.001953125,,,0.0012125358281763624,0.125
DB5-All10,B17,full_acc,macro_f1,A,10,50.004248926097084,5.363392556695611,46.167509021330254,53.840988830863914,9.323249864243525,10,0,2.900431837456636e-10,0.001953125,,,,
DB5-All10,B17,full_acc,macro_f1,B,10,29.156951381091762,5.85983144171246,24.965080491544736,33.34882227063879,4.975732095899847,10,0,7.442229753980174e-08,0.001953125,,,4.316493257308501e-06,0.125
DB5-All10,B17,full_acc,macro_f1,C,10,-0.8630941731581533,3.7828440705808983,-3.5691778031899384,1.8429894568736316,-0.2281601242489531,4,6,0.4889172864411172,0.556640625,,,1.0,1.0
DB5-All10,B17,full_acc,macro_f1,C2,10,-0.5896940387884182,0.44842648690276715,-0.9104790230063633,-0.26890905457047304,-1.3150294552433124,1,9,0.002453219445790727,0.00390625,,,0.06623692503634962,0.125
DB5-All10,B17,full_acc,macro_f1,D_v2_no_bypass,10,-6.47153821102804,2.60355033338567,-8.3340059220106,-4.60907050004548,-2.485658958861924,0,10,2.5471915838628683e-05,0.001953125,,,0.0009814812328446283,0.125
DB5-All10,B17,full_acc,macro_f1,D_v2_no_detach,10,-0.009302450913851734,0.10092608685346201,-0.08150062413524489,0.06289572230754142,-0.09217092630727154,7,3,0.7772980344614158,0.845703125,,,1.0,1.0
DB5-All10,B17,full_acc,macro_f1,D_v2_no_imp_loss,10,-0.6442785730934035,0.6511037599477704,-1.110050144263727,-0.17850700192308022,-0.9895175127618456,1,9,0.012138720429018863,0.013671875,,,0.267051849438415,0.314453125
DB5-All10,B17,full_acc,macro_f1,External_AiFusion_Lite,10,-2.945642631127203,4.732572685322026,-6.331121184494823,0.4398359222404178,-0.6224188886233171,3,7,0.08056711754426168,0.10546875,,,1.0,1.0
DB5-All10,B17,full_acc,macro_f1,External_HyFusion_Lite,10,-10.87870056563803,4.022680482503608,-13.75635282923761,-8.001048302038448,-2.7043412005885736,0,10,1.2940544957254068e-05,0.001953125,,,0.000569383978119179,0.125
DB5-All10,B17,full_emg,accuracy,A,10,-0.6874472642378138,1.0417882916260597,-1.4326977131930478,0.0578031847174203,-0.6598723270011242,3,7,0.06653853052790569,0.064453125,,,,
DB5-All10,B17,full_emg,accuracy,B,10,26.78662511629464,7.863866180357315,21.16115413668916,32.412096095900125,3.4062920835559694,10,0,1.921041485199416e-06,0.001953125,,,9.797311574517022e-05,0.125
DB5-All10,B17,full_emg,accuracy,C,10,0.25061623886439177,1.3595769349774414,-0.7219665107455522,1.2231989884743357,0.18433398832891357,6,4,0.5742633334584164,0.76953125,,,1.0,1.0
DB5-All10,B17,full_emg,accuracy,C2,10,1.6145503222040634,1.505802863490748,0.5373638448027984,2.6917367996053283,1.072218921447139,9,1,0.007990814574873072,0.00390625,,,0.17579792064720756,0.125
DB5-All10,B17,full_emg,accuracy,D_v2_no_bypass,10,0.5792466274491703,1.2336724123615272,-0.3032694524168176,1.4617627073151582,0.4695303401819302,7,3,0.1717592225196058,0.232421875,,,1.0,1.0
DB5-All10,B17,full_emg,accuracy,D_v2_no_detach,10,-0.023141337037797527,0.06150398613981121,-0.06713863826652276,0.02085596419092771,-0.37625751581682054,4,5,0.264552709884503,0.359375,,,1.0,1.0
DB5-All10,B17,full_emg,accuracy,D_v2_no_imp_loss,10,0.13774890054376487,0.7276536104628804,-0.3827831348421794,0.6582809359297092,0.18930559618351792,6,4,0.5641759630284942,0.375,,,1.0,1.0
DB5-All10,B17,full_emg,accuracy,External_AiFusion_Lite,10,-1.4867244540570657,2.6386473134967883,-3.374299032140195,0.4008501240260638,-0.5634418993597248,3,7,0.10847432724428357,0.083984375,,,1.0,1.0
DB5-All10,B17,full_emg,accuracy,External_HyFusion_Lite,10,-0.4158834351928542,2.7731552895985545,-2.3996792228860855,1.567912352500377,-0.14996759710959354,3,7,0.6466239284090829,0.4921875,,,1.0,1.0
DB5-All10,B17,full_emg,macro_f1,A,10,-0.7657050958557576,0.9838913019375906,-1.4695385334034805,-0.06187165830803487,-0.7782415540698898,3,7,0.03609843503876669,0.048828125,,,,
DB5-All10,B17,full_emg,macro_f1,B,10,34.89928421608057,7.903705845979893,29.245313656541132,40.55325477562,4.415559599024246,10,0,2.0979667300886834e-07,0.001953125,,,1.1748613688496627e-05,0.125
DB5-All10,B17,full_emg,macro_f1,C,10,0.3381533816442761,1.543381749954507,-0.7659154117068465,1.4422221749953987,0.2190989893811065,6,4,0.5058859986064483,0.4921875,,,1.0,1.0
DB5-All10,B17,full_emg,macro_f1,C2,10,1.8145047867194344,1.5676424226018482,0.6930809536469817,2.935928619791887,1.157473643579933,9,1,0.005233462128157873,0.00390625,,,0.13083655320394683,0.125
DB5-All10,B17,full_emg,macro_f1,D_v2_no_bypass,10,0.4777943641955451,1.2854310537734404,-0.4417476172471777,1.397336345638268,0.3716997211114189,8,2,0.2699851624368294,0.232421875,,,1.0,1.0
DB5-All10,B17,full_emg,macro_f1,D_v2_no_detach,10,-0.03472974993138811,0.0635604959465551,-0.08019818965252679,0.01073868978975056,-0.5464046404010228,4,6,0.11807664496067806,0.193359375,,,1.0,1.0
DB5-All10,B17,full_emg,macro_f1,D_v2_no_imp_loss,10,-0.09760787456782105,0.6241793957713907,-0.5441189158861892,0.34890316675054706,-0.1563779183181665,4,6,0.6327916844670189,0.76953125,,,1.0,1.0
DB5-All10,B17,full_emg,macro_f1,External_AiFusion_Lite,10,-1.842395196122609,2.4057044102419107,-3.56333245966972,-0.1214579325754983,-0.7658443773386703,3,7,0.03849602758232679,0.064453125,,,0.7314245240642091,1.0
DB5-All10,B17,full_emg,macro_f1,External_HyFusion_Lite,10,-0.6551153737393922,2.608399708744407,-2.5210521188743815,1.2108213713955973,-0.251156052327096,3,7,0.4474994403625573,0.4921875,,,1.0,1.0
DB5-All10,B17,lift_25pct,accuracy,A,10,16.50114132678811,4.070756952566394,13.589097228315294,19.41318542526093,4.053580579500092,10,0,4.3807143462932713e-07,0.001953125,,,,
DB5-All10,B17,lift_25pct,accuracy,B,10,45.10489130268146,4.522167673443477,41.86992742760819,48.33985517775473,9.974174900139344,10,0,1.5884605458332418e-10,0.001953125,,,1.0007301438749423e-08,0.125
DB5-All10,B17,lift_25pct,accuracy,C,10,16.96898371149519,4.369784268763669,13.843028357312189,20.094939065678194,3.8832543365570262,10,0,6.325190531817012e-07,0.001953125,,,3.4788547924993564e-05,0.125
DB5-All10,B17,lift_25pct,accuracy,C2,10,1.2910239011404392,0.6083476155849914,0.855838233111935,1.7262095691689434,2.1221812464884593,10,0,8.744272455189336e-05,0.001953125,,,0.002885609910212481,0.125
DB5-All10,B17,lift_25pct,accuracy,D_v2_no_bypass,10,-0.19413677035117094,1.027417594710889,-0.9291070420247863,0.5408335013224445,-0.18895604995532533,5,5,0.5648819086871417,0.76953125,,,1.0,1.0
DB5-All10,B17,lift_25pct,accuracy,D_v2_no_detach,10,-0.035173481169702425,0.028931011900007665,-0.055869480328568956,-0.014477482010835895,-1.2157708583187548,0,10,0.00393867901832955,0.001953125,,,0.09846697545823875,0.125
DB5-All10,B17,lift_25pct,accuracy,D_v2_no_imp_loss,10,0.3588040220202793,0.25553098417395015,0.1760081678065866,0.541599876233972,1.4041507458681686,9,1,0.001622756468315646,0.005859375,,,0.04381442464452244,0.146484375
DB5-All10,B17,lift_25pct,accuracy,External_AiFusion_Lite,10,14.643085708475644,4.50162501915038,11.42281716301754,17.86335425393375,3.2528443942315137,10,0,2.827369241059388e-06,0.001953125,,,0.00013503471983078102,0.125
DB5-All10,B17,lift_25pct,accuracy,External_HyFusion_Lite,10,16.330460469719196,4.8843739917778395,12.836389803445787,19.824531135992604,3.3434091036454707,10,0,2.246536260358076e-06,0.001953125,,,0.00011008027675754572,0.125
DB5-All10,B17,lift_25pct,macro_f1,A,10,17.39915024400078,4.282491310874611,14.335640510084742,20.462659977916815,4.062857103718761,10,0,4.295675701891653e-07,0.001953125,,,,
DB5-All10,B17,lift_25pct,macro_f1,B,10,47.104851966011516,4.603306389907235,43.81184494977577,50.397858982247264,10.232830052174902,10,0,1.2638710163303976e-10,0.001953125,,,7.836000301248465e-09,0.125
DB5-All10,B17,lift_25pct,macro_f1,C,10,17.691721093484386,4.333955917668303,14.59139579768635,20.792046389282422,4.082118376276114,10,0,4.1248746368319504e-07,0.001953125,,,2.227432303889253e-05,0.125
DB5-All10,B17,lift_25pct,macro_f1,C2,10,1.3238211632203223,0.6496616654445524,0.8590812043119121,1.7885611221287325,2.0377086006982634,10,0,0.00011900130085434005,0.001953125,,,0.0039270429281932214,0.125
DB5-All10,B17,lift_25pct,macro_f1,D_v2_no_bypass,10,-0.30284855493850626,1.065470024027365,-1.0650398947119348,0.4593427848349223,-0.2842393949233508,4,6,0.39214875962351925,0.4921875,,,1.0,1.0
DB5-All10,B17,lift_25pct,macro_f1,D_v2_no_detach,10,-0.03545667768426464,0.03329598123567422,-0.059275187801671445,-0.011638167566857826,-1.0648936108323905,1,9,0.00828996336995541,0.00390625,,,0.1989591208789298,0.125
DB5-All10,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,10,0.34555018460657894,0.2435853781786833,0.17129970213738885,0.519800667075769,1.4185998650259657,9,1,0.0015192248487175904,0.00390625,,,0.04405752061281012,0.125
DB5-All10,B17,lift_25pct,macro_f1,External_AiFusion_Lite,10,14.984701594482337,4.817975919878921,11.538129247483754,18.43127394148092,3.1101653149937105,10,0,4.108293830582114e-06,0.001953125,,,0.00020130639769852358,0.125
DB5-All10,B17,lift_25pct,macro_f1,External_HyFusion_Lite,10,16.904087449741215,5.3605101090399625,13.069409523810902,20.738765375671527,3.1534475462016514,10,0,3.662478952818759e-06,0.001953125,,,0.00018312394764093796,0.125
DB5-All10,B17,lift_50pct,accuracy,A,10,13.5374255834495,3.2692606621601077,11.198737391414188,15.87611377548481,4.140821727718976,10,0,3.648959380191954e-07,0.001953125,,,,
DB5-All10,B17,lift_50pct,accuracy,B,10,43.47308346056998,4.980678877923215,39.9101204289155,47.036046492224465,8.728344975875432,10,0,5.219350068793966e-10,0.001953125,7.307090096311552e-09,0.029296875,3.183803541964319e-08,0.125
DB5-All10,B17,lift_50pct,accuracy,C,10,14.478544500591408,3.6363214660917644,11.877276827559083,17.079812173623733,3.981645912112555,10,0,5.107017931831129e-07,0.001953125,5.107017931831129e-06,0.029296875,2.9110002211437438e-05,0.125
DB5-All10,B17,lift_50pct,accuracy,C2,10,2.649931737097666,0.7684633406939949,2.1002061793608324,3.1996572948344997,3.4483515306072086,10,0,1.7325134281902033e-06,0.001953125,1.3860107425521626e-05,0.029296875,9.009069826589057e-05,0.125
DB5-All10,B17,lift_50pct,accuracy,D_v2_no_bypass,10,1.2720203182283218,0.6084143206842184,0.8367869322464233,1.7072537042102205,2.0907139674125634,10,0,9.798024463438055e-05,0.001953125,,,0.003037387583665797,0.125
DB5-All10,B17,lift_50pct,accuracy,D_v2_no_detach,10,-0.04354881812854705,0.05225068328749656,-0.08092670525899837,-0.006170930998095736,-0.8334593040425973,1,9,0.027107296180586844,0.01953125,,,0.5692532197923237,0.41015625
DB5-All10,B17,lift_50pct,accuracy,D_v2_no_imp_loss,10,1.078979705477161,0.44071033557100714,0.7637145234017655,1.3942448875525566,2.4482741120177702,10,0,2.873052244207487e-05,0.001953125,,,0.0011492208976829948,0.125
DB5-All10,B17,lift_50pct,accuracy,External_AiFusion_Lite,10,12.429694123540688,3.818884587084479,9.697828661133968,15.161559585947408,3.2547970068480434,10,0,2.813223329807938e-06,0.001953125,1.6879339978847628e-05,0.029296875,0.00013503471983078102,0.125
DB5-All10,B17,lift_50pct,accuracy,External_HyFusion_Lite,10,14.120978760236587,4.18674518096318,11.125961681570924,17.11599583890225,3.372781994099768,10,0,2.087490241718861e-06,0.001953125,1.4612431692032027e-05,0.029296875,0.00010437451208594305,0.125
DB5-All10,B17,lift_50pct,macro_f1,A,10,14.366883681534215,3.5218230080323742,11.847523271195595,16.886244091872836,4.079388330636446,10,0,4.1486202401165203e-07,0.001953125,,,,
DB5-All10,B17,lift_50pct,macro_f1,B,10,45.94047076587079,5.099792366995845,42.2922990772161,49.588642454525484,9.00830219347403,10,0,3.939916111209199e-10,0.001953125,5.515882555692878e-09,0.029296875,2.4033488278376112e-08,0.125
DB5-All10,B17,lift_50pct,macro_f1,C,10,15.205590057254451,3.610318499302992,12.622923786089729,17.788256328419173,4.211703222358371,10,0,3.153478096303227e-07,0.001953125,3.1534780963032273e-06,0.029296875,1.734412952966775e-05,0.125
DB5-All10,B17,lift_50pct,macro_f1,C2,10,2.737350210197277,0.8005282970929711,2.1646867644613677,3.3100136559331865,3.4194296693042054,10,0,1.8598279497231055e-06,0.001953125,1.4878623597784844e-05,0.029296875,9.485122543587838e-05,0.125
DB5-All10,B17,lift_50pct,macro_f1,D_v2_no_bypass,10,1.1659207673172878,0.6586706901731704,0.6947361403533634,1.6371053942812122,1.770111809606644,10,0,0.0003353078472349416,0.001953125,,,0.01039454326428319,0.125
DB5-All10,B17,lift_50pct,macro_f1,D_v2_no_detach,10,-0.04813565920029683,0.05210833219252761,-0.0854117144918922,-0.010859603908701464,-0.9237612714689712,1,9,0.016998887208410255,0.013671875,,,0.35697663137661534,0.314453125
DB5-All10,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,10,1.0753011467095042,0.4441467070444947,0.7575777325691309,1.3930245608498775,2.421049463284167,10,0,3.139080196176974e-05,0.001953125,,,0.0011614596725854805,0.125
DB5-All10,B17,lift_50pct,macro_f1,External_AiFusion_Lite,10,12.77093202954254,4.224410970805072,9.74897046799532,15.792893591089758,3.0231272756847103,10,0,5.197347961758762e-06,0.001953125,3.118408777055257e-05,0.029296875,0.0002442753542026618,0.125
DB5-All10,B17,lift_50pct,macro_f1,External_HyFusion_Lite,10,14.645255261318056,4.749982057604756,11.247322793259684,18.043187729376427,3.083223280363953,10,0,4.415826613248682e-06,0.001953125,3.091078629274078e-05,0.029296875,0.00021195967743593673,0.125
DB5-All10,B17,noise_25pct,accuracy,A,10,16.53361945258635,4.141956633032505,13.570642170990485,19.496596734182216,3.9917413235882613,10,0,4.997492891083173e-07,0.001953125,,,,
DB5-All10,B17,noise_25pct,accuracy,B,10,27.419409321283034,2.4092603041802674,25.695928324450286,29.142890318115782,11.380841361852049,10,0,4.886505665573407e-11,0.001953125,,,3.1273636259669805e-09,0.125
DB5-All10,B17,noise_25pct,accuracy,C,10,7.03960265215714,2.61948719597024,5.16573439646549,8.91347090784879,2.687397236751799,10,0,1.3616142623867917e-05,0.001953125,,,0.0005854941328263205,0.125
DB5-All10,B17,noise_25pct,accuracy,C2,10,1.0312552776425388,0.5576765976161472,0.632317472249694,1.4301930830353835,1.8491994859579157,10,0,0.00024446402634537695,0.001953125,,,0.007333920790361308,0.125
DB5-All10,B17,noise_25pct,accuracy,D_v2_no_bypass,10,0.12783334893981646,0.9487256574774842,-0.5508441019910965,0.8065107998707294,0.13474216485269905,5,5,0.6800499829613307,0.76953125,,,1.0,1.0
DB5-All10,B17,noise_25pct,accuracy,D_v2_no_detach,10,-0.012481251084209832,0.053899716941860104,-0.05103878582745831,0.02607628365903865,-0.23156431596241883,5,5,0.4826362058008592,0.625,,,1.0,1.0
DB5-All10,B17,noise_25pct,accuracy,D_v2_no_imp_loss,10,0.22380714218551923,0.27380457600589636,0.0279391478582853,0.4196751365127531,0.8173973768089966,8,2,0.029461905601583988,0.01953125,,,0.5892381120316798,0.41015625
DB5-All10,B17,noise_25pct,accuracy,External_AiFusion_Lite,10,6.456364322892742,2.2735956890007296,4.829931945422073,8.08279670036341,2.8397152379059905,10,0,8.695081568264359e-06,0.001953125,,,0.0003999737521401605,0.125
DB5-All10,B17,noise_25pct,accuracy,External_HyFusion_Lite,10,2.0834242214267773,1.8297277856776404,0.7745158139289694,3.392332628924585,1.1386525568092525,9,1,0.005741714761816695,0.005859375,,,0.13205943952178398,0.146484375
DB5-All10,B17,noise_25pct,macro_f1,A,10,17.419979110362082,4.330972553469469,14.321787984746651,20.518170235977514,4.02218644780079,10,0,4.682611241462209e-07,0.001953125,,,,
DB5-All10,B17,noise_25pct,macro_f1,B,10,28.072723121882632,2.357197936754289,26.386485299128296,29.758960944636968,11.909361824971295,10,0,3.255635377279292e-11,0.001953125,,,2.083606641458747e-09,0.125
DB5-All10,B17,noise_25pct,macro_f1,C,10,7.110087183568187,2.6526928533741705,5.21246503153594,9.007709335600435,2.6803280954763773,10,0,1.390938704358684e-05,0.001953125,,,0.0005702848687870604,0.125
DB5-All10,B17,noise_25pct,macro_f1,C2,10,1.0757448287869398,0.6093783276947956,0.6398218337326382,1.5116678238412413,1.7653152071494767,10,0,0.00034188939726728055,0.001953125,,,0.01039454326428319,0.125
DB5-All10,B17,noise_25pct,macro_f1,D_v2_no_bypass,10,0.008904417772690465,0.997063741310707,-0.7043520152488327,0.7221608507942137,0.008930640443293036,5,5,0.9780861209823709,0.921875,,,1.0,1.0
DB5-All10,B17,noise_25pct,macro_f1,D_v2_no_detach,10,-0.011875612867847662,0.05675337384599209,-0.052474530784686196,0.02872330504899087,-0.20924946065891578,5,5,0.524738214385462,0.6953125,,,1.0,1.0
DB5-All10,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,10,0.23240738590027954,0.2661494957656786,0.04201550608850649,0.4227992657120526,0.8732212143843172,8,2,0.0220627442125966,0.013671875,,,0.441254884251932,0.314453125
DB5-All10,B17,noise_25pct,macro_f1,External_AiFusion_Lite,10,6.329460790067108,2.19161592517413,4.761673202798159,7.897248377336057,2.8880337642026466,10,0,7.572930074850089e-06,0.001953125,,,0.00034835478344310406,0.125
DB5-All10,B17,noise_25pct,macro_f1,External_HyFusion_Lite,10,1.9442788578221069,1.8552384609857078,0.6171212125671592,3.2714365030770542,1.0479940442745517,9,1,0.009025495552451792,0.009765625,,,0.20758639770639123,0.234375
DB5-All10,B17,noise_50pct,accuracy,A,10,13.605895271739717,3.3243342003460468,11.22780984382785,15.983980699651584,4.092818125904252,10,0,4.0332476445448586e-07,0.001953125,,,,
DB5-All10,B17,noise_50pct,accuracy,B,10,29.891152540677048,3.9872513360352397,27.03884476167562,32.743460319678476,7.496681302864542,10,0,2.0175297237501955e-09,0.001953125,2.6227886408752542e-08,0.029296875,1.2105178342501172e-07,0.125
DB5-All10,B17,noise_50pct,accuracy,C,10,5.925016907296557,2.247085338628498,4.317548892043887,7.532484922549227,2.6367565154035826,10,0,1.5877397787392605e-05,0.001953125,5.259240219217648e-05,0.029296875,0.0006668507070704894,0.125
DB5-All10,B17,noise_50pct,accuracy,C2,10,2.39695685471325,0.8564644507556997,1.7842790951622833,3.0096346142642165,2.7986647345354494,10,0,9.79303637039952e-06,0.001953125,4.89651818519976e-05,0.029296875,0.0004406866366679784,0.125
DB5-All10,B17,noise_50pct,accuracy,D_v2_no_bypass,10,1.5938578989828278,0.7172015603150902,1.080802809851468,2.1069129881141877,2.222329101295588,10,0,6.135063566924737e-05,0.001953125,,,0.0020859216127544107,0.125
DB5-All10,B17,noise_50pct,accuracy,D_v2_no_detach,10,-0.09559975695304423,0.07378759210951664,-0.1483842205421985,-0.04281529336388998,-1.2956074892802254,1,9,0.002688453975136354,0.009765625,,,0.0698998033535452,0.224609375
DB5-All10,B17,noise_50pct,accuracy,D_v2_no_imp_loss,10,1.096727318299352,0.47196971880554556,0.7591005205513114,1.4343541160473925,2.3237239055821934,10,0,4.335322718065565e-05,0.001953125,,,0.001604069405684259,0.125
DB5-All10,B17,noise_50pct,accuracy,External_AiFusion_Lite,10,4.9669434715746785,2.1977803065048116,3.3947461515499007,6.539140791599456,2.2599817902062016,10,0,5.3857223735953595e-05,0.001953125,0.00010771444747190719,0.029296875,0.001885002830758376,0.125
DB5-All10,B17,noise_50pct,accuracy,External_HyFusion_Lite,10,1.6150466049630474,2.1835160532245217,0.05305331703058158,3.1770398928955133,0.7396541017310209,8,2,0.04409303831687133,0.01953125,0.04409303831687133,0.029296875,0.8377677280205552,0.41015625
DB5-All10,B17,noise_50pct,macro_f1,A,10,14.44276333930737,3.5545468236710525,11.899993721462504,16.985532957152238,4.06317993706754,10,0,4.292749310254663e-07,0.001953125,,,,
DB5-All10,B17,noise_50pct,macro_f1,B,10,31.222002002914316,4.065623165859006,28.313630394216315,34.13037361161231,7.679512027848643,10,0,1.6291348701900327e-09,0.001953125,2.1178753312470426e-08,0.029296875,9.774809221140197e-08,0.125
DB5-All10,B17,noise_50pct,macro_f1,C,10,6.060934326380817,2.252962564638454,4.44926199691408,7.672606655847554,2.6902064071150913,10,0,1.3501503601067598e-05,0.001953125,5.589887780214552e-05,0.029296875,0.000569383978119179,0.125
DB5-All10,B17,noise_50pct,macro_f1,C2,10,2.4892629564469737,0.904030556842941,1.8425584544172264,3.135967458476721,2.753516391237911,10,0,1.1179775560429103e-05,0.001953125,5.589887780214552e-05,0.029296875,0.0005030899002193097,0.125
DB5-All10,B17,noise_50pct,macro_f1,D_v2_no_bypass,10,1.5146288950065956,0.7124084146654212,1.005002615716963,2.0242551742962283,2.126068226914379,10,0,8.622939420185339e-05,0.001953125,,,0.002931799402863015,0.125
DB5-All10,B17,noise_50pct,macro_f1,D_v2_no_detach,10,-0.0963264465220981,0.07814248054344688,-0.15222620962711733,-0.04042668341707886,-1.232702697075773,2,8,0.003629629626157392,0.013671875,,,0.0943703702800922,0.314453125
DB5-All10,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,10,1.1072048973759832,0.44476188081207574,0.78904141443261,1.4253683803193562,2.4894329868251637,10,0,2.5166185457554573e-05,0.001953125,,,0.0009814812328446283,0.125
DB5-All10,B17,noise_50pct,macro_f1,External_AiFusion_Lite,10,4.843254118388077,2.1619223225045916,3.2967080548513934,6.389800181924761,2.240253531762953,10,0,5.765016249054791e-05,0.001953125,0.00011530032498109582,0.029296875,0.0020754058496597247,0.125
DB5-All10,B17,noise_50pct,macro_f1,External_HyFusion_Lite,10,1.526435040396198,2.186305941569561,-0.03755401343072817,3.090424094223124,0.6981799808403585,8,2,0.05463752127175453,0.048828125,0.05463752127175453,0.048828125,0.928837861619827,0.927734375
DB5-All10,B17,zero_50pct,accuracy,A,10,13.437295760291434,3.3561575077083825,11.03644530968767,15.838146210895198,4.00377387814154,10,0,4.870330317057812e-07,0.001953125,,,,
DB5-All10,B17,zero_50pct,accuracy,B,10,16.60761526131666,1.6692480715953604,15.413507125552904,17.801723397080416,9.949159471212788,10,0,1.6244693048034967e-10,0.001953125,2.436703957205245e-09,0.029296875,1.007170968978168e-08,0.125
DB5-All10,B17,zero_50pct,accuracy,C,10,9.307354958493354,1.389230235096171,8.313559515859193,10.301150401127515,6.6996490022757405,10,0,5.459161297181515e-09,0.001953125,6.550993556617818e-08,0.029296875,3.220905165337094e-07,0.125
DB5-All10,B17,zero_50pct,accuracy,C2,10,2.515819455538756,0.932118410795715,1.8490221132105047,3.1826167978670075,2.699034185357517,10,0,1.314810054804412e-05,0.001953125,5.259240219217648e-05,0.029296875,0.0005785164241139413,0.125
DB5-All10,B17,zero_50pct,accuracy,D_v2_no_bypass,10,1.242121696481141,0.5907669529720061,0.819512476864058,1.664730916098224,2.102557853367265,10,0,9.385965893980204e-05,0.001953125,,,0.0030035090860736652,0.125
DB5-All10,B17,zero_50pct,accuracy,D_v2_no_detach,10,-0.008859496088617913,0.03123538304527383,-0.03120394306012843,0.013484950882892605,-0.28363654371635527,3,7,0.3931121848990059,0.375,,,1.0,1.0
DB5-All10,B17,zero_50pct,accuracy,D_v2_no_imp_loss,10,1.0307180211369595,0.2963377423993801,0.8187307706171686,1.2427052716567504,3.4781867904893495,10,0,1.6111766391893707e-06,0.001953125,,,8.539236187703665e-05,0.125
DB5-All10,B17,zero_50pct,accuracy,External_AiFusion_Lite,10,8.380382258943058,2.1271128464892035,6.858737394466573,9.902027123419543,3.9397920391364596,10,0,5.59026467898284e-07,0.001953125,5.107017931831129e-06,0.029296875,3.1305482202303904e-05,0.125
DB5-All10,B17,zero_50pct,accuracy,External_HyFusion_Lite,10,5.75924784411429,1.3298536542763995,4.807927848621403,6.710567839607177,4.330738067000323,10,0,2.480349744833863e-07,0.001953125,2.7283847193172496e-06,0.029296875,1.4386028520036407e-05,0.125
DB5-All10,B17,zero_50pct,macro_f1,A,10,14.26002321585338,3.599376571841953,11.685184328062345,16.834862103644415,3.961803643278126,10,0,5.33010380884489e-07,0.001953125,,,,
DB5-All10,B17,zero_50pct,macro_f1,B,10,17.176162171179357,1.4898429463517355,16.110392730721916,18.241931611636797,11.528840817241587,10,0,4.3532113983174593e-11,0.001953125,6.529817097476189e-10,0.029296875,2.7425231809399992e-09,0.125
DB5-All10,B17,zero_50pct,macro_f1,C,10,9.576587794654547,1.5027057326587474,8.501616871182591,10.651558718126502,6.372896294014015,10,0,8.489700878211997e-09,0.001953125,1.0187641053854397e-07,0.029296875,5.008923518145079e-07,0.125
DB5-All10,B17,zero_50pct,macro_f1,C2,10,2.609804498455398,0.9659138575007211,1.9188313499369682,3.3007776469738275,2.7019019120485592,10,0,1.3035494097240032e-05,0.001953125,5.589887780214552e-05,0.029296875,0.000569383978119179,0.125
DB5-All10,B17,zero_50pct,macro_f1,D_v2_no_bypass,10,1.1498755653569481,0.6261154380128047,0.7019795628509686,1.5977715678629276,1.8365232600021468,10,0,0.000257017664637545,0.001953125,,,0.00822456526840144,0.125
DB5-All10,B17,zero_50pct,macro_f1,D_v2_no_detach,10,-0.011004512170003089,0.03160371611453838,-0.03361244874630272,0.011603424406296536,-0.34820310782822084,3,7,0.29942254426850623,0.322265625,,,1.0,1.0
DB5-All10,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,10,1.014870673890925,0.2768503973630925,0.8168238302215229,1.212917517560327,3.6657728634570472,10,0,1.033123183978271e-06,0.001953125,,,5.372240556687009e-05,0.125
DB5-All10,B17,zero_50pct,macro_f1,External_AiFusion_Lite,10,8.465606756036266,2.1709143798370873,6.91262816218806,10.018585349884471,3.899558100799698,10,0,6.102860291048328e-07,0.001953125,5.492574261943495e-06,0.029296875,3.234515954255614e-05,0.125
DB5-All10,B17,zero_50pct,macro_f1,External_HyFusion_Lite,10,5.94703229816118,1.3378217459094692,4.990012273291314,6.904052323031046,4.445309934858554,10,0,1.9796968483363943e-07,0.001953125,2.1776665331700338e-06,0.029296875,1.1284272035517448e-05,0.125
DB5-Dev5,ABC52,clean,accuracy,A,5,27.122494290703816,4.070337189470398,22.068503141988522,32.17648543941911,6.663451460696502,5,0,0.00011816372096210452,0.0625,,,,
DB5-Dev5,ABC52,clean,accuracy,B,5,7.205245012088469,1.5644968641653418,5.262665580551675,9.147824443625261,4.605471047672864,5,0,0.000501528718025519,0.0625,,,0.004012229744204152,1.0
DB5-Dev5,ABC52,clean,accuracy,C,5,4.060972029010069,1.3238824728453904,2.417154824624972,5.704789233395165,3.0674717071236044,5,0,0.0023655073212848774,0.0625,,,0.014193043927709264,1.0
DB5-Dev5,ABC52,clean,accuracy,C2,5,0.29897338731405654,0.20524373520339145,0.04412963045513835,0.5538171441729747,1.4566748506003426,5,0,0.031162356206330944,0.0625,,,0.12464942482532378,1.0
DB5-Dev5,ABC52,clean,macro_f1,A,5,28.38270673642405,4.396065733544978,22.92427018134402,33.84114329150408,6.456388156310916,5,0,0.0001338096847546477,0.0625,,,,
DB5-Dev5,ABC52,clean,macro_f1,B,5,7.253445564149876,1.3596932637982502,5.565163389891413,8.94172773840834,5.334619033036656,5,0,0.0002829560651235077,0.0625,,,0.002829560651235077,1.0
DB5-Dev5,ABC52,clean,macro_f1,C,5,4.033642514313438,1.1889569965648141,2.5573574162664285,5.509927612360446,3.3925890725800945,5,0,0.0016194913958758291,0.0625,,,0.009716948375254974,1.0
DB5-Dev5,ABC52,clean,macro_f1,C2,5,0.2811601636395711,0.23035324330481746,-0.0048611654414935646,0.5671814927206358,1.2205609072650339,5,0,0.052483150349079556,0.0625,,,0.20993260139631822,1.0
DB5-Dev5,ABC52,full_acc,accuracy,A,5,46.07725815655712,4.429615923923416,40.5771635379513,51.57735277516294,10.402088792327033,5,0,2.0248660755274246e-05,0.0625,,,,
DB5-Dev5,ABC52,full_acc,accuracy,B,5,31.9792794660724,5.556437049068622,25.080051623958315,38.878507308186485,5.755357108100921,5,0,0.00021020343718282258,0.0625,,,0.0021953675020987863,1.0
DB5-Dev5,ABC52,full_acc,accuracy,C,5,4.096367305295814,2.339810194345881,1.1911092243463757,7.001625386245253,1.750726326090308,5,0,0.017324329820825525,0.0625,,,0.08662164910412762,1.0
DB5-Dev5,ABC52,full_acc,accuracy,C2,5,0.22900893959392654,0.5244976005802034,-0.422240848190771,0.8802587273786241,0.43662533315804497,4,1,0.3841863988955721,0.625,,,0.7032024496535206,1.0
DB5-Dev5,ABC52,full_acc,macro_f1,A,5,46.976391009710724,5.083784330276828,40.66403903217354,53.28874298724791,9.24043742964067,5,0,3.2410795385923726e-05,0.0625,,,,
DB5-Dev5,ABC52,full_acc,macro_f1,B,5,36.22896055389994,6.833447237200401,27.74411513584321,44.71380597195667,5.301710731982267,5,0,0.00028988238935462947,0.0625,,,0.002829560651235077,1.0
DB5-Dev5,ABC52,full_acc,macro_f1,C,5,3.370690808623101,2.4915630655052152,0.2770066509310629,6.464374966315139,1.352841858706725,5,0,0.03896957070309604,0.0625,,,0.1948478535154802,1.0
DB5-Dev5,ABC52,full_acc,macro_f1,C2,5,0.17730218969328027,0.6319849415945411,-0.6074107596915715,0.9620151390781321,0.28054812389348194,4,1,0.5644759100965815,0.625,,,1.0,1.0
DB5-Dev5,ABC52,full_emg,accuracy,A,5,-2.0438579906354306,1.0069843033243213,-3.2941941468295415,-0.7935218344413195,-2.0296820753691147,0,5,0.010509039953418654,0.0625,,,,
DB5-Dev5,ABC52,full_emg,accuracy,B,5,30.132426680456877,7.6090564876100855,20.68453517949263,39.58031818142112,3.9600739893995867,5,0,0.0008981460106579615,0.0625,,,0.006287022074605731,1.0
DB5-Dev5,ABC52,full_emg,accuracy,C,5,-0.4080587071092479,0.866230124778139,-1.4836254672058193,0.6675080529873236,-0.4710742508681061,2,3,0.3516012248267603,0.3125,,,0.7032024496535206,1.0
DB5-Dev5,ABC52,full_emg,accuracy,C2,5,0.5887868186813638,0.7358173938334381,-0.3248511484937383,1.502424785856466,0.8001806203763694,4,1,0.14807848183918004,0.125,,,0.44423544551754013,1.0
DB5-Dev5,ABC52,full_emg,macro_f1,A,5,-2.5383093608023777,1.0537381412814144,-3.846698074365664,-1.2299206472390913,-2.408861615007717,0,5,0.005744124647771229,0.0625,,,,
DB5-Dev5,ABC52,full_emg,macro_f1,B,5,35.33203339150716,8.303957823913093,25.02130791895178,45.64275886406254,4.254842587201095,5,0,0.0006813179907894658,0.0625,,,0.004769225935526261,1.0
DB5-Dev5,ABC52,full_emg,macro_f1,C,5,-0.2093133577662898,0.8462256371516972,-1.2600412657745959,0.8414145502420163,-0.24734934582083287,2,3,0.6096571414986904,0.625,,,1.0,1.0
DB5-Dev5,ABC52,full_emg,macro_f1,C2,5,0.8551711723752377,0.7325265631275101,-0.054380688788130294,1.7647230335386057,1.167426842139483,4,1,0.05939216080149474,0.125,,,0.20993260139631822,1.0
DB5-Dev5,ABC52,lift_25pct,accuracy,A,5,24.44975350277682,3.824173625599189,19.701414788989936,29.1980922165637,6.3934737008563305,5,0,0.00013906851381648722,0.0625,,,,
DB5-Dev5,ABC52,lift_25pct,accuracy,B,5,54.3158040653196,2.439226280847821,51.28710460891839,57.3445035217208,22.267636459886216,5,0,9.735266324031484e-07,0.0625,,,2.3364639177675562e-05,1.0
DB5-Dev5,ABC52,lift_25pct,accuracy,C,5,24.6317916510739,3.174881448644948,20.689655657726448,28.573927644421353,7.75833430302944,5,0,6.480041402355973e-05,0.0625,,,0.0011397911715446691,1.0
DB5-Dev5,ABC52,lift_25pct,accuracy,C2,5,2.6759511003982372,0.5504188861951502,1.992515785478303,3.3593864153181716,4.8616629398313975,5,0,0.00040640714335347494,0.0625,,,0.0036576642901812745,1.0
DB5-Dev5,ABC52,lift_25pct,macro_f1,A,5,25.65337709427741,4.130849964295179,20.52424941163077,30.78250477692405,6.210193378121029,5,0,0.00015592775408440366,0.0625,,,,
DB5-Dev5,ABC52,lift_25pct,macro_f1,B,5,57.413298873161736,2.8866619629268118,53.8290346388113,60.99756310751217,19.889165967652787,5,0,1.5285601866976886e-06,0.0625,,,3.6685444480744527e-05,1.0
DB5-Dev5,ABC52,lift_25pct,macro_f1,C,5,26.183452420904445,3.415591233157888,21.942435754111887,30.424469087697002,7.665862403767944,5,0,6.794807150514133e-05,0.0625,,,0.00101922107257712,1.0
DB5-Dev5,ABC52,lift_25pct,macro_f1,C2,5,2.788475073008385,0.5626282299898447,2.0898798554568865,3.487070290559884,4.956159190694566,5,0,0.00037706526691767177,0.0625,,,0.003016522135341374,1.0
DB5-Dev5,ABC52,lift_50pct,accuracy,A,5,20.263112709785815,3.3767155323753157,16.07036660105992,24.45585881851171,6.000834987580946,5,0,0.00017842377808533876,0.0625,,,,
DB5-Dev5,ABC52,lift_50pct,accuracy,B,5,50.925350421574706,2.684544450866884,47.5920482253556,54.258652617793814,18.96982946403814,5,0,1.8465033417033863e-06,0.0625,1.6618530075330478e-05,0.5625,4.246957685917789e-05,1.0
DB5-Dev5,ABC52,lift_50pct,accuracy,C,5,21.4345631817966,2.97218628931016,17.74410647040533,25.125019893187872,7.211715920663752,5,0,8.649762487520515e-05,0.0625,0.00031775619514780014,0.5625,0.0012109667482528722,1.0
DB5-Dev5,ABC52,lift_50pct,accuracy,C2,5,4.783944630684733,0.613033001012331,4.022763623616909,5.545125637752557,7.803730994554574,5,0,6.332173175248162e-05,0.0625,0.0003166086587624081,0.5625,0.0011397911715446691,1.0
DB5-Dev5,ABC52,lift_50pct,macro_f1,A,5,21.3104528742319,3.60287292933502,16.836895267773663,25.784010480690135,5.914849980058873,5,0,0.00018882676778899038,0.0625,,,,
DB5-Dev5,ABC52,lift_50pct,macro_f1,B,5,54.27113207821437,3.2076719033852226,50.288281357731194,58.25398279869755,16.919165585775538,5,0,2.9152467870170004e-06,0.0625,2.6237221083153005e-05,0.5625,6.4135429314374e-05,1.0
DB5-Dev5,ABC52,lift_50pct,macro_f1,C,5,22.967395529269186,3.1721064917795005,19.028705099958128,26.906085958580245,7.240423859914252,5,0,8.515095115346527e-05,0.0625,0.00028263069859343757,0.5625,0.001192113316148514,1.0
DB5-Dev5,ABC52,lift_50pct,macro_f1,C2,5,4.992636007670535,0.6388050125467896,4.1994548217190815,5.785817193621989,7.8155867746965235,5,0,6.294250974311834e-05,0.0625,0.00028263069859343757,0.5625,0.0010070801558898935,1.0
DB5-Dev5,ABC52,noise_25pct,accuracy,A,5,24.255967711138833,3.799117054141435,19.538740840049464,28.973194582228203,6.38463289376601,5,0,0.00013982798080461117,0.0625,,,,
DB5-Dev5,ABC52,noise_25pct,accuracy,B,5,37.849661272947756,2.38460155331826,34.888787374131695,40.81053517176382,15.872530662524552,5,0,3.7612448477486393e-06,0.0625,,,8.274738665047006e-05,1.0
DB5-Dev5,ABC52,noise_25pct,accuracy,C,5,9.491339616876507,1.2447020464554652,7.945837897302204,11.036841336450811,7.625390866758009,5,0,6.938558549225567e-05,0.0625,,,0.0011397911715446691,1.0
DB5-Dev5,ABC52,noise_25pct,accuracy,C2,5,2.3793764992496236,0.3750239531023961,1.9137227582183205,2.8450302402809267,6.344598737137095,5,0,0.00014333249877919603,0.0625,,,0.0017199899853503524,1.0
DB5-Dev5,ABC52,noise_25pct,macro_f1,A,5,25.44616159763185,4.1223121776196265,20.32763497732459,30.56468821793911,6.172788595628726,5,0,0.00015967589712205892,0.0625,,,,
DB5-Dev5,ABC52,noise_25pct,macro_f1,B,5,39.542126396293824,2.1002201488335364,36.934358649185064,42.149894143402584,18.827610247552165,5,0,1.9028241618882603e-06,0.0625,,,4.3764955723429985e-05,1.0
DB5-Dev5,ABC52,noise_25pct,macro_f1,C,5,9.725797273757047,1.158307947758535,8.287567996191985,11.16402655132211,8.396555762720642,5,0,4.738463149521883e-05,0.0625,,,0.0008941546974799758,1.0
DB5-Dev5,ABC52,noise_25pct,macro_f1,C2,5,2.4798028265242182,0.36423477594137865,2.027545618343993,2.9320600347044437,6.808253879973633,5,0,0.00010856200889119268,0.0625,,,0.0013027441066943122,1.0
DB5-Dev5,ABC52,noise_50pct,accuracy,A,5,19.78446869350135,3.6159637914822387,15.294656634809462,24.274280752193235,5.471423342265104,5,0,0.0002562774938113071,0.0625,,,,
DB5-Dev5,ABC52,noise_50pct,accuracy,B,5,38.81098739382194,3.1375401049473575,34.91521680258834,42.70675798505554,12.36987770534749,5,0,1.0161895110058867e-05,0.0625,7.113326577041206e-05,0.5625,0.00020323790220117734,1.0
DB5-Dev5,ABC52,noise_50pct,accuracy,C,5,7.667015402696151,1.3146532579384105,6.0346577821927365,9.299373023199566,5.8319677499748295,5,0,0.0001995788638271624,0.0625,0.00031775619514780014,0.5625,0.0021953675020987863,1.0
DB5-Dev5,ABC52,noise_50pct,accuracy,C2,5,4.198059098796882,0.4950640134344271,3.5833559365090886,4.812762261084677,8.47983086000035,5,0,4.55671922328076e-05,0.0625,0.0002734031533968456,0.5625,0.0008657766524233444,1.0
DB5-Dev5,ABC52,noise_50pct,macro_f1,A,5,20.79984769376707,3.88158751599808,15.980220219275068,25.619475168259072,5.358593000425695,5,0,0.00027803948636826554,0.0625,,,,
DB5-Dev5,ABC52,noise_50pct,macro_f1,B,5,41.88930937582744,3.104179112478266,38.03496192788705,45.74365682376782,13.4944885130628,5,0,7.1847610406989965e-06,0.0625,5.0293327284892975e-05,0.5625,0.00014369522081397992,1.0
DB5-Dev5,ABC52,noise_50pct,macro_f1,C,5,7.976000055357295,1.271649295530419,6.397038906755991,9.554961203958598,6.2721696016277955,5,0,0.00014995546742141137,0.0625,0.00028263069859343757,0.5625,0.0016495101416355252,1.0
DB5-Dev5,ABC52,noise_50pct,macro_f1,C2,5,4.41241302290613,0.524594038236141,3.761043491955984,5.063782553856277,8.411100205679281,5,0,4.706077355157767e-05,0.0625,0.00028236464130946604,0.5625,0.0008941546974799758,1.0
DB5-Dev5,ABC52,zero_50pct,accuracy,A,5,20.07210565692293,3.522042192506265,15.69891266633324,24.44529864751262,5.69899636626435,5,0,0.0002184720328454262,0.0625,,,,
DB5-Dev5,ABC52,zero_50pct,accuracy,B,5,24.095061633630955,3.2698750236736043,20.03497553810975,28.15514772915216,7.368802005943607,5,0,7.943904878695003e-05,0.0625,0.00031775619514780014,0.5625,0.0011915857318042504,1.0
DB5-Dev5,ABC52,zero_50pct,accuracy,C,5,13.277194755705793,1.0182692054282385,12.012846542845994,14.541542968565592,13.038982898556771,5,0,8.238309533121939e-06,0.0625,6.590647626497551e-05,0.5625,0.0001730045001955607,1.0
DB5-Dev5,ABC52,zero_50pct,accuracy,C2,5,4.807424128849749,0.701742442713762,3.9360958017205014,5.678752455978996,6.8506959765161,5,0,0.00010593363572047304,0.0625,0.00031775619514780014,0.5625,0.0013771372643661495,1.0
DB5-Dev5,ABC52,zero_50pct,macro_f1,A,5,21.12133326560953,3.756565868566356,16.456940669729622,25.785725861489436,5.622511092470265,5,0,0.000230351542265236,0.0625,,,,
DB5-Dev5,ABC52,zero_50pct,macro_f1,B,5,24.559335939381715,3.0581412279510687,20.762152075212214,28.356519803551215,8.030805024605186,5,0,5.6526139718687514e-05,0.0625,0.00028263069859343757,0.5625,0.0009609443752176877,1.0
DB5-Dev5,ABC52,zero_50pct,macro_f1,C,5,13.611293093904042,0.9184043785819672,12.47094344122611,14.751642746581973,14.820588197674015,5,0,4.944447693749843e-06,0.0625,3.9555581549998746e-05,0.5625,0.00010383340156874671,1.0
DB5-Dev5,ABC52,zero_50pct,macro_f1,C2,5,5.0320305058280095,0.7224375515286023,4.1350058071444655,5.929055204511553,6.965350147124494,5,0,9.921956598280858e-05,0.0625,0.00028263069859343757,0.5625,0.0012898543577765115,1.0
DB5-Dev5,B17,clean,accuracy,A,5,20.457283981827665,4.12925717119058,15.330134013035595,25.584433950619733,4.954228601830886,5,0,0.0003776378614287527,0.0625,,,,
DB5-Dev5,B17,clean,accuracy,B,5,5.356375561052474,1.4433519417019878,3.564217418303614,7.148533703801333,3.711066861999218,5,0,0.0011515895939689588,0.0625,,,0.05182153172860315,1.0
DB5-Dev5,B17,clean,accuracy,C,5,3.3087268317469154,1.4545563846562384,1.5026565355618346,5.114797127931996,2.274732603458945,5,0,0.007048866253584234,0.0625,,,0.21973767420495205,1.0
DB5-Dev5,B17,clean,accuracy,C2,5,0.020503679134797892,0.29033528686308635,-0.3399951939712594,0.38100255224085516,0.07062069291104402,3,2,0.8821767741495559,0.8125,,,1.0,1.0
DB5-Dev5,B17,clean,accuracy,D_v2_no_bypass,5,-1.0169329257909965,2.0531430247461753,-3.5662467027815072,1.5323808511995143,-0.49530544805407173,2,3,0.3301758346909472,0.3125,,,1.0,1.0
DB5-Dev5,B17,clean,accuracy,D_v2_no_detach,5,0.033976331447014285,0.05215860464313706,-0.030787130134912827,0.0987397930289414,0.6514041485479967,3,2,0.21895196111311474,0.3125,,,1.0,1.0
DB5-Dev5,B17,clean,accuracy,D_v2_no_imp_loss,5,-0.049027676989170654,0.22305124922427452,-0.3259823829053281,0.2279270289269868,-0.21980453891058058,3,2,0.6488234313020355,0.8125,,,1.0,1.0
DB5-Dev5,B17,clean,accuracy,External_AiFusion_Lite,5,5.597051636182824,1.3839188964578284,3.8786893660172526,7.315413906348396,4.044349456105126,5,0,0.0008283593328568776,0.0625,,,0.04105724929781334,1.0
DB5-Dev5,B17,clean,accuracy,External_HyFusion_Lite,5,0.3447833908170206,0.6826057876856596,-0.5027836407177869,1.192350422351828,0.5050988389447901,2,2,0.3218576694028015,0.625,,,1.0,1.0
DB5-Dev5,B17,clean,macro_f1,A,5,21.058779090311123,4.018054643121514,16.069705297131655,26.04785288349059,5.241038502639961,5,0,0.0003032143041095818,0.0625,,,,
DB5-Dev5,B17,clean,macro_f1,B,5,5.330038895128812,1.489938094506919,3.4800364036272495,7.180041386630375,3.577355941686113,5,0,0.0013243935939215102,0.0625,,,0.056948924538624934,1.0
DB5-Dev5,B17,clean,macro_f1,C,5,3.192285475013816,1.5292894168755007,1.2934218632454753,5.091149086782156,2.087430567286597,5,0,0.009535096363864765,0.0625,,,0.29999323387592847,1.0
DB5-Dev5,B17,clean,macro_f1,C2,5,0.013974980991302566,0.29411065384356394,-0.351211629374421,0.37916159135702615,0.04751606515667328,3,2,0.9204999941141339,1.0,,,1.0,1.0
DB5-Dev5,B17,clean,macro_f1,D_v2_no_bypass,5,-1.1031833538813185,2.094407529315914,-3.703733780599789,1.497367072837152,-0.5267281264222946,2,3,0.3041655317517021,0.3125,,,1.0,1.0
DB5-Dev5,B17,clean,macro_f1,D_v2_no_detach,5,0.03322094439983214,0.05941239914769632,-0.04054929266877452,0.1069911814684388,0.5591584395918182,3,2,0.27933564361985264,0.3125,,,1.0,1.0
DB5-Dev5,B17,clean,macro_f1,D_v2_no_imp_loss,5,-0.07851583810415841,0.2393288124285055,-0.3756818082294958,0.218650132021179,-0.3280668019343195,3,2,0.503882284125971,0.8125,,,1.0,1.0
DB5-Dev5,B17,clean,macro_f1,External_AiFusion_Lite,5,5.265051466526682,1.2078846711321523,3.765264556399692,6.764838376653672,4.358902461765444,5,0,0.0006206179599946731,0.0625,,,0.031030897999733655,1.0
DB5-Dev5,B17,clean,macro_f1,External_HyFusion_Lite,5,0.11937397351025725,0.7428045916056347,-0.8029397455869111,1.0416876926074257,0.16070710232447588,2,3,0.7374991370812551,0.8125,,,1.0,1.0
DB5-Dev5,B17,full_acc,accuracy,A,5,46.012244947043115,4.590782747107696,40.3120352863845,51.71245460770173,10.022745026658459,5,0,2.3470484451471456e-05,0.0625,,,,
DB5-Dev5,B17,full_acc,accuracy,B,5,23.890762682194705,5.4844768220296,17.080885263297546,30.700640101091864,4.356069586479467,5,0,0.0006221793502265405,0.0625,,,0.03235332621178011,1.0
DB5-Dev5,B17,full_acc,accuracy,C,5,0.7763851090528462,3.2996825873217803,-3.320711965124464,4.8734821832301565,0.23529084646987417,3,2,0.6266216156771742,0.8125,,,1.0,1.0
DB5-Dev5,B17,full_acc,accuracy,C2,5,-0.5510802816378402,0.1359496449000828,-0.7198840612788593,-0.38227650199682106,-4.053561758420632,0,5,0.0008211449859562668,0.0625,,,0.04105724929781334,1.0
DB5-Dev5,B17,full_acc,accuracy,D_v2_no_bypass,5,-5.525807551482186,2.3906368929627417,-8.494175314251732,-2.5574397887126383,-2.311437411406294,0,5,0.006658717400150062,0.0625,,,0.21973767420495205,1.0
DB5-Dev5,B17,full_acc,accuracy,D_v2_no_detach,5,-0.004695832991481463,0.058518287201191906,-0.0773558834457497,0.06796421746278677,-0.08024556452475626,2,2,0.8663192221305825,1.0,,,1.0,1.0
DB5-Dev5,B17,full_acc,accuracy,D_v2_no_imp_loss,5,-0.7720127152450784,0.33676650806112085,-1.1901635641053707,-0.3538618663847861,-2.292427235979664,0,5,0.006857398781052699,0.0625,,,0.21973767420495205,1.0
DB5-Dev5,B17,full_acc,accuracy,External_AiFusion_Lite,5,-0.14438708680587506,4.0103431335231905,-5.123885776145301,4.8351116025335505,-0.036003673999592964,2,3,0.9397013942873936,1.0,,,1.0,1.0
DB5-Dev5,B17,full_acc,accuracy,External_HyFusion_Lite,5,-8.65955841256996,3.3481184004677216,-12.81679649215431,-4.502320332985609,-2.5863955143761483,0,5,0.004440912067628175,0.0625,,,0.15987283443461428,1.0
DB5-Dev5,B17,full_acc,macro_f1,A,5,50.78264817237065,4.351721443925865,45.37927232523659,56.18602401950471,11.669553951632885,5,0,1.2816042307318773e-05,0.0625,,,,
DB5-Dev5,B17,full_acc,macro_f1,B,5,29.712720040833357,4.531761040088673,24.085795508892797,35.33964457277392,6.556550484014922,5,0,0.0001259383888086905,0.0625,,,0.00730442655090405,1.0
DB5-Dev5,B17,full_acc,macro_f1,C,5,0.30476848600262335,2.8980033619152046,-3.2935779551609667,3.903114927166213,0.1051649870417027,3,2,0.8256357273555276,0.8125,,,1.0,1.0
DB5-Dev5,B17,full_acc,macro_f1,C2,5,-0.6847474453908287,0.3462875308341566,-1.1147202054544776,-0.25477468532717973,-1.9773956161267807,0,5,0.011496696386255804,0.0625,,,0.33340419520141834,1.0
DB5-Dev5,B17,full_acc,macro_f1,D_v2_no_bypass,5,-5.94603883551447,1.9908607024067846,-8.418018895131636,-3.4740587758973027,-2.986667439025847,0,5,0.002613270227167884,0.0625,,,0.09700170812923103,1.0
DB5-Dev5,B17,full_acc,macro_f1,D_v2_no_detach,5,-0.023001389262029548,0.0780682177419112,-0.11993588463609323,0.07393310611203413,-0.2946319248387449,3,2,0.5460069930459284,0.8125,,,1.0,1.0
DB5-Dev5,B17,full_acc,macro_f1,D_v2_no_imp_loss,5,-0.8067939141082592,0.46880096708442437,-1.388887197260098,-0.22470063095642046,-1.7209732290568571,0,5,0.018330524245123842,0.0625,,,0.4765936303732199,1.0
DB5-Dev5,B17,full_acc,macro_f1,External_AiFusion_Lite,5,-0.760238189505279,3.5264780889517238,-5.138939073011054,3.6184626940004954,-0.2155800122187251,2,3,0.6549587890212469,0.8125,,,1.0,1.0
DB5-Dev5,B17,full_acc,macro_f1,External_HyFusion_Lite,5,-9.423978310909174,2.9541549250294095,-13.09204612643454,-5.755910495383809,-3.190075859279911,0,5,0.0020424209327696923,0.0625,,,0.0816968373107877,1.0
DB5-Dev5,B17,full_emg,accuracy,A,5,-1.164721898062655,1.259331943170655,-2.728389033685649,0.39894523756033884,-0.9248728298991624,1,4,0.10746385075392591,0.125,,,,
DB5-Dev5,B17,full_emg,accuracy,B,5,23.783475692020346,3.043847112608237,20.004040316258212,27.56291106778248,7.813623619105023,5,0,6.300510765424045e-05,0.0625,,,0.003906316674562907,1.0
DB5-Dev5,B17,full_emg,accuracy,C,5,0.27802484685315987,0.6051938984764801,-0.4734226288176707,1.0294723225239903,0.4593979674168259,4,1,0.36236271698018657,0.625,,,1.0,1.0
DB5-Dev5,B17,full_emg,accuracy,C2,5,1.3574315773066137,0.9372523359148349,0.1936790945687803,2.521184060044447,1.4483096230233978,4,1,0.03171842017134118,0.125,,,0.7612420841121883,1.0
DB5-Dev5,B17,full_emg,accuracy,D_v2_no_bypass,5,0.5818941855681325,0.7303837162490514,-0.3249969797725899,1.4887853509088549,0.7966965481603291,4,1,0.1494284925183014,0.125,,,1.0,1.0
DB5-Dev5,B17,full_emg,accuracy,D_v2_no_detach,5,-0.021241936143474582,0.05706285714719184,-0.09209483149778717,0.04961095921083801,-0.37225503953792005,2,2,0.45200037595159126,0.625,,,1.0,1.0
DB5-Dev5,B17,full_emg,accuracy,D_v2_no_imp_loss,5,-0.11417146678723178,0.9244200248010851,-1.261990530801372,1.0336475972269084,-0.12350605106352924,2,3,0.7961005752664472,1.0,,,1.0,1.0
DB5-Dev5,B17,full_emg,accuracy,External_AiFusion_Lite,5,-2.941621986158995,1.2334404940136434,-4.473140641502404,-1.4101033308155857,-2.3848916915212426,0,5,0.005954116129958309,0.0625,,,0.20243994841858248,1.0
DB5-Dev5,B17,full_emg,accuracy,External_HyFusion_Lite,5,-1.8795403093808603,1.64899724418704,-3.927040820625133,0.16796020186341232,-1.1398080354630784,0,5,0.06339355849551134,0.0625,,,1.0,1.0
DB5-Dev5,B17,full_emg,macro_f1,A,5,-1.098234514001555,1.185185162091866,-2.5698362609763206,0.3733672329732105,-0.9266353892442915,1,4,0.1069851152791145,0.1875,,,,
DB5-Dev5,B17,full_emg,macro_f1,B,5,30.8660513724981,3.191390729733572,26.903416399186675,34.82868634580952,9.671661663025167,5,0,2.7042177348104135e-05,0.0625,,,0.0017036571729305604,1.0
DB5-Dev5,B17,full_emg,macro_f1,C,5,0.5366824018368455,0.6948947087846709,-0.3261433406033709,1.3995081442770618,0.7723219000695383,4,1,0.15924703981764315,0.1875,,,1.0,1.0
DB5-Dev5,B17,full_emg,macro_f1,C2,5,1.4023532951362627,1.0588393089454817,0.08763064533570275,2.7170759449368225,1.3244250409751912,4,1,0.04149242833291428,0.125,,,0.9958182799899427,1.0
DB5-Dev5,B17,full_emg,macro_f1,D_v2_no_bypass,5,0.5594731583995216,0.684879712859488,-0.2909173241582378,1.4098636409572811,0.816892584047536,5,0,0.14178159928052322,0.0625,,,1.0,1.0
DB5-Dev5,B17,full_emg,macro_f1,D_v2_no_detach,5,-0.030127343153900643,0.06935561501816845,-0.11624371339524087,0.05598902708743958,-0.4343893878816944,2,3,0.386389377140048,0.625,,,1.0,1.0
DB5-Dev5,B17,full_emg,macro_f1,D_v2_no_imp_loss,5,-0.10994264201752646,0.8773616127458012,-1.1993309699699826,0.9794456859349296,-0.12531052238933577,2,3,0.7932159390482487,1.0,,,1.0,1.0
DB5-Dev5,B17,full_emg,macro_f1,External_AiFusion_Lite,5,-3.1615207190997703,1.2635805664539372,-4.730463217295546,-1.5925782209039945,-2.502033351123892,0,5,0.005009233435266136,0.0625,,,0.17532317023431476,1.0
DB5-Dev5,B17,full_emg,macro_f1,External_HyFusion_Lite,5,-1.9046992324911336,1.6680707596628261,-3.9758826412208723,0.1664841762386049,-1.141857574960512,0,5,0.0630862285306274,0.0625,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,accuracy,A,5,18.277904306114547,3.4832216904172033,13.952913335361039,22.602895276868054,5.247413438082177,5,0,0.00030177812512853524,0.0625,,,,
DB5-Dev5,B17,lift_25pct,accuracy,B,5,44.67638607032391,6.43104920724113,36.691183799015725,52.66158834163209,6.946982464388533,5,0,0.0001002587102190064,0.0625,,,0.00611578132335939,1.0
DB5-Dev5,B17,lift_25pct,accuracy,C,5,19.236684862466188,3.615733670690789,14.747158536476281,23.726211188456094,5.3202715173407675,5,0,0.00028595023320319556,0.0625,,,0.015727262826175755,1.0
DB5-Dev5,B17,lift_25pct,accuracy,C2,5,1.6605392758853932,0.4293083155183927,1.1274825963767017,2.193595955394085,3.867941094689211,5,0,0.0009829818554485102,0.0625,,,0.04654656816688954,1.0
DB5-Dev5,B17,lift_25pct,accuracy,D_v2_no_bypass,5,-0.3092765821043164,1.3500772040711146,-1.9856188411950189,1.367065676986386,-0.22908066381070857,2,3,0.6354695683707572,1.0,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,accuracy,D_v2_no_detach,5,-0.0241570466108465,0.03043230720896099,-0.061943746854490306,0.013629653632797306,-0.7937960945574741,0,5,0.15056236657496266,0.0625,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,accuracy,D_v2_no_imp_loss,5,0.3012721540902108,0.2692352408286206,-0.033027551494408225,0.6355718596748299,1.118992272939422,4,1,0.06661385374754825,0.125,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,accuracy,External_AiFusion_Lite,5,15.548828482377417,4.2715278917200035,10.245026081905452,20.852630882849382,3.640109318381722,5,0,0.0012395633703179173,0.0625,,,0.05454078829398836,1.0
DB5-Dev5,B17,lift_25pct,accuracy,External_HyFusion_Lite,5,17.1830019361935,4.544475204035096,11.540290684613403,22.825713187773594,3.781075077918018,5,0,0.0010722459120506317,0.0625,,,0.04932331195432906,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,A,5,18.829063996399775,3.3493598032151697,14.670284511716646,22.987843481082905,5.621690443148295,5,0,0.00023048330655110047,0.0625,,,,
DB5-Dev5,B17,lift_25pct,macro_f1,B,5,46.64790568873327,6.178917974565426,38.97576569186124,54.320045685605294,7.549526613033587,5,0,7.218389406187545e-05,0.0625,,,0.004403217537774402,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,C,5,19.707007935618208,3.37877616532998,15.511703213138993,23.902312658097422,5.832587591280575,5,0,0.0001994956642114346,0.0625,,,0.010972261531628903,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,C2,5,1.6937894614180404,0.4890931681760056,1.0865000827264741,2.3010788401096067,3.4631223080354117,5,0,0.0014980859745521312,0.0625,,,0.06291961093118952,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,D_v2_no_bypass,5,-0.37934147884367997,1.3975609936914455,-2.114642650004229,1.355959692316869,-0.27143107210062223,2,3,0.5766560149718339,1.0,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,D_v2_no_detach,5,-0.023039251065695154,0.03318145566278819,-0.06423946997017374,0.01816096783878344,-0.6943411795984842,0,5,0.19547514484719625,0.0625,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,5,0.29119139512070236,0.26567557601514113,-0.03868840281934649,0.6210711930607512,1.0960412676553566,4,1,0.07038290899062545,0.125,,,1.0,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,External_AiFusion_Lite,5,15.643423083804985,4.157737586547794,10.480910008609971,20.805936158999998,3.762484466171867,5,0,0.0010926372090384,0.0625,,,0.049168674406727994,1.0
DB5-Dev5,B17,lift_25pct,macro_f1,External_HyFusion_Lite,5,17.62767877038851,4.380799677913436,12.18819752698074,23.06716001379628,4.023849540361665,5,0,0.0008446973884740397,0.0625,,,0.03970077725827986,1.0
DB5-Dev5,B17,lift_50pct,accuracy,A,5,14.668345681623814,2.7870849849355244,11.207722595895087,18.128968767352543,5.262970365420395,5,0,0.0002983087412358403,0.0625,,,,
DB5-Dev5,B17,lift_50pct,accuracy,B,5,42.415254409466854,7.17755241016053,33.50314598654985,51.327362832383855,5.909431514484505,5,0,0.00018950730890181816,0.0625,0.00208458039792,0.9375,0.010801916607403634,1.0
DB5-Dev5,B17,lift_50pct,accuracy,C,5,16.11987089280415,3.129982058639069,12.233484855568308,20.006256930039992,5.1501480170826115,5,0,0.0003246461987471208,0.0625,0.0029218157887240873,0.9375,0.017530894732344524,1.0
DB5-Dev5,B17,lift_50pct,accuracy,C2,5,3.147829476199322,0.4751480642950022,2.557855230948009,3.7378037214506348,6.624944333657115,5,0,0.00012089343776289394,0.0625,0.0016925081286805151,0.9375,0.007253606265773636,1.0
DB5-Dev5,B17,lift_50pct,accuracy,D_v2_no_bypass,5,1.1840692446348555,0.5410540508140678,0.5122619086567163,1.8558765806129949,2.1884490890573867,5,0,0.008081547322763524,0.0625,,,0.24244641968290573,1.0
DB5-Dev5,B17,lift_50pct,accuracy,D_v2_no_detach,5,-0.06054453984710051,0.05798042740505677,-0.13253674915642652,0.011447669462225502,-1.0442237588924725,0,5,0.0798177801816659,0.0625,,,1.0,1.0
DB5-Dev5,B17,lift_50pct,accuracy,D_v2_no_imp_loss,5,0.7340723299762764,0.3048074282505698,0.3556039199324662,1.1125407400200866,2.408315093203127,5,0,0.005748810681658992,0.0625,,,0.20120837385806473,1.0
DB5-Dev5,B17,lift_50pct,accuracy,External_AiFusion_Lite,5,12.652941804275363,3.4981655387684607,8.309395595029484,16.996488013521244,3.6170220259873314,5,0,0.0012699684029253866,0.0625,0.006349842014626933,0.9375,0.05460864132579162,1.0
DB5-Dev5,B17,lift_50pct,accuracy,External_HyFusion_Lite,5,14.263440423966642,3.6745538678324627,9.700879176818672,18.82600167111461,3.881679500967645,5,0,0.0009697201701435322,0.0625,0.0058183210208611925,0.9375,0.04654656816688954,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,A,5,15.17290359867703,2.7187615043218685,11.797115319058252,18.548691878295806,5.580814490185139,5,0,0.00023716678987909017,0.0625,,,,
DB5-Dev5,B17,lift_50pct,macro_f1,B,5,44.92531314142147,7.041145944284203,36.18257571630531,53.66805056653763,6.380397948985921,5,0,0.0001401936129630371,0.0625,0.001682323355556445,0.9375,0.007991035938893115,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,C,5,16.63043365001568,2.981381337428865,12.92855977841366,20.332307521617697,5.578096783941674,5,0,0.00023761965149570442,0.0625,0.00213857686346134,0.9375,0.012593841529272334,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,C2,5,3.235242311980065,0.47120735044005835,2.650161109249659,3.820323514710471,6.865857056259176,5,0,0.00010501399591530937,0.0625,0.0013735055966894066,0.9375,0.006195825759003253,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,D_v2_no_bypass,5,1.1011614141603832,0.644312235193263,0.30114210811871067,1.9011807202020556,1.7090493614948772,5,0,0.01875334670414515,0.0625,,,0.4765936303732199,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,D_v2_no_detach,5,-0.06738577806858492,0.05539510200027802,-0.13616788189915557,0.0013963257619857422,-1.2164573335066107,0,5,0.05298241664525136,0.0625,,,1.0,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,5,0.7459425359289784,0.3101102057637968,0.3608898579565098,1.130995213901447,2.4054111153540823,5,0,0.0057737887635690354,0.0625,,,0.1963088179613472,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,External_AiFusion_Lite,5,12.714601629088234,3.4195548971214467,8.468663423451149,16.960539834725317,3.7182036877931925,5,0,0.0011431755188660749,0.0625,0.005105293599666129,0.9375,0.050299722830107294,1.0
DB5-Dev5,B17,lift_50pct,macro_f1,External_HyFusion_Lite,5,14.591877803371975,3.580718001502889,10.1458291731857,19.03792643355825,4.0751262169340094,5,0,0.0008045596864642329,0.0625,0.004827358118785398,0.9375,0.03861886495028318,1.0
DB5-Dev5,B17,noise_25pct,accuracy,A,5,18.17588342410946,3.5813459680015467,13.729055070529721,22.6227117776892,5.075154309722253,5,0,0.0003437642513230646,0.0625,,,,
DB5-Dev5,B17,noise_25pct,accuracy,B,5,27.543886547779074,2.973878424948995,23.851328772484983,31.236444323073165,9.261941011677866,5,0,3.2113152619157284e-05,0.0625,,,0.002055241767626066,1.0
DB5-Dev5,B17,noise_25pct,accuracy,C,5,8.639539950162327,2.7434771241771765,5.233063175175923,12.04601672514873,3.1491204625055866,5,0,0.0021439171397754,0.0625,,,0.085756685591016,1.0
DB5-Dev5,B17,noise_25pct,accuracy,C2,5,1.2914846412601122,0.4192269557894549,0.770945623179784,1.8120236593404404,3.0806335886204907,5,0,0.00232794009726993,0.0625,,,0.09078966379352728,1.0
DB5-Dev5,B17,noise_25pct,accuracy,D_v2_no_bypass,5,0.16063258580985007,1.1815458910962582,-1.306450409389962,1.6277155810096622,0.1359512034363832,3,2,0.7762885801255033,0.625,,,1.0,1.0
DB5-Dev5,B17,noise_25pct,accuracy,D_v2_no_detach,5,-0.02414368180086779,0.05432246771098134,-0.09159393425117988,0.043306570649444306,-0.44445112341586646,2,3,0.3765611369219832,0.625,,,1.0,1.0
DB5-Dev5,B17,noise_25pct,accuracy,D_v2_no_imp_loss,5,0.09791987377040234,0.18795662597329413,-0.13545910192448793,0.33129884946529264,0.5209705870348796,3,2,0.3087848407143468,0.3125,,,1.0,1.0
DB5-Dev5,B17,noise_25pct,accuracy,External_AiFusion_Lite,5,7.447943592863458,2.4686193466082558,4.382747824910682,10.513139360816234,3.017048214864116,5,0,0.002516527913158573,0.0625,,,0.09562806070002576,1.0
DB5-Dev5,B17,noise_25pct,accuracy,External_HyFusion_Lite,5,3.319828033769401,1.6537366542726393,1.2664427676491155,5.373213299889686,2.007470793606831,5,0,0.010915511823982907,0.0625,,,0.28828424484239507,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,A,5,18.72861584198269,3.4376993296831393,14.460148347665918,22.997083336299465,5.448008695893992,5,0,0.00026061423176358374,0.0625,,,,
DB5-Dev5,B17,noise_25pct,macro_f1,B,5,28.227854655605114,2.483373777852238,25.144338841562714,31.311370469647514,11.366736214802977,5,0,1.422982533101437e-05,0.0625,,,0.0009107088211849196,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,C,5,8.694954314002928,2.7056219973039237,5.335480887202477,12.054427740803378,3.2136618946280024,5,0,0.00198665711338859,0.0625,,,0.08145294164893219,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,C2,5,1.3606802486696168,0.45272550469126116,0.7985472884258474,1.9228132089133863,3.0055303590583895,5,0,0.0025526765297166063,0.0625,,,0.09700170812923103,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,D_v2_no_bypass,5,0.06815436661696594,1.2315659223864168,-1.461036700624862,1.5973454338587938,0.05533960089193,3,2,0.9074875450533917,0.8125,,,1.0,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,D_v2_no_detach,5,-0.026004621581727783,0.055560081151925546,-0.09499157408535337,0.04298233092189781,-0.46804506117656275,2,3,0.3543654931988949,0.625,,,1.0,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,5,0.12473557150382675,0.17555858312456604,-0.0932492007376102,0.3427203437452637,0.7105068250369834,4,1,0.18731753161284606,0.1875,,,1.0,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,External_AiFusion_Lite,5,7.196848215529791,2.280436210590541,4.365312672639293,10.028383758420288,3.1559085854307223,5,0,0.0021266714968058327,0.0625,,,0.08294018837542748,1.0
DB5-Dev5,B17,noise_25pct,macro_f1,External_HyFusion_Lite,5,3.2467870210901935,1.4859204933596717,1.4017730402923103,5.091801001888077,2.1850341492694514,5,0,0.00812608340205876,0.0625,,,0.2681607522679391,1.0
DB5-Dev5,B17,noise_50pct,accuracy,A,5,14.673542664491615,2.854466661563307,11.12925417675556,18.217831152227667,5.140554928203417,5,0,0.0003270166653007529,0.0625,,,,
DB5-Dev5,B17,noise_50pct,accuracy,B,5,28.716537550576685,5.107292317330763,22.37499655184439,35.05807854930898,5.622653994785417,5,0,0.00023032860731130104,0.0625,0.0023032860731130103,0.9375,0.012898402009432859,1.0
DB5-Dev5,B17,noise_50pct,accuracy,C,5,7.164214745583754,2.545688370161314,4.003325145708427,10.325104345459081,2.814254419180842,5,0,0.003258109397205974,0.0625,0.009774328191617922,0.9375,0.12055004769662105,1.0
DB5-Dev5,B17,noise_50pct,accuracy,C2,5,2.977987484322415,0.47634434608651466,2.3865278590388743,3.5694471096059552,6.251753608053839,5,0,0.00015189085165783948,0.0625,0.0019430257115415222,0.9375,0.008818347460073062,1.0
DB5-Dev5,B17,noise_50pct,accuracy,D_v2_no_bypass,5,1.7616567737339306,0.8524742930228281,0.7031701346932766,2.8201434127745846,2.066521874210647,5,0,0.009874542051563661,0.0625,,,0.28636171949534617,1.0
DB5-Dev5,B17,noise_50pct,accuracy,D_v2_no_detach,5,-0.07874834287254107,0.07887018661206471,-0.17667861412035452,0.019181928375272383,-0.9984551356506489,1,4,0.08935125308788115,0.1875,,,1.0,1.0
DB5-Dev5,B17,noise_50pct,accuracy,D_v2_no_imp_loss,5,0.8926726437865028,0.5175380294068902,0.250064304970645,1.5352809826023606,1.7248445390757565,5,0,0.018195710556137928,0.0625,,,0.4548927639034482,1.0
DB5-Dev5,B17,noise_50pct,accuracy,External_AiFusion_Lite,5,5.469506109207818,2.678830787577249,2.1432983629933067,8.79571385542233,2.04175125004983,5,0,0.010295865887228394,0.0625,0.02059173177445679,0.9375,0.28828424484239507,1.0
DB5-Dev5,B17,noise_50pct,accuracy,External_HyFusion_Lite,5,2.7213382921694707,2.5385823953348146,-0.4307280745916495,5.873404658930591,1.0719913197107602,5,0,0.07459503415865304,0.0625,0.07459503415865304,0.9375,1.0,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,A,5,15.193452262601104,2.7804989412910635,11.741006830156302,18.645897695045907,5.4642898930745,5,0,0.0002575891370179354,0.0625,,,,
DB5-Dev5,B17,noise_50pct,macro_f1,B,5,29.957639964514378,4.28868530023288,24.632533827589498,35.28274610143926,6.985273543593335,5,0,9.81075426206719e-05,0.0625,0.0013735055966894066,0.9375,0.005886452557240313,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,C,5,7.292398301431547,2.5174720958241004,4.1665438335641785,10.418252769298915,2.8967146501953036,5,0,0.002927840570551685,0.0625,0.008783521711655055,0.9375,0.10540226053986065,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,C2,5,3.0835595900253443,0.5233347006516406,2.433753733215457,3.7333654468352315,5.892136688405698,5,0,0.00019170001211351375,0.0625,0.002108700133248651,0.9375,0.01073520067835677,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,D_v2_no_bypass,5,1.7199493693320342,0.8199521548328936,0.7018442984264297,2.7380544402376388,2.0976216224257134,5,0,0.009374788558622765,0.0625,,,0.29999323387592847,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,D_v2_no_detach,5,-0.07711358896087539,0.07671506622269328,-0.17236792480941143,0.018140746887660666,-1.0051948431749411,1,4,0.08787031731827576,0.1875,,,1.0,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,5,0.9544335944936044,0.5058080514601451,0.3263899469939443,1.5824772419932644,1.8869482044391865,5,0,0.013484676128144683,0.0625,,,0.3775709315880511,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,External_AiFusion_Lite,5,5.243619387030238,2.5387208704708066,2.0913810806781097,8.395857693382366,2.0654572340037554,5,0,0.009892215270675369,0.0625,0.019784430541350737,0.9375,0.29999323387592847,1.0
DB5-Dev5,B17,noise_50pct,macro_f1,External_HyFusion_Lite,5,2.691246712011919,2.3718126869778193,-0.2537477118913789,5.636241135915217,1.1346792800240582,5,0,0.06417015658811315,0.0625,0.06417015658811315,0.9375,1.0,1.0
DB5-Dev5,B17,zero_50pct,accuracy,A,5,14.791212412391602,2.8255143534368643,11.282872963321054,18.29955186146215,5.2348742785185465,5,0,0.0003046111073397171,0.0625,,,,
DB5-Dev5,B17,zero_50pct,accuracy,B,5,17.102011680125823,2.0586932921026597,14.54580633597836,19.658217024273284,8.307216886425357,5,0,4.943611550966497e-05,0.0625,0.0007415417326449745,0.9375,0.003114475277108893,1.0
DB5-Dev5,B17,zero_50pct,accuracy,C,5,9.920772453965167,1.580392253170414,7.958456290163332,11.883088617767003,6.277411467984087,5,0,0.00014946351627242478,0.0625,0.0019430257115415222,0.9375,0.008818347460073062,1.0
DB5-Dev5,B17,zero_50pct,accuracy,C2,5,3.171628347005009,0.6390744758393737,2.3781125781843158,3.965144115825702,4.96284622044923,5,0,0.0003750902828599332,0.0625,0.0030007222628794655,0.9375,0.019879784991576457,1.0
DB5-Dev5,B17,zero_50pct,accuracy,D_v2_no_bypass,5,1.2417217844771256,0.6131848054601252,0.48035228729170776,2.0030912816625435,2.0250367807880614,5,0,0.010592512086269983,0.0625,,,0.28828424484239507,1.0
DB5-Dev5,B17,zero_50pct,accuracy,D_v2_no_detach,5,-0.011005622596964582,0.016392506948028206,-0.03135960831463631,0.009348363120707144,-0.671381298288143,1,4,0.2076919943125097,0.3125,,,1.0,1.0
DB5-Dev5,B17,zero_50pct,accuracy,D_v2_no_imp_loss,5,0.858982695177164,0.2476744042470428,0.551454304147045,1.166511086207283,3.468193242610455,5,0,0.0014897985231534384,0.0625,,,0.061081739449290975,1.0
DB5-Dev5,B17,zero_50pct,accuracy,External_AiFusion_Lite,5,8.618710321343098,2.405077549047937,5.632412115802121,11.605008526884074,3.5835477840433305,5,0,0.0013157104133615035,0.0625,0.006349842014626933,0.9375,0.05525983736118315,1.0
DB5-Dev5,B17,zero_50pct,accuracy,External_HyFusion_Lite,5,6.2596367551265075,1.4520135240498506,4.456723837408829,8.062549672844186,4.311004444137396,5,0,0.0006476863409439472,0.0625,0.00453380438660763,0.9375,0.03303200338814131,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,A,5,15.270935934090184,2.759336110268766,11.84476762702584,18.69710424115453,5.534279016340188,5,0,0.000245071968182212,0.0625,,,,
DB5-Dev5,B17,zero_50pct,macro_f1,B,5,17.549481868860976,1.9152740345894377,15.171355053416796,19.927608684305156,9.162909093905677,5,0,3.351290590757585e-05,0.0625,0.0005026935886136378,0.9375,0.0020778001662697027,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,C,5,10.112065265031259,1.7416616891309848,7.949506648586555,12.274623881475963,5.805987080118154,5,0,0.0002031053717502944,0.0625,0.002108700133248651,0.9375,0.010972261531628903,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,C2,5,3.276967782518665,0.6551451131455295,2.463497681926728,4.090437883110602,5.001896094111201,5,0,0.0003638104222039787,0.0625,0.0029104833776318296,0.9375,0.018918141954606893,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,D_v2_no_bypass,5,1.1968639680084034,0.6756849180225707,0.35789033117051405,2.035837604846293,1.771334443147099,5,0,0.01666613998920107,0.0625,,,0.44998577970842896,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,D_v2_no_detach,5,-0.011790479703728263,0.017883559702206772,-0.033995851945686086,0.01041489253822956,-0.6592915448635965,1,4,0.2144343677690113,0.3125,,,1.0,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,5,0.8776954660552683,0.205552587284465,0.6224682186865108,1.1329227134240258,4.269931493689361,5,0,0.0006720734660352174,0.0625,,,0.032931599835725654,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,External_AiFusion_Lite,5,8.533965462015384,2.22834179744139,5.76711367643974,11.300817247591029,3.829738091263284,5,0,0.0010210587199332257,0.0625,0.005105293599666129,0.9375,0.046968701116928385,1.0
DB5-Dev5,B17,zero_50pct,macro_f1,External_HyFusion_Lite,5,6.47765648319178,1.4345762834001639,4.696394759416832,8.258918206966726,4.515379598942448,5,0,0.0005414442890968714,0.0625,0.0037901100236781,0.9375,0.027613658743940443,1.0
DB5-Holdout5,ABC52,clean,accuracy,A,5,23.998038409513356,3.8783360770532953,19.18244812970145,28.813628689325263,6.187715023332048,5,0,0.00015816688210016844,0.0625,,,,
DB5-Holdout5,ABC52,clean,accuracy,B,5,5.586143435768736,2.4335717354791995,2.5644650247779537,8.607821846759517,2.295450491279131,5,0,0.006825322865166178,0.0625,,,0.04095193719099707,1.0
DB5-Holdout5,ABC52,clean,accuracy,C,5,2.7499047738818243,2.0418596918094694,0.21460110517856812,5.2852084425850805,1.3467648070592424,5,0,0.0394936538422015,0.0625,,,0.157974615368806,1.0
DB5-Holdout5,ABC52,clean,accuracy,C2,5,0.21993191050521776,0.20817830064996024,-0.03855559061907765,0.4784194116295132,1.0564593419129717,4,1,0.0774670830408542,0.125,,,0.2324012491225626,1.0
DB5-Holdout5,ABC52,clean,macro_f1,A,5,25.499732123173164,4.238303754947515,20.237182937202995,30.762281309143333,6.016494710509237,5,0,0.00017660669974467016,0.0625,,,,
DB5-Holdout5,ABC52,clean,macro_f1,B,5,5.741435998160632,2.6095458268830485,2.501256893257073,8.981615103064192,2.2001667642750102,5,0,0.007930972688724421,0.0625,,,0.04758583613234653,1.0
DB5-Holdout5,ABC52,clean,macro_f1,C,5,2.800316561908469,2.143030572832147,0.13939265257279754,5.461240471244141,1.3067086384155864,5,0,0.04316190631659528,0.0625,,,0.1726476252663811,1.0
DB5-Holdout5,ABC52,clean,macro_f1,C2,5,0.22265830171406265,0.19437037799073148,-0.01868439895428639,0.4640010023824117,1.1455361872305463,4,1,0.06253888655511726,0.125,,,0.1876166596653518,1.0
DB5-Holdout5,ABC52,full_acc,accuracy,A,5,45.60961173459139,5.0309782649835135,39.36282714721571,51.85639632196707,9.065754080482169,5,0,3.496090000443776e-05,0.0625,,,,
DB5-Holdout5,ABC52,full_acc,accuracy,B,5,31.364932858328977,9.531651415372536,19.529824452432923,43.200041264225035,3.2906084676726617,5,0,0.0018173366924845078,0.0625,,,0.01454058379078413,1.0
DB5-Holdout5,ABC52,full_acc,accuracy,C,5,2.7651236125907905,5.748420228424163,-4.372482831589764,9.902730056771345,0.4810232207656128,3,2,0.3426573179845947,0.4375,,,0.6853146359691894,1.0
DB5-Holdout5,ABC52,full_acc,accuracy,C2,5,0.5002880332242032,0.14332976483483445,0.3223206243577771,0.6782554420906294,3.490468527599333,5,0,0.001454058379078413,0.0625,,,0.01454058379078413,1.0
DB5-Holdout5,ABC52,full_acc,macro_f1,A,5,46.292672429800355,5.271046731777655,39.74780347010242,52.83754138949829,8.78244394053934,5,0,3.9653297592114804e-05,0.0625,,,,
DB5-Holdout5,ABC52,full_acc,macro_f1,B,5,34.82928438310869,9.508691917240185,23.02268395946041,46.63588480675698,3.662889142507584,5,0,0.0012104414501377717,0.0625,,,0.013314855951515488,1.0
DB5-Holdout5,ABC52,full_acc,macro_f1,C,5,2.186118635950458,5.652681646980039,-4.832612658411828,9.204849930312744,0.3867400947864096,3,2,0.4359405216334981,0.4375,,,0.8718810432669962,1.0
DB5-Holdout5,ABC52,full_acc,macro_f1,C2,5,0.5202580058109285,0.08957248320004865,0.4090390781917164,0.6314769334301407,5.808234708074342,5,0,0.00020279723820685697,0.0625,,,0.0030419585731028547,1.0
DB5-Holdout5,ABC52,full_emg,accuracy,A,5,-0.9095643351862638,1.2338783502861048,-2.4416266608995763,0.6224979905270486,-0.737158841449288,1,4,0.1746287066177755,0.3125,,,,
DB5-Holdout5,ABC52,full_emg,accuracy,B,5,29.849711227605457,4.148287496962902,24.698931988427805,35.000490466783106,7.195670803785759,5,0,8.726186586886786e-05,0.0625,,,0.0015707135856396215,1.0
DB5-Holdout5,ABC52,full_emg,accuracy,C,5,-0.17055505232230872,0.6241144525751302,-0.9454954988434998,0.6043853941988824,-0.27327528086970154,1,4,0.5741781156238426,0.625,,,0.6853146359691894,1.0
DB5-Holdout5,ABC52,full_emg,accuracy,C2,5,0.7239438590121672,0.48910845394151464,0.11663550053588334,1.331252217488451,1.4801295156078678,5,0,0.029663592262210575,0.0625,,,0.14831796131105288,1.0
DB5-Holdout5,ABC52,full_emg,macro_f1,A,5,-1.2352775229784352,1.125245300499093,-2.632454101756138,0.16189905579926722,-1.0977850984407918,1,4,0.07008815805599046,0.125,,,,
DB5-Holdout5,ABC52,full_emg,macro_f1,B,5,35.9277125839284,5.866231260908828,28.64382442212042,43.211600745736376,6.124496458798367,5,0,0.00016468255743865503,0.0625,,,0.0026349209190184805,1.0
DB5-Holdout5,ABC52,full_emg,macro_f1,C,5,0.080642716373589,0.41424537471034567,-0.43371085182667624,0.5949962845738542,0.1946737882830366,1,4,0.6858003764848,0.625,,,0.8718810432669962,1.0
DB5-Holdout5,ABC52,full_emg,macro_f1,C2,5,1.0000987581598286,0.6616693393907924,0.17852776072301246,1.8216697555966448,1.5114781638221784,5,0,0.02779141771839832,0.0625,,,0.1389570885919916,1.0
DB5-Holdout5,ABC52,lift_25pct,accuracy,A,5,21.623611769900368,3.4527862005801278,17.336411451145253,25.910812088655483,6.262655870863718,5,0,0.0001508534987319832,0.0625,,,,
DB5-Holdout5,ABC52,lift_25pct,accuracy,B,5,53.06515809993293,3.471612157441953,48.75458226831075,57.37573393155511,15.285451166017873,5,0,4.371433529198455e-06,0.0625,,,9.617153764236601e-05,1.0
DB5-Holdout5,ABC52,lift_25pct,accuracy,C,5,20.82515805687342,2.9405841756961735,17.173940552223783,24.476375561523056,7.081979910315995,5,0,9.292536778226913e-05,0.0625,,,0.001579731252298575,1.0
DB5-Holdout5,ABC52,lift_25pct,accuracy,C2,5,1.958628562663538,0.5306439533917091,1.2997470698725353,2.6175100554545407,3.6910409515544287,5,0,0.0011756123201182704,0.0625,,,0.012931735521300974,1.0
DB5-Holdout5,ABC52,lift_25pct,macro_f1,A,5,23.06253480344506,3.822482878543998,18.31629542940668,27.808774177483443,6.033391263280083,5,0,0.00017467188024792568,0.0625,,,,
DB5-Holdout5,ABC52,lift_25pct,macro_f1,B,5,55.81815410414608,4.2125702938937355,50.58755723031557,61.048750977976596,13.250379272022215,5,0,7.726931523341216e-06,0.0625,,,0.00017404142756618493,1.0
DB5-Holdout5,ABC52,lift_25pct,macro_f1,C,5,22.37974861544365,3.2872337206251463,18.298108850861986,26.461388380025312,6.808079533568304,5,0,0.00010857297250875162,0.0625,,,0.001954313505157529,1.0
DB5-Holdout5,ABC52,lift_25pct,macro_f1,C2,5,2.028216822269331,0.5753731734971282,1.3137966672056973,2.7426369773329644,3.5250458583979394,5,0,0.0014006549532915376,0.0625,,,0.013314855951515488,1.0
DB5-Holdout5,ABC52,lift_50pct,accuracy,A,5,17.828655742435405,2.674071975674072,14.508356841635292,21.14895464323552,6.667231063569713,5,0,0.00011789994905407715,0.0625,,,,
DB5-Holdout5,ABC52,lift_50pct,accuracy,B,5,50.2509267899451,3.237246839583166,46.23135393593576,54.27049964395444,15.522735608389844,5,0,4.110918186359708e-06,0.0625,3.2887345490877666e-05,0.5625,9.455111828627328e-05,1.0
DB5-Holdout5,ABC52,lift_50pct,accuracy,C,5,18.264067709676528,2.6435000550924914,14.981728862018509,21.54640655733455,6.909047599409829,5,0,0.00010244815473386829,0.0625,0.0005122407736693414,0.5625,0.0016391704757418926,1.0
DB5-Holdout5,ABC52,lift_50pct,accuracy,C2,5,3.3747417566697395,0.7450015132192775,2.449700199098035,4.299783314241444,4.529845506067376,5,0,0.0005347759283892478,0.0625,0.0010695518567784956,0.5625,0.006952087069060221,1.0
DB5-Holdout5,ABC52,lift_50pct,macro_f1,A,5,19.096095834927333,2.977589661941881,15.398929950270375,22.79326171958429,6.413273151436696,5,0,0.00013738620485966995,0.0625,,,,
DB5-Holdout5,ABC52,lift_50pct,macro_f1,B,5,53.11356825978121,3.987475542456967,48.16246343499436,58.064673084568064,13.320098817973983,5,0,7.567018589834128e-06,0.0625,6.053614871867302e-05,0.5625,0.00017404142756618493,1.0
DB5-Holdout5,ABC52,lift_50pct,macro_f1,C,5,19.737891131514516,2.923258053255418,16.108186849328035,23.367595413700997,6.752018046964371,5,0,0.00011217108681288993,0.0625,0.0005608554340644496,0.5625,0.001954313505157529,1.0
DB5-Holdout5,ABC52,lift_50pct,macro_f1,C2,5,3.55284275746222,0.8544099489245197,2.491952684175525,4.613732830748916,4.15824132424292,5,0,0.0007443960861495117,0.0625,0.001503754914838363,0.5625,0.008932753033794141,1.0
DB5-Holdout5,ABC52,noise_25pct,accuracy,A,5,21.530573238011634,3.376978555364092,17.337500543109876,25.723645932913392,6.375691430972175,5,0,0.00014060135797997766,0.0625,,,,
DB5-Holdout5,ABC52,noise_25pct,accuracy,B,5,35.14385999624426,3.720675259767759,30.524031477183186,39.76368851530533,9.445559620926957,5,0,2.9705567087508843e-05,0.0625,,,0.0005941113417501768,1.0
DB5-Holdout5,ABC52,noise_25pct,accuracy,C,5,7.583744274984825,2.252214951341447,4.787250053687903,10.380238496281748,3.3672382249606567,5,0,0.0016660792863224514,0.0625,,,0.01454058379078413,1.0
DB5-Holdout5,ABC52,noise_25pct,accuracy,C2,5,1.7119072490075382,0.4212912860265762,1.188805026391373,2.2350094716237034,4.063476520374899,5,0,0.0008134673692526867,0.0625,,,0.009761608431032241,1.0
DB5-Holdout5,ABC52,noise_25pct,macro_f1,A,5,22.92719046326558,3.693862725436046,18.340654102784796,27.51372682374636,6.206833379429148,5,0,0.0001562599306597561,0.0625,,,,
DB5-Holdout5,ABC52,noise_25pct,macro_f1,B,5,36.216049293506344,3.9364540972753224,31.32829596033787,41.10380262667482,9.200170610035524,5,0,3.297746935631991e-05,0.0625,,,0.0006925268564827181,1.0
DB5-Holdout5,ABC52,noise_25pct,macro_f1,C,5,7.812950806491768,2.265740467215124,4.999662439077367,10.62623917390617,3.4482990967164273,5,0,0.001522640617376074,0.0625,,,0.013314855951515488,1.0
DB5-Holdout5,ABC52,noise_25pct,macro_f1,C2,5,1.782768353419797,0.49336783588271915,1.17017127373252,2.3953654331070737,3.613466918106083,5,0,0.0012747319877790713,0.0625,,,0.013314855951515488,1.0
DB5-Holdout5,ABC52,noise_50pct,accuracy,A,5,17.45874385634516,2.5753647410503855,14.26100617513953,20.65648153755079,6.779134457367951,5,0,0.00011041245152920232,0.0625,,,,
DB5-Holdout5,ABC52,noise_50pct,accuracy,B,5,37.59336252126913,3.753606627262313,32.93264430877845,42.25408073375981,10.0152643189166,5,0,2.3540222959550865e-05,0.0625,0.00016478156071685605,0.5625,0.0004943446821505682,1.0
DB5-Holdout5,ABC52,noise_50pct,accuracy,C,5,5.848793905065695,1.6782747375460905,3.76494058435984,7.93264722577155,3.485003840084955,5,0,0.0014627272939226326,0.0625,0.0014627272939226326,0.5625,0.01454058379078413,1.0
DB5-Holdout5,ABC52,noise_50pct,accuracy,C2,5,3.10534773654413,0.52228428029078,2.4568461488793036,3.753849324208957,5.945704003986561,5,0,0.00018500907721289713,0.0625,0.0007400363088515885,0.5625,0.002775136158193457,1.0
DB5-Holdout5,ABC52,noise_50pct,macro_f1,A,5,18.665479768769444,2.768630098766937,15.2277714507872,22.10318808675169,6.7417744887923,5,0,0.00011284450930665079,0.0625,,,,
DB5-Holdout5,ABC52,noise_50pct,macro_f1,B,5,39.69160537426226,4.449772283933836,34.166483329096664,45.216727419427855,8.919918333252946,5,0,3.728419270098279e-05,0.0625,0.00026098934890687956,0.5625,0.0007456838540196558,1.0
DB5-Holdout5,ABC52,noise_50pct,macro_f1,C,5,6.074241205766781,1.757298893539813,3.892266435575082,8.25621597595848,3.4565782907489004,5,0,0.001508865314179305,0.0625,0.001508865314179305,0.5625,0.013314855951515488,1.0
DB5-Holdout5,ABC52,noise_50pct,macro_f1,C2,5,3.2308398673734495,0.6061178389737617,2.4782451680506616,3.9834345666962374,5.330382410198802,5,0,0.0002838361259084489,0.0625,0.0011353445036337956,0.5625,0.0039737057627182845,1.0
DB5-Holdout5,ABC52,zero_50pct,accuracy,A,5,17.787362751198664,2.6554857875292903,14.490141651081768,21.08458385131556,6.698346055825941,5,0,0.00011575613691332728,0.0625,,,,
DB5-Holdout5,ABC52,zero_50pct,accuracy,B,5,21.145001764375742,1.2960711178476756,19.535716918232573,22.75428661051891,16.314692514319933,5,0,3.3707245634355664e-06,0.0625,3.0336521070920098e-05,0.5625,8.08973895224536e-05,1.0
DB5-Holdout5,ABC52,zero_50pct,accuracy,C,5,11.061649034777492,1.2547126580475856,9.503717499189252,12.619580570365732,8.816081485931717,5,0,3.905665910803467e-05,0.0625,0.00023433995464820803,0.5625,0.0007420765230526587,1.0
DB5-Holdout5,ABC52,zero_50pct,accuracy,C2,5,3.491711094766128,0.6614930129114419,2.6703590355706512,4.313063153961605,5.27853057645763,5,0,0.00029488812137906233,0.0625,0.000884664364137187,0.5625,0.004128433699306873,1.0
DB5-Holdout5,ABC52,zero_50pct,macro_f1,A,5,19.04124073307419,2.912067534158506,15.425431315571556,22.657050150576822,6.538735970138308,5,0,0.00012729529717259055,0.0625,,,,
DB5-Holdout5,ABC52,zero_50pct,macro_f1,B,5,21.743590609033667,1.3962161206671124,20.00995931828959,23.477221899777746,15.573227014915553,5,0,4.058008255541717e-06,0.0625,3.6522074299875457e-05,0.5625,9.739219813300121e-05,1.0
DB5-Holdout5,ABC52,zero_50pct,macro_f1,C,5,11.58292843072726,1.493174385770388,9.728907552876148,13.436949308578374,7.757250955487806,5,0,6.483622456716628e-05,0.0625,0.0003890173474029977,0.5625,0.0012318882667761593,1.0
DB5-Holdout5,ABC52,zero_50pct,macro_f1,C2,5,3.660601571125592,0.7947243653872295,2.6738209381289337,4.64738220412225,4.60612726947407,5,0,0.0005012516382794543,0.0625,0.001503754914838363,0.5625,0.006516271297632907,1.0
DB5-Holdout5,B17,clean,accuracy,A,5,16.56086845862936,4.324476906236958,11.191321173091325,21.930415744167398,3.8295657064891526,5,0,0.0010212346373017478,0.0625,,,,
DB5-Holdout5,B17,clean,accuracy,B,5,3.7534476639419894,2.260101801856239,0.9471606243016351,6.559734703582343,1.6607427421451786,5,0,0.020590388140504793,0.0625,,,0.6354361793905122,1.0
DB5-Holdout5,B17,clean,accuracy,C,5,1.8880291800072093,2.032485168623566,-0.6356344807557843,4.411692840770203,0.9289264242384682,4,1,0.10636635114202798,0.125,,,1.0,1.0
DB5-Holdout5,B17,clean,accuracy,C2,5,0.07235521729656025,0.3994133627329517,-0.4235819756104478,0.5682924102035682,0.1811537220524518,2,3,0.7061527402946849,1.0,,,1.0,1.0
DB5-Holdout5,B17,clean,accuracy,D_v2_no_bypass,5,-1.0322471152389823,1.028997086234916,-2.3099157514734543,0.24542152099548953,-1.0031584433498817,0,5,0.08831486281324641,0.0625,,,1.0,1.0
DB5-Holdout5,B17,clean,accuracy,D_v2_no_detach,5,0.03168422861160369,0.07081097184604333,-0.0562392058074488,0.11960766303065619,0.4474480124420732,3,2,0.3736759850114309,0.625,,,1.0,1.0
DB5-Holdout5,B17,clean,accuracy,D_v2_no_imp_loss,5,-0.06328833917664145,0.3171496555526998,-0.45708164851915406,0.33050497016587116,-0.19955354851749166,1,4,0.6785317509959033,0.4375,,,1.0,1.0
DB5-Holdout5,B17,clean,accuracy,External_AiFusion_Lite,5,3.722413359828201,1.7557125141254275,1.5424083398428357,5.902418379813566,2.1201724826131034,5,0,0.009031540972160482,0.0625,,,0.3161039340256169,1.0
DB5-Holdout5,B17,clean,accuracy,External_HyFusion_Lite,5,-1.7984010097170455,1.4425922738027777,-3.589615900184865,-0.007186119249225964,-1.2466453913386977,0,5,0.04943386911110431,0.0625,,,1.0,1.0
DB5-Holdout5,B17,clean,macro_f1,A,5,17.874737731093965,5.139233336178508,11.493536719192477,24.255938742995454,3.478094214026381,5,0,0.0014737800832541961,0.0625,,,,
DB5-Holdout5,B17,clean,macro_f1,B,5,3.823053089533128,2.459572531355146,0.7690904263785381,6.877015752687718,1.554356718818431,5,0,0.025452502225943228,0.0625,,,0.7635750667782968,1.0
DB5-Holdout5,B17,clean,macro_f1,C,5,1.90242035863603,2.1964643008098115,-0.8248502870193213,4.629691004291381,0.866128512962687,4,1,0.12484673726683745,0.125,,,1.0,1.0
DB5-Holdout5,B17,clean,macro_f1,C2,5,0.047882319509375826,0.40326316955804703,-0.45283503993239227,0.5485996789511439,0.11873715013908179,2,3,0.8037430221105055,1.0,,,1.0,1.0
DB5-Holdout5,B17,clean,macro_f1,D_v2_no_bypass,5,-1.1619932983262116,1.0102016458220042,-2.4163243128695866,0.09233771621716325,-1.1502587657939263,0,5,0.06184416844439552,0.0625,,,1.0,1.0
DB5-Holdout5,B17,clean,macro_f1,D_v2_no_detach,5,0.03295306027383704,0.07270498473873009,-0.05732210176619838,0.12322822231387247,0.45324347969064194,3,2,0.36815123144849793,0.625,,,1.0,1.0
DB5-Holdout5,B17,clean,macro_f1,D_v2_no_imp_loss,5,-0.07572830957340848,0.3538456164268896,-0.5150856724128965,0.3636290532660796,-0.21401511296962814,1,4,0.6572399422753222,0.4375,,,1.0,1.0
DB5-Holdout5,B17,clean,macro_f1,External_AiFusion_Lite,5,3.6925065038123654,1.872456619901507,1.3675445306823502,6.017468476942381,1.9720117756354725,5,0,0.011604652547896388,0.0625,,,0.4061628391763736,1.0
DB5-Holdout5,B17,clean,macro_f1,External_HyFusion_Lite,5,-2.036800853673202,1.5092679182044633,-3.910804491351631,-0.16279721599477281,-1.3495290194045406,0,5,0.03925425233089281,0.0625,,,1.0,1.0
DB5-Holdout5,B17,full_acc,accuracy,A,5,44.34777589856175,5.306531049020521,37.7588473396425,50.936704457481,8.35720652322339,5,0,4.8274856006645e-05,0.0625,,,,
DB5-Holdout5,B17,full_acc,accuracy,B,5,22.22057448490115,7.166609246900872,13.322053793830129,31.11909517597217,3.100570118917843,5,0,0.002272426673358819,0.0625,,,0.10948994017350538,1.0
DB5-Holdout5,B17,full_acc,accuracy,C,5,-1.8309000066438994,4.381627175287533,-7.271408723749693,3.6096087104618944,-0.4178584652227403,1,4,0.4030143035129641,0.4375,,,1.0,1.0
DB5-Holdout5,B17,full_acc,accuracy,C2,5,-0.4516545081899925,0.4845667837296104,-1.0533236382724402,0.15001462189245535,-0.9320789689992803,1,4,0.10552135682652997,0.125,,,1.0,1.0
DB5-Holdout5,B17,full_acc,accuracy,D_v2_no_bypass,5,-6.472409571040894,2.913000538190851,-10.08937746606067,-2.855441676021119,-2.2219046945527348,0,5,0.007660577754924485,0.0625,,,0.27578079917728143,1.0
DB5-Holdout5,B17,full_acc,accuracy,D_v2_no_detach,5,0.009870426955295164,0.13280168511629642,-0.15502464435440305,0.17476549826499338,0.0743245610675157,3,1,0.8760660121265761,0.875,,,1.0,1.0
DB5-Holdout5,B17,full_acc,accuracy,D_v2_no_imp_loss,5,-0.5040191107140457,0.7058644427052148,-1.380465576833276,0.3724273554051847,-0.7140451908618602,1,4,0.18557930466781802,0.1875,,,1.0,1.0
DB5-Holdout5,B17,full_acc,accuracy,External_AiFusion_Lite,5,-4.848560481403024,4.66202180369804,-10.637225113895868,0.9401041510898196,-1.0400123992463992,1,4,0.08064540996897131,0.125,,,1.0,1.0
DB5-Holdout5,B17,full_acc,accuracy,External_HyFusion_Lite,5,-11.815684694328741,4.764340411534513,-17.73139465851846,-5.89997473013902,-2.4800252865481354,0,5,0.005171911904113972,0.0625,,,0.2017045642604449,1.0
DB5-Holdout5,B17,full_acc,macro_f1,A,5,49.22584967982354,6.653661501137394,40.96423773762681,57.48746162202027,7.39830988868441,5,0,7.819432459931091e-05,0.0625,,,,
DB5-Holdout5,B17,full_acc,macro_f1,B,5,28.60118272135016,7.480013372283589,19.313519410902877,37.88884603179744,3.823680693851279,5,0,0.0010272628341585445,0.0625,,,0.05444493021040286,1.0
DB5-Holdout5,B17,full_acc,macro_f1,C,5,-2.0309568323189295,4.515430696834286,-7.637604564962208,3.5756909003243487,-0.44978142035106616,1,4,0.3714429261201029,0.4375,,,1.0,1.0
DB5-Holdout5,B17,full_acc,macro_f1,C2,5,-0.4946406321860075,0.5567236994891449,-1.1859044067884914,0.19662314241647638,-0.8884849569721831,1,4,0.11789289018724197,0.125,,,1.0,1.0
DB5-Holdout5,B17,full_acc,macro_f1,D_v2_no_bypass,5,-6.997037586541611,3.2554058028167407,-11.039157771442788,-2.954917401640434,-2.1493595607919054,0,5,0.008609666519727253,0.0625,,,0.3099479947101811,1.0
DB5-Holdout5,B17,full_acc,macro_f1,D_v2_no_detach,5,0.00439648743432608,0.12788615979036533,-0.1543951530459047,0.16318812791455686,0.03437813318918113,4,1,0.9424169857081736,0.625,,,1.0,1.0
DB5-Holdout5,B17,full_acc,macro_f1,D_v2_no_imp_loss,5,-0.48176323207854804,0.817345583023821,-1.496631816610094,0.5331053524529978,-0.5894241580118839,1,4,0.25791735729154514,0.1875,,,1.0,1.0
DB5-Holdout5,B17,full_acc,macro_f1,External_AiFusion_Lite,5,-5.131047072749126,5.100761742491764,-11.46447929181626,1.2023851463180089,-1.0059374132308654,1,4,0.08770883879873803,0.125,,,1.0,1.0
DB5-Holdout5,B17,full_acc,macro_f1,External_HyFusion_Lite,5,-12.333422820366886,4.732000916908803,-18.20897799835976,-6.457867642374012,-2.6063863969882193,0,5,0.004318020908454039,0.0625,,,0.19431094088043177,1.0
DB5-Holdout5,B17,full_emg,accuracy,A,5,-0.21017263041297252,0.5353333232286263,-0.8748767449047378,0.45453148407879274,-0.3926014340848599,2,3,0.42957469469196113,0.625,,,,
DB5-Holdout5,B17,full_emg,accuracy,B,5,29.78977454056893,10.359952172888923,16.926194904379873,42.653354176757986,2.875474137663119,5,0,0.0030088131490305136,0.0625,,,0.13840540485540362,1.0
DB5-Holdout5,B17,full_emg,accuracy,C,5,0.22320763087562367,1.9470165665815755,-2.1943327437550253,2.6407480055062726,0.11464084831466778,2,3,0.8103288807220655,1.0,,,1.0,1.0
DB5-Holdout5,B17,full_emg,accuracy,C2,5,1.8716690671015137,2.0144547723133903,-0.6296068996897886,4.372945033892816,0.9291194286541851,5,0,0.10631440500189519,0.0625,,,1.0,1.0
DB5-Holdout5,B17,full_emg,accuracy,D_v2_no_bypass,5,0.5765990693302081,1.7002659352076483,-1.5345599297893866,2.687758068449803,0.33912287330498675,3,2,0.4904937159074501,1.0,,,1.0,1.0
DB5-Holdout5,B17,full_emg,accuracy,D_v2_no_detach,5,-0.02504073793212047,0.07242911517303999,-0.11497336266423838,0.06489188679999744,-0.34572751402934837,2,3,0.4826251652821371,0.625,,,1.0,1.0
DB5-Holdout5,B17,full_emg,accuracy,D_v2_no_imp_loss,5,0.3896692678747615,0.42203961532129597,-0.13436212828545835,0.9137006640349814,0.9233002157347454,4,1,0.10789298886337584,0.1875,,,1.0,1.0
DB5-Holdout5,B17,full_emg,accuracy,External_AiFusion_Lite,5,-0.03182692195513592,2.9752885031102876,-3.7261355405367556,3.6624816966264837,-0.0106970876679236,3,2,0.9820625766039148,1.0,,,1.0,1.0
DB5-Holdout5,B17,full_emg,accuracy,External_HyFusion_Lite,5,1.047773438995152,3.037837645560247,-2.724200197885101,4.819747075875405,0.3449076485461482,3,2,0.48359665128144147,0.625,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,A,5,-0.43317567770996046,0.7049761047654923,-1.3085191265911988,0.44216777117127803,-0.6144544116910952,2,3,0.24141790001081007,0.3125,,,,
DB5-Holdout5,B17,full_emg,macro_f1,B,5,38.93251705966303,9.471107697006062,27.172583609180016,50.69245051014604,4.110661424742334,5,0,0.0007781256085318611,0.0625,,,0.04279690846925236,1.0
DB5-Holdout5,B17,full_emg,macro_f1,C,5,0.13962436145170676,2.1858975668509597,-2.574525951068341,2.8537746739717544,0.06387507062046459,2,3,0.8933310954695,1.0,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,C2,5,2.2266562783026056,1.995887874947764,-0.251565840471454,4.704878397076666,1.115621927589936,5,0,0.06715264870954309,0.0625,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,D_v2_no_bypass,5,0.3961155699915686,1.7977793112249443,-1.836122277472009,2.628353417455146,0.2203360376428346,3,2,0.6480538895031244,1.0,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,D_v2_no_detach,5,-0.039332156708875576,0.06501308134733394,-0.12005655923015295,0.04139224581240179,-0.6049883484024176,2,3,0.2475322777139791,0.3125,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,D_v2_no_imp_loss,5,-0.08527310711811564,0.32627603344017203,-0.4903983113175055,0.3198520970812742,-0.261352653515545,2,3,0.5903225305722493,0.8125,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,External_AiFusion_Lite,5,-0.5232696731454478,2.6598523708910284,-3.8259126026177697,2.779373256326874,-0.1967288406198863,3,2,0.682734205047607,0.8125,,,1.0,1.0
DB5-Holdout5,B17,full_emg,macro_f1,External_HyFusion_Lite,5,0.5944684850123494,2.936379698187198,-3.0515284712831354,4.240465441307834,0.20244946025861377,3,2,0.6742379810372365,0.625,,,1.0,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,A,5,14.724378347461677,4.1544963375958,9.56588981439957,19.882866880523785,3.5442029913986275,5,0,0.0013721111638183197,0.0625,,,,
DB5-Holdout5,B17,lift_25pct,accuracy,B,5,45.533396535039024,2.0481858579746546,42.990237893561805,48.076555176516244,22.231086284359296,5,0,9.799360891697173e-07,0.0625,,,6.17359736176922e-05,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,C,5,14.7012825605242,4.127236544868425,9.576641530690171,19.82592359035823,3.5620159883501112,5,0,0.001346213068343846,0.0625,,,0.06865686648553615,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,C2,5,0.9215085263954848,0.5541080110568475,0.23349255794990265,1.6095244948410667,1.6630485537249247,5,0,0.020497941270661686,0.0625,,,0.6354361793905122,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,D_v2_no_bypass,5,-0.07899695859802547,0.7205686356930491,-0.97370109177289,0.8157071745768391,-0.10963141425389064,3,2,0.8184086585072,0.8125,,,1.0,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,D_v2_no_detach,5,-0.04618991572855835,0.02556810246130713,-0.07793690805714854,-0.014442923399968173,-1.8065445333089831,0,5,0.015609724566959079,0.0625,,,0.4995111861426905,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,D_v2_no_imp_loss,5,0.41633588995034776,0.25720377960129115,0.09697521661748826,0.7356965632832073,1.6187005128608063,5,0,0.02236663532840712,0.0625,,,0.6486324245238065,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,External_AiFusion_Lite,5,13.737342934573869,5.029765115630285,7.492064671074539,19.982621198073197,2.7312096328085547,5,0,0.0036382613916504125,0.0625,,,0.1566414594855549,1.0
DB5-Holdout5,B17,lift_25pct,accuracy,External_HyFusion_Lite,5,15.477919003244898,5.58651713017738,8.541341807355021,22.414496199134774,2.770584720779949,5,0,0.00345157991222393,0.0625,,,0.15532109605007685,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,A,5,15.969236491601782,4.993450928237826,9.769048247211693,22.16942473599187,3.1980361319455834,5,0,0.0020233872179366975,0.0625,,,,
DB5-Holdout5,B17,lift_25pct,macro_f1,B,5,47.56179824328977,2.996237604289404,43.841477879979315,51.28211860660023,15.873840637738628,5,0,3.7600067015115453e-06,0.0625,,,0.0002331204154937158,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,C,5,15.676434251350571,4.548907588758098,10.028219467233736,21.324649035467406,3.4461975640244673,5,0,0.0015261619574845427,0.0625,,,0.07325577395925804,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,C2,5,0.9538528650226041,0.6068213473903953,0.20038464462644923,1.707321085418759,1.5718841618288488,5,0,0.024564235529493966,0.0625,,,0.761491301414313,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,D_v2_no_bypass,5,-0.22635563103333256,0.7658032956446706,-1.1772260129411154,0.7245147508744503,-0.295579337828236,2,3,0.5447798516864588,0.625,,,1.0,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,D_v2_no_detach,5,-0.04787410430283412,0.031747600146056064,-0.08729395643356058,-0.008454252172107664,-1.5079597853881064,1,4,0.027994420711535305,0.125,,,0.8118382006345238,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,D_v2_no_imp_loss,5,0.3999089740924555,0.23564894517823698,0.10731216264994559,0.6925057855349654,1.697053953668147,5,0,0.019190551353462985,0.0625,,,0.6464987980927922,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,External_AiFusion_Lite,5,14.32598010515969,5.818714641599867,7.101091618864003,21.550868591455377,2.462052358219913,5,0,0.005309582259887349,0.0625,,,0.228312037175156,1.0
DB5-Holdout5,B17,lift_25pct,macro_f1,External_HyFusion_Lite,5,16.180496129093918,6.6448128340249335,7.929871258282818,24.43112099990502,2.435056717661222,5,0,0.0055248973364431355,0.0625,,,0.2320456881306117,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,A,5,12.406505485275183,3.617022738274175,7.915378570475735,16.89763240007463,3.4300324833442484,5,0,0.0015535875809265336,0.0625,,,,
DB5-Holdout5,B17,lift_50pct,accuracy,B,5,44.530912511673094,1.2252960202469332,43.009506556190125,46.05231846715606,36.34298306355292,5,0,1.3743288730791638e-07,0.0625,2.0614933096187456e-06,0.9375,8.795704787706648e-06,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,C,5,12.837218108378668,3.6358915768861633,8.322662435986796,17.35177378077054,3.5306933215463676,5,0,0.0013921646122118717,0.0625,0.011137316897694973,0.9375,0.06960823061059358,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,C2,5,2.15203399799601,0.6951148890429226,1.2889348656560073,3.0151331303360127,3.0959400121022647,5,0,0.0022851724134587796,0.0625,0.015996206894211457,0.9375,0.10948994017350538,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,D_v2_no_bypass,5,1.3599713918217882,0.7216647444366169,0.46390625988191914,2.256036523761657,1.884491936603442,5,0,0.013544220782224602,0.0625,,,0.4469592858134119,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,D_v2_no_detach,5,-0.026553096409993593,0.04537548820799375,-0.08289420651877898,0.02978801369879179,-0.5851859111306655,1,4,0.26081813448462904,0.3125,,,1.0,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,D_v2_no_imp_loss,5,1.4238870809780457,0.21609555114346973,1.1555690149511986,1.6922051470048929,6.589154998534428,5,0,0.00012350130162820254,0.0625,,,0.007163075494435747,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,External_AiFusion_Lite,5,12.206446442806012,4.522385200013359,6.591163553939885,17.821729331672138,2.6991169267867665,5,0,0.003799660989615663,0.0625,0.02136019902075749,0.9375,0.15736513706815078,1.0
DB5-Holdout5,B17,lift_50pct,accuracy,External_HyFusion_Lite,5,13.978517096506527,5.087906719028175,7.661046497270196,20.29598769574286,2.7474004278082598,5,0,0.003560033170126248,0.0625,0.02136019902075749,0.9375,0.1566414594855549,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,A,5,13.560863764391396,4.346429516319016,8.164058713247865,18.957668815534927,3.1200008451709738,5,0,0.0022198843171634926,0.0625,,,,
DB5-Holdout5,B17,lift_50pct,macro_f1,B,5,46.955628390320115,2.5226248640357842,43.82337591567321,50.08788086496702,18.613797501067538,5,0,1.9915987886559054e-06,0.0625,2.9873981829838582e-05,0.9375,0.00012746232247397795,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,C,5,13.780746464493228,3.9196066653007717,8.91391198106974,18.647580947916715,3.5158493290896984,5,0,0.0014146184489465818,0.0625,0.012404338853110167,0.9375,0.07073092244732909,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,C2,5,2.2394581084144893,0.774677202357113,1.277569316018448,3.2013469008105306,2.8908274331560064,5,0,0.0029500121603305727,0.0625,0.020650085122314008,0.9375,0.13865057153553692,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,D_v2_no_bypass,5,1.2306801204741924,0.741979268400884,0.30939117548724504,2.15196906546114,1.6586448879179037,5,0,0.020674930665819817,0.0625,,,0.6615977813062341,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,D_v2_no_detach,5,-0.02888554033200874,0.04598196518218922,-0.08597969106539219,0.028208610401374713,-0.628192819022823,1,4,0.23280845990597654,0.1875,,,1.0,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,D_v2_no_imp_loss,5,1.40465975749003,0.27656480821770235,1.0612591919559797,1.74806032302408,5.078953343855411,5,0,0.00034276263533801607,0.0625,,,0.019880232849604933,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,External_AiFusion_Lite,5,12.827262429996845,5.333987217233974,6.2042425354783255,19.450282324515364,2.404816867305623,5,0,0.005778916431929072,0.0625,0.028894582159645358,0.9375,0.23693557370909193,1.0
DB5-Holdout5,B17,lift_50pct,macro_f1,External_HyFusion_Lite,5,14.698632719264134,6.159267585776509,7.050891902702014,22.346373535826256,2.38642541739986,5,0,0.005940401667743097,0.0625,0.028894582159645358,0.9375,0.23761606670972385,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,A,5,14.891355481063238,4.362561674566482,9.474519709810501,20.308191252315975,3.4134429704178397,5,0,0.0015823695927888928,0.0625,,,,
DB5-Holdout5,B17,noise_25pct,accuracy,B,5,27.294932094786986,2.04389698707024,24.75709878990472,29.832765399669253,13.354358007010935,5,0,7.489954526910565e-06,0.0625,,,0.0004568872261415445,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,C,5,5.439665354151953,1.2299144309313759,3.9125248843931906,6.966805823910715,4.422799844727949,5,0,0.0005866575183328431,0.0625,,,0.03167950598997353,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,C2,5,0.7710259140249653,0.5955733600969013,0.03152391450339531,1.5105279135465355,1.2945943618087912,5,0,0.044348636007722216,0.0625,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,D_v2_no_bypass,5,0.09503411206978285,0.7914800515405289,-0.8877181732245534,1.077786397364119,0.12007139268363037,2,3,0.8016020964599917,1.0,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,D_v2_no_detach,5,-0.0008188203675518757,0.05697098051346592,-0.07155763581349084,0.06991999507838709,-0.014372586888483262,3,2,0.9759016241882342,1.0,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,D_v2_no_imp_loss,5,0.3496944106006361,0.30615914819610646,-0.030452381435200904,0.7298412026364731,1.142198143224006,5,0,0.06303532550151232,0.0625,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,External_AiFusion_Lite,5,5.464785052922023,1.7546022208205352,3.2861586441607895,7.643411461683257,3.114543563250724,5,0,0.0022344885749694975,0.0625,,,0.10948994017350538,1.0
DB5-Holdout5,B17,noise_25pct,accuracy,External_HyFusion_Lite,5,0.8470204090841538,0.9880296514571341,-0.379780438287985,2.0738212564562923,0.8572823779478465,4,1,0.12772047551631305,0.1875,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,A,5,16.111342378741465,5.109293044332806,9.7673171493205,22.455367608162433,3.1533408318812444,5,0,0.002133174835420667,0.0625,,,,
DB5-Holdout5,B17,noise_25pct,macro_f1,B,5,27.917591588160143,2.504905178230346,24.807341009437334,31.02784216688295,11.145169019085678,5,0,1.5389240033106443e-05,0.0625,,,0.000938743642019493,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,C,5,5.525220053133448,1.4942736185666963,3.6698342974935136,7.380605808773382,3.697595931883764,5,0,0.0011676813621352609,0.0625,,,0.060719430831033566,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,C2,5,0.7908094089042628,0.6539025254095497,-0.021117815231298742,1.6027366330398243,1.2093689474726619,5,0,0.05385781789259854,0.0625,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,D_v2_no_bypass,5,-0.050345531071585015,0.8433713430355019,-1.0975293648355267,0.9968383026923566,-0.059695567661072056,2,3,0.9002573815752195,1.0,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,D_v2_no_detach,5,0.0022533958460324577,0.06050729221202028,-0.07287633052242827,0.07738312221449319,0.03724172349568143,3,2,0.9376337998279063,1.0,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,D_v2_no_imp_loss,5,0.34007920029673233,0.31555685948726514,-0.051736391514849434,0.7318947921083141,1.0777113222932706,4,1,0.0735678797665838,0.125,,,1.0,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,External_AiFusion_Lite,5,5.462073364604425,1.9302497617208574,3.065351727934238,7.858795001274612,2.829723631067761,5,0,0.0031927897897134796,0.0625,,,0.14686833032682006,1.0
DB5-Holdout5,B17,noise_25pct,macro_f1,External_HyFusion_Lite,5,0.6417706945540202,1.1379887653158653,-0.7712289856990449,2.0547703748070854,0.5639516962857603,4,1,0.27583311602808935,0.3125,,,1.0,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,A,5,12.538247878987821,3.723914326347641,7.914397527566724,17.16209823040892,3.3669539039275227,5,0,0.0016666111150544425,0.0625,,,,
DB5-Holdout5,B17,noise_50pct,accuracy,B,5,31.065767530777414,2.4974294755851107,27.96479926289047,34.166735798664355,12.439097013339753,5,0,9.938542611368433e-06,0.0625,0.00012920105394778963,0.9375,0.000596312556682106,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,C,5,4.68581906900936,1.0205761529226358,3.418606402500022,5.9530317355186995,4.591346814826631,5,0,0.0005075388473927508,0.0625,0.005075388473927508,0.9375,0.027914636606601293,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,C2,5,1.8159262251040853,0.7612819006517522,0.8706698965806682,2.7611825536275023,2.3853532095658996,5,0,0.005949985203723513,0.0625,0.02136019902075749,0.9375,0.22609943774149352,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,D_v2_no_bypass,5,1.426059024231725,0.600205880996087,0.6808049902887097,2.17131305817474,2.37594976887776,5,0,0.0060348491115264765,0.0625,,,0.22609943774149352,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,D_v2_no_detach,5,-0.1124511710335474,0.07293790481270725,-0.20301554154389923,-0.021886800523195582,-1.541738432469425,0,5,0.026115665593436553,0.0625,,,0.7312386366162235,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,D_v2_no_imp_loss,5,1.300781992812201,0.35952509988509673,0.8543726198342634,1.7471913657901388,3.6180561335715575,5,0,0.0012685869119856794,0.0625,,,0.06596651942325533,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,External_AiFusion_Lite,5,4.464380833941539,1.7494223960788238,2.2921860270790937,6.636575640803985,2.5519170464194674,5,0,0.004663106591544983,0.0625,0.02136019902075749,0.9375,0.18652426366179933,1.0
DB5-Holdout5,B17,noise_50pct,accuracy,External_HyFusion_Lite,5,0.5087549177566242,1.1060363814955407,-0.8645706378499551,1.8820804733632035,0.459980273947865,3,2,0.3618192066966759,0.4375,0.3618192066966759,0.9375,1.0,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,A,5,13.692074416013636,4.391844488634239,8.238879228766871,19.145269603260402,3.11761367039468,5,0,0.0022262581169731916,0.0625,,,,
DB5-Holdout5,B17,noise_50pct,macro_f1,B,5,32.48636404131425,3.8472790866312874,27.709336108401914,37.26339197422659,8.443984257393609,5,0,4.633867130920041e-05,0.0625,0.0006024027270196054,0.9375,0.0027803202785520245,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,C,5,4.829470351330087,1.1365369139925816,3.4182733825958884,6.240667320064286,4.249285959718164,5,0,0.000684762088591441,0.0625,0.00684762088591441,0.9375,0.0383466769611207,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,C2,5,1.8949663228686036,0.8258388927177943,0.8695519014644557,2.9203807442727516,2.2945956403583327,5,0,0.006834374004790138,0.0625,0.028894582159645358,0.9375,0.2597062121820252,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,D_v2_no_bypass,5,1.3093084206811567,0.603506550698133,0.5599560639991489,2.0586607773631647,2.1695015889497076,5,0,0.008332460949651732,0.0625,,,0.3083010551371141,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,D_v2_no_detach,5,-0.1155393040833208,0.08325274903938545,-0.21891124531701892,-0.012167362849622693,-1.3878136808270576,1,4,0.0361073283825559,0.125,,,1.0,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,D_v2_no_imp_loss,5,1.2599762002583614,0.36178734295163867,0.8107578815095124,1.7091945190072104,3.4826431184099955,5,0,0.0014664919916099457,0.0625,,,0.07185810758888735,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,External_AiFusion_Lite,5,4.442888849745917,1.9158441377684885,2.064054157709048,6.821723541782786,2.319024163897198,5,0,0.006581390976436991,0.0625,0.028894582159645358,0.9375,0.2566742480810426,1.0
DB5-Holdout5,B17,noise_50pct,macro_f1,External_HyFusion_Lite,5,0.3616233687804771,1.3181008155224136,-1.2750149598567282,1.9982616974176823,0.27435182842000744,3,2,0.5727349482492727,0.8125,0.5727349482492727,0.9375,1.0,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,A,5,12.083379108191266,3.574531804819822,7.64501165571216,16.521746560670373,3.380408894921091,5,0,0.0016416714847978697,0.0625,,,,
DB5-Holdout5,B17,zero_50pct,accuracy,B,5,16.1132188425075,1.1916744152259315,14.633559623540934,17.592878061474064,13.521494324817377,5,0,7.127741086998358e-06,0.0625,9.978837521797701e-05,0.9375,0.0004419199473938982,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,C,5,8.693937463021541,0.950825546816412,7.5133316129671925,9.87454331307589,9.143567389549947,5,0,3.37951185215619e-05,0.0625,0.00040554142225874277,0.9375,0.001993911992772152,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,C2,5,1.8600105640725026,0.6864919558449913,1.0076182174432873,2.712402910701718,2.7094426209015765,5,0,0.0037467889778131135,0.0625,0.02136019902075749,0.9375,0.15736513706815078,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,D_v2_no_bypass,5,1.2425216084851565,0.6397394611538476,0.448180151340147,2.036863065630166,1.94223067972721,5,0,0.01222447398944467,0.0625,,,0.4156321156411188,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,D_v2_no_detach,5,-0.0067133695802712445,0.04376050348145552,-0.06104921129646515,0.04762247213592266,-0.15341161655318208,2,3,0.7488394083934875,0.8125,,,1.0,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,D_v2_no_imp_loss,5,1.2024533470967547,0.25002192615427266,0.8920101226294337,1.5128965715640756,4.809391582539833,5,0,0.00042385929171007277,0.0625,,,0.024159979627474147,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,External_AiFusion_Lite,5,8.142054196543018,2.0625158686833975,5.581102496674876,10.70300589641116,3.9476322680321876,5,0,0.0009090570818972106,0.0625,0.008181513737074896,0.9375,0.048180025340552164,1.0
DB5-Holdout5,B17,zero_50pct,accuracy,External_HyFusion_Lite,5,5.258858933102071,1.11572095048404,3.8735083968443513,6.644209469359791,4.713417750935473,5,0,0.0004583975826715065,0.0625,0.005042373409386572,0.9375,0.025670264629604363,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,A,5,13.249110497616579,4.35673091424811,7.8395145715333205,18.658706423699837,3.041066973929265,5,0,0.002443153046401432,0.0625,,,,
DB5-Holdout5,B17,zero_50pct,macro_f1,B,5,16.802842473497734,0.9886750687264751,15.575240234738434,18.030444712257033,16.995313227774304,5,0,2.863468660238068e-06,0.0625,4.008856124333295e-05,0.9375,0.00018039852559499829,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,C,5,9.041110324277835,1.1534966081801419,7.608855113850396,10.473365534705273,7.8380033891403365,5,0,6.223319574835355e-05,0.0625,0.0007467983489802426,0.9375,0.0036717585491528593,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,C2,5,1.9426412143921312,0.7464879884955623,1.0157539539856442,2.869528474798618,2.6023743775264774,5,0,0.004342346402630194,0.0625,0.026054078415781168,0.9375,0.19431094088043177,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,D_v2_no_bypass,5,1.1028871627054926,0.6480558119968666,0.2982195921222748,1.9075547332887104,1.7018397833778323,5,0,0.019014670532140947,0.0625,,,0.6464987980927922,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,D_v2_no_detach,5,-0.010218544636277915,0.043885332316460586,-0.06470938182283532,0.04427229255027949,-0.23284646821382565,2,3,0.6300953218572996,0.625,,,1.0,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,D_v2_no_imp_loss,5,1.1520458817265822,0.28837364723393716,0.7939827059254893,1.510109057527675,3.9949762843343612,5,0,0.0008683924402323313,0.0625,,,0.04689319177254589,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,External_AiFusion_Lite,5,8.397248050057147,2.3720805956755724,5.4519209735690435,11.34257512654525,3.5400348813466844,5,0,0.0013782598725677964,0.0625,0.012404338853110167,0.9375,0.07029125350095762,1.0
DB5-Holdout5,B17,zero_50pct,macro_f1,External_HyFusion_Lite,5,5.416408113130579,1.1247495838500612,4.019847047869289,6.812969178391869,4.815656916795652,5,0,0.0004217189572578433,0.0625,0.004638908529836276,0.9375,0.02403798056369707,1.0


==> anc/Table_S4_DB5_subject_means.csv <==
dataset,subject,subgroup,model,condition,seeds,accuracy,accuracy_seed_sd,macro_f1,macro_f1_seed_sd,gate_auroc,gate_auroc_seed_sd,gate_fault_f1,gate_fault_f1_seed_sd,gate_miss_rate,gate_miss_rate_seed_sd,gate_false_alarm_rate,gate_false_alarm_rate_seed_sd,mse_after_damaged,mse_after_damaged_seed_sd,mse_gate_only_damaged_same_encoder,mse_gate_only_damaged_same_encoder_seed_sd,clean_latent_variance_across_windows,clean_latent_variance_across_windows_seed_sd
ABC52,1,development,A,clean,3,0.46220956513877587,0.0019385029963287029,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,A,full_acc,3,0.019663683211282885,0.0,0.0007417107430407071,0.0,,,,,,,,,,,,,,
ABC52,1,development,A,full_emg,3,0.46220956513877587,0.0019385029963287029,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,A,lift_25pct,3,0.46220956513877587,0.0019385029963286725,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,A,lift_50pct,3,0.46220956513877587,0.0019385029963286725,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,A,noise_25pct,3,0.46220956513877587,0.0019385029963286725,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,A,noise_50pct,3,0.46220956513877587,0.0019385029963286725,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,A,zero_50pct,3,0.46220956513877587,0.0019385029963286725,0.44407859172885394,0.002636527381757739,,,,,,,,,,,,,,
ABC52,1,development,B,clean,3,0.6977669288491094,0.008025564796762094,0.6954307552270679,0.007003326242881325,,,,,,,,,,,,,,
ABC52,1,development,B,full_acc,3,0.15437121417593344,0.008486657808090266,0.10998226314921893,0.010363006746370052,,,,,,,,,,,,,,
ABC52,1,development,B,full_emg,3,0.23049453033179643,0.008007211885163476,0.15540703646537005,0.006316691177204524,,,,,,,,,,,,,,
ABC52,1,development,B,lift_25pct,3,0.19708887080734114,0.005108037247988417,0.1659141482311567,0.005059127827332629,,,,,,,,,,,,,,
ABC52,1,development,B,lift_50pct,3,0.18955489256547028,0.004951904572010496,0.15665196221963704,0.005038182870518236,,,,,,,,,,,,,,
ABC52,1,development,B,noise_25pct,3,0.3482204743392701,0.013015051536137823,0.32818544770317526,0.011738293655981828,,,,,,,,,,,,,,
ABC52,1,development,B,noise_50pct,3,0.2907663562667631,0.012326767258346959,0.2524581765474004,0.014529295145050448,,,,,,,,,,,,,,
ABC52,1,development,B,zero_50pct,3,0.4978151463098574,0.0013335779945559767,0.48591397511451695,0.002417411162470512,,,,,,,,,,,,,,
ABC52,1,development,C,clean,3,0.7326191121960041,0.008206836883859179,0.7304805101077619,0.008669774016249977,,,,,,,,,,,,,,
ABC52,1,development,C,full_acc,3,0.4194015007684658,0.009567428603309593,0.42159101548593886,0.007654234765592672,,,,,,,,,,,,,,
ABC52,1,development,C,full_emg,3,0.4432239399692614,0.0015834264431911268,0.412774613129713,0.0021295823451900077,,,,,,,,,,,,,,
ABC52,1,development,C,lift_25pct,3,0.46746828195160167,0.009911543260118335,0.44282796848585276,0.009654666092159467,,,,,,,,,,,,,,
ABC52,1,development,C,lift_50pct,3,0.4519030829038965,0.0077060334392055245,0.4260406985319851,0.007288893527997987,,,,,,,,,,,,,,
ABC52,1,development,C,noise_25pct,3,0.6536027483952626,0.005447769603176139,0.6472444272555707,0.006567604392815083,,,,,,,,,,,,,,
ABC52,1,development,C,noise_50pct,3,0.626043455986499,0.0038200167260321054,0.6168025835204394,0.005540183084212184,,,,,,,,,,,,,,
ABC52,1,development,C,zero_50pct,3,0.5782931018895218,0.0012657083446343531,0.5675223544903312,0.002277959112003885,,,,,,,,,,,,,,
ABC52,1,development,C2,clean,3,0.7836090769369858,0.0030151353667213056,0.7805869831207491,0.004378150854497449,,,0.0,0.0,,,0.0035852318958502845,0.00017859461881022408,,,,,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,full_acc,3,0.49281258475725526,0.005050508394232729,0.48778993429579276,0.004544253052129721,,,0.0,0.0,,,0.0035852318958502845,0.00017859461881022408,,,,,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,full_emg,3,0.4277642166169424,0.0049499785102604535,0.3984071629292927,0.0033275491771785188,,,1.0,0.0,0.0,0.0,,,3.0100070447101483,0.012822918629078866,3.0100070447101483,0.012822918629078866,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,lift_25pct,3,0.729469909290902,0.00447503087150236,0.7247656119000528,0.005673828051376365,0.9996843404240079,6.550981718052378e-05,0.9927200150145586,0.0007973491022093013,0.003714251273242323,0.0009058649416716874,0.0036326331756220552,0.0002375693234745153,3.0032020781892093,0.012573487994430643,3.0032020781892093,0.012573487994430643,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,lift_50pct,3,0.6611367266371334,0.0037345436945017702,0.652614426686703,0.005644752863233081,0.9996873736381531,4.7694770372702094e-05,0.996326915654651,0.0004360668701401968,0.003729319229726064,0.0006604784608049308,0.003616309556098002,0.00021464401854740265,3.0029540996315363,0.012538570249885243,3.0029540996315363,0.012538570249885243,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,noise_25pct,3,0.7314136756773046,0.0025153560368486143,0.7264322453982305,0.0037962274112975348,0.9966474175453186,0.00018276810974306363,0.9647459154534767,0.0006923819362320083,0.05813971009251725,0.0016006867191465494,0.003564827371445218,0.000171401454591585,3.0084021344904737,0.00858133140412822,3.0084021344904737,0.00858133140412822,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,noise_50pct,3,0.6652201428442274,0.005129593612234825,0.6565275633683468,0.006401323639602097,0.9964955846468607,0.00021727112333377028,0.9680875202727067,0.000496945709197748,0.05836949642889431,0.0010510962856689603,0.0037104842841213874,0.0002317616905093135,3.007385126789036,0.008432744442291718,3.007385126789036,0.008432744442291718,2.2619082927703857,0.03752582155078792
ABC52,1,development,C2,zero_50pct,3,0.6575656209504867,0.003323739830519305,0.6491184717481153,0.005380349112451893,0.999998927116394,1.0132789611816406e-06,0.9982110642684604,5.504428428459241e-05,0.0,0.0,0.003584290148570051,0.00011048586155608656,3.0101138646471757,0.012810503542797301,3.0101138646471757,0.012810503542797301,2.2619082927703857,0.03752582155078792
ABC52,1,development,D_v2_joint,clean,3,0.7860500858873519,0.0036698749651559227,0.7823297721336443,0.004931303684754855,,,0.0,0.0,,,0.00420961034264533,0.00031818796278141855,,,,,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,full_acc,3,0.48603200433957144,0.004350153222767963,0.47898322935506316,0.004079480922602195,,,0.0,0.0,,,0.00420961034264533,0.00031818796278141855,,,,,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,full_emg,3,0.43477081638188225,0.002647032993754153,0.4063075099044642,0.0034418866052102043,,,1.0,0.0,0.0,0.0,,,1.8961174967854098,0.06391374458823364,2.954114619898123,0.04576840805729806,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,lift_25pct,3,0.7552963867040351,0.004790828270104808,0.7510434253928463,0.005770621302430367,0.9997626278135511,7.417715046956029e-05,0.9922457219181404,0.0008762614794245694,0.0027009311997106956,0.0006758885523146951,0.004295623260906689,0.0003675727020204709,1.4688957120723745,0.06122597003737514,2.9477220445432564,0.043872014309639,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,lift_50pct,3,0.7104240122954525,0.0031813377289418364,0.7038848107891079,0.0038968918825053483,0.9997551374965243,7.62378910079543e-05,0.9965387611831158,0.0004752305490616483,0.0027235331344363078,0.0006420948705696836,0.004203959858963928,0.00031627569770266136,1.5160726196198777,0.05976102213909245,2.947470869162931,0.04432024074712887,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,noise_25pct,3,0.7555826778772262,0.005425217679659167,0.7516264556622185,0.006304596482854816,0.9966277943717108,9.355916952364634e-05,0.971812296690767,0.0013106423928071253,0.042958743935147516,0.001575434836061974,0.004186380576399563,0.00033286914338194126,1.5688069457647995,0.06303134793867882,2.95209212727776,0.04378713143688069,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,noise_50pct,3,0.7078473917367326,0.005703395693701453,0.7018337584707681,0.0065294919877973145,0.9964913328488668,9.648626233942755e-05,0.9758251115886097,0.0014025445804542,0.04311319048910587,0.0023225343854697536,0.004296251092426845,0.00038006941482761103,1.6104994905472045,0.06193805187711833,2.9500150682100172,0.04364717706010052,2.026547114054362,0.05494468723211527
ABC52,1,development,D_v2_joint,zero_50pct,3,0.711734924509538,0.004777944222664763,0.7053772430901191,0.0056371266324455735,0.9999909268485175,8.117942879442871e-06,0.9978883772211923,0.00012577880927267969,0.0,0.0,0.004232212277370942,0.0002526341301205605,1.5171589486944672,0.06136833201489012,2.954100264489545,0.04570167077050318,2.026547114054362,0.05494468723211527
ABC52,2,development,A,clean,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,A,full_acc,3,0.015028594227955846,2.1245936804851847e-18,0.0005694646024834704,0.0,,,,,,,,,,,,,,
ABC52,2,development,A,full_emg,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,A,lift_25pct,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,A,lift_50pct,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,A,noise_25pct,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,A,noise_50pct,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,A,zero_50pct,3,0.5271977656603272,0.009681371264877467,0.5018695303235757,0.010079260946008126,,,,,,,,,,,,,,
ABC52,2,development,B,clean,3,0.7514740435341579,0.004959060226734086,0.7415335901534466,0.00580533294655203,,,,,,,,,,,,,,
ABC52,2,development,B,full_acc,3,0.17387063882608503,0.0076044799015441925,0.11912258082736353,0.0032822418795332544,,,,,,,,,,,,,,
ABC52,2,development,B,full_emg,3,0.18282573037194663,0.02388399761072291,0.10208571296747866,0.02332014128740251,,,,,,,,,,,,,,
ABC52,2,development,B,lift_25pct,3,0.25957943579967785,0.008359909424450855,0.21962991686539643,0.007967994166946216,,,,,,,,,,,,,,
ABC52,2,development,B,lift_50pct,3,0.25396403186002864,0.005121529094062417,0.20892944191722307,0.004543648787647918,,,,,,,,,,,,,,
ABC52,2,development,B,noise_25pct,3,0.41911601720086883,0.011017137966831268,0.3840050501124112,0.009630219358617772,,,,,,,,,,,,,,
ABC52,2,development,B,noise_50pct,3,0.36683365104697724,0.01613844025675317,0.31646897731277424,0.015259125980407106,,,,,,,,,,,,,,
ABC52,2,development,B,zero_50pct,3,0.5129523725081645,0.004852361087490229,0.49740068643001284,0.005304885166228979,,,,,,,,,,,,,,
ABC52,2,development,C,clean,3,0.7795362858536152,0.004483248258224579,0.7722018085883923,0.0038440803448108324,,,,,,,,,,,,,,
ABC52,2,development,C,full_acc,3,0.4455379704747972,0.001959159444428297,0.4359452228094842,0.0006873022619518149,,,,,,,,,,,,,,
ABC52,2,development,C,full_emg,3,0.51717870284169,0.003818487260300394,0.4855122180628588,0.0038337795308567117,,,,,,,,,,,,,,
ABC52,2,development,C,lift_25pct,3,0.5402461911306172,0.007386635053030515,0.5134992219342283,0.007125548465576085,,,,,,,,,,,,,,
ABC52,2,development,C,lift_50pct,3,0.5258678015693578,0.0060277034950840845,0.49720910024161474,0.00642560024823264,,,,,,,,,,,,,,
ABC52,2,development,C,noise_25pct,3,0.695290449380089,0.0065414066454662365,0.6832098336529976,0.006914281199792081,,,,,,,,,,,,,,
ABC52,2,development,C,noise_50pct,3,0.6663120095757414,0.005922448218702537,0.6503025485601012,0.006018624141720226,,,,,,,,,,,,,,
ABC52,2,development,C,zero_50pct,3,0.6072616039366937,0.002335340194363772,0.5913912214594967,0.002821363308956248,,,,,,,,,,,,,,
ABC52,2,development,C2,clean,3,0.7973134725362415,0.006520894093433314,0.7922481352825033,0.007531553632798817,,,0.0,0.0,,,0.003446823602429401,0.0003173214146876892,,,,,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,full_acc,3,0.469344327703152,0.016624551137119276,0.453301253567074,0.019939165224389096,,,0.0,0.0,,,0.003446823602429401,0.0003173214146876892,,,,,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,full_emg,3,0.5032584120228754,0.00494238706638169,0.47290297565797706,0.005574325726955596,,,1.0,0.0,0.0,0.0,,,3.056771624861586,0.06621728372681372,3.056771624861586,0.06621728372681372,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,lift_25pct,3,0.7488436701097959,0.0032018525516440033,0.7398544710240126,0.0030795159129191974,0.9995850986904569,5.9449581376800945e-06,0.9925403441800338,7.360712100790808e-05,0.004617930871422027,0.0008186704525482092,0.0034480550506617805,0.0003261571487484164,3.0490223328803956,0.06376721644438102,3.0490223328803956,0.06376721644438102,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,lift_50pct,3,0.6818282573037194,0.007305527172980279,0.6685263006961496,0.007666421459863439,0.9995968474282159,2.5094069323526656e-05,0.9959853277071194,0.0003438007790430124,0.004623472388467734,0.0010102040170516108,0.0034006442937151815,0.0003327833631784209,3.048349373634179,0.06290050336162122,3.048349373634179,0.06290050336162122,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,noise_25pct,3,0.7502475210947082,0.004271863921657344,0.7411180839636788,0.004272471133651401,0.9974657562043933,7.315715326395339e-05,0.9768965663872407,0.0009193359642514488,0.03534379571751562,0.002610025114789559,0.003427120430711334,0.00029430582235208906,3.0507129843511507,0.05996067154468774,3.0507129843511507,0.05996067154468774,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,noise_50pct,3,0.6828183416825523,0.004407946198891127,0.6687522402476068,0.0040566857041433564,0.9974920219845242,1.5022595418480745e-05,0.9797873737574053,0.0010782160730954241,0.0363227970622571,0.0023330861695440106,0.0034357405683379887,0.00026361550499326826,3.0483609200145487,0.059459135195126286,3.0483609200145487,0.059459135195126286,2.2431206703186035,0.06426885023760302
ABC52,2,development,C2,zero_50pct,3,0.6786067887278154,0.0029142549598096036,0.6655672867107764,0.002751857273782488,0.9999813238779703,9.217888237744206e-06,0.9982593270401868,0.0001600706559562436,0.0,0.0,0.0034874613940979148,0.0003212805721985324,3.056849415686905,0.06637467936313032,3.056849415686905,0.06637467936313032,2.2431206703186035,0.06426885023760302
ABC52,2,development,D_v2_joint,clean,3,0.7977567938998981,0.001033043418693202,0.7923461723104257,0.000877970202232873,,,0.0,0.0,,,0.003940018619497274,0.00018790155864239477,,,,,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,full_acc,3,0.4743538591124707,0.011965489162198606,0.4590903046724392,0.016672797473931484,,,0.0,0.0,,,0.003940018619497274,0.00018790155864239477,,,,,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,full_emg,3,0.5088442612049474,0.0014385761173549229,0.4798843261490868,0.0018846287752472266,,,1.0,0.0,0.0,0.0,,,1.94353397827918,0.023602959211928436,3.026295317377626,0.022402424938526212,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,lift_25pct,3,0.7719702679138774,0.003923915833764304,0.7651498301002296,0.0037708977682393416,0.9996404714054532,4.021056906830882e-05,0.9923139471229249,0.0002170076980185229,0.003627846492589145,0.0004694725796984862,0.003935708550683947,0.0001594285597328463,1.4635781469501288,0.027521735427191166,3.015073525059625,0.022808947803666945,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,lift_50pct,3,0.7271948101845694,0.0050453658901331334,0.7175372251987545,0.005351353288659722,0.9996571011013454,3.1037212776583016e-05,0.996187864103918,0.00013879837605175138,0.0036906503524404837,0.00043820051920621554,0.003934477102451568,0.00016908438957299684,1.5115328245593183,0.02727581417013149,3.015789417404027,0.023206806301905178,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,noise_25pct,3,0.7707141907168508,0.0038759574401551044,0.7635949037959627,0.003758501262432552,0.9976257748074002,0.00012531224208635176,0.9810242325713162,0.0007036875463547658,0.02591213370572328,0.0015283741101956656,0.0039233940683601545,0.00017038099861979564,1.5180241843839635,0.018910140515967105,3.019505159327663,0.02265598708496877,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,noise_50pct,3,0.7232788048056036,0.0031117875693461535,0.7126106937886124,0.0029903952940633807,0.9976200726297165,8.080428738865672e-05,0.9845468312284158,0.0006774460594998735,0.026647308300453667,0.0012535388448692737,0.003906769517223035,0.00012026496439137889,1.5657754563805446,0.02073030130608678,3.017931206472124,0.023399815287339046,2.029787619908651,0.020861522816449877
ABC52,2,development,D_v2_joint,zero_50pct,3,0.7236334618965289,0.004251958038047623,0.7146167606233668,0.003939721658337771,0.9999723765585157,1.959446562432241e-06,0.9980403156315553,0.0001198736316762398,0.0,0.0,0.003927088413057292,0.00024067883080908955,1.5200181233927121,0.022614209349473086,3.0263683034111466,0.022577166256273106,2.029787619908651,0.020861522816449877
ABC52,3,development,A,clean,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,A,full_acc,3,0.020630886530124085,0.0,0.0007774560286644658,0.0,,,,,,,,,,,,,,
ABC52,3,development,A,full_emg,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,A,lift_25pct,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,A,lift_50pct,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,A,noise_25pct,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,A,noise_50pct,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,A,zero_50pct,3,0.5549409478247869,0.0009093679967555887,0.5409453981785779,0.001082071202481245,,,,,,,,,,,,,,
ABC52,3,development,B,clean,3,0.7682762744804904,0.007900858281790268,0.7644965862570615,0.007528658696010343,,,,,,,,,,,,,,
ABC52,3,development,B,full_acc,3,0.14197438580754473,0.008201134829190502,0.08135611009395312,0.005367762740736668,,,,,,,,,,,,,,
ABC52,3,development,B,full_emg,3,0.287138087407186,0.02212655171714119,0.22876751127204087,0.020939838462324292,,,,,,,,,,,,,,
ABC52,3,development,B,lift_25pct,3,0.2732512748957659,0.011189417665294072,0.24592948002376,0.01417525696506816,,,,,,,,,,,,,,
ABC52,3,development,B,lift_50pct,3,0.2595139615621003,0.014128910013574882,0.22680199500847156,0.016805971952928808,,,,,,,,,,,,,,
ABC52,3,development,B,noise_25pct,3,0.4560057141907941,0.02373107278785501,0.4404770232170579,0.026315905958038163,,,,,,,,,,,,,,
ABC52,3,development,B,noise_50pct,3,0.4158402684340792,0.03790459639470276,0.38578926317399204,0.04518470530055039,,,,,,,,,,,,,,
ABC52,3,development,B,zero_50pct,3,0.5403730835035963,0.005782639303903246,0.5289726219010921,0.006125588579399756,,,,,,,,,,,,,,
ABC52,3,development,C,clean,3,0.803408581252803,0.005093952769442605,0.8013850284334061,0.004454066213265229,,,,,,,,,,,,,,
ABC52,3,development,C,full_acc,3,0.4627996212687497,0.013693939711194437,0.45836353047984574,0.013509671020409427,,,,,,,,,,,,,,
ABC52,3,development,C,full_emg,3,0.5393432002790651,0.006367916262654064,0.5235112980608718,0.006738501464653689,,,,,,,,,,,,,,
ABC52,3,development,C,lift_25pct,3,0.5475324330160628,0.006570849954667119,0.5325433568604745,0.007002209815063309,,,,,,,,,,,,,,
ABC52,3,development,C,lift_50pct,3,0.541220245510872,0.005951939545605062,0.5251710015764098,0.0065067932709599605,,,,,,,,,,,,,,
ABC52,3,development,C,noise_25pct,3,0.7135595754223352,0.0017710027053288054,0.7096623302553166,0.001822176078992465,,,,,,,,,,,,,,
ABC52,3,development,C,noise_50pct,3,0.6853706749057326,0.0018420265310338645,0.6796986916654153,0.0023931561477066924,,,,,,,,,,,,,,
ABC52,3,development,C,zero_50pct,3,0.6249563960731549,0.004093597005613734,0.6176689312071174,0.003465199193105469,,,,,,,,,,,,,,
ABC52,3,development,C2,clean,3,0.8416305376987093,0.004596542605312288,0.8403060411020435,0.004888545820182566,,,0.0,0.0,,,0.002504111227388249,4.281820614960998e-05,,,,,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,full_acc,3,0.5217022973040315,0.008175204120248315,0.5143103278118136,0.007249173080332992,,,0.0,0.0,,,0.002504111227388249,4.281820614960998e-05,,,,,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,full_emg,3,0.5299745851397818,0.00677381417802914,0.5125155086183543,0.005894467396015156,,,1.0,0.0,0.0,0.0,,,2.8893198935012325,0.053161777500204344,2.8893198935012325,0.053161777500204344,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,lift_25pct,3,0.7858341223567714,0.0020207494985440607,0.7829863933183107,0.002134383441333867,0.9997806416617498,4.2466501859945565e-05,0.9947893468419865,0.0003711116136197565,0.0030149000847162007,0.0006882557092207672,0.0024764261944707454,6.751686515870295e-05,2.883338717055794,0.052577889852652895,2.883338717055794,0.052577889852652895,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,lift_50pct,3,0.7191741000980051,0.0015729679707859134,0.7144644522108649,0.0011205652058543872,0.99977574745814,4.5050716231305497e-05,0.9973584816098876,0.0003001686071031845,0.002757429278583412,0.0005822267573384952,0.002524875002076378,3.596391271675054e-05,2.8849956483626786,0.051975960127172406,2.8849956483626786,0.051975960127172406,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,noise_25pct,3,0.7863656749887875,0.002000783365713327,0.7836353541467475,0.0019909680990553703,0.9978628754615784,0.00011100207916718148,0.9779444459036464,0.0005060133446602647,0.036133120712280524,0.0008089562354884791,0.002447356909907366,6.751686515870257e-05,2.8827460501467623,0.05829364302938453,2.8827460501467623,0.05829364302938453,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,noise_50pct,3,0.7248882908921779,0.0009744030415483497,0.7202681431186061,0.001208846340195693,0.9977208177248637,0.00013897784244190354,0.9805783487315191,0.0005058334997623998,0.03578013654258235,0.0009063762247809308,0.0024148269962292984,7.192782543350096e-05,2.882080426103784,0.0575629149158782,2.882080426103784,0.0575629149158782,2.0758307774861655,0.022191901948966766
ABC52,3,development,C2,zero_50pct,3,0.7207189249348017,0.00022470971011222235,0.7156345808354628,0.0009562442832387664,0.9999961654345194,3.3369730156616048e-06,0.9986490730299505,1.710400930516115e-05,0.0,0.0,0.002705519841863092,3.4307386176845576e-05,2.8894887932925974,0.05323609765615354,2.8894887932925974,0.05323609765615354,2.0758307774861655,0.022191901948966766
ABC52,3,development,D_v2_joint,clean,3,0.8460158469128419,0.004720482405097019,0.8448350341712233,0.0046369749011548325,,,0.0,0.0,,,0.0031394827328449695,0.0001780213679479149,,,,,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,full_acc,3,0.528130761947476,0.006437729234298792,0.5214395135312513,0.006710331813787677,,,0.0,0.0,,,0.0031394827328449695,0.0001780213679479149,,,,,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,full_emg,3,0.5255394428663976,0.01073622007036049,0.5117831978811044,0.011520562798858724,,,1.0,0.0,0.0,0.0,,,1.7656806773842257,0.009026955206642111,2.925996600304352,0.052452662663322144,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,lift_25pct,3,0.8179432235344928,0.0055142331067998445,0.8163026289975394,0.005556486454092588,0.9997708929909601,2.3816987594116756e-05,0.9942081598795464,0.0003295268520523391,0.002375375824321855,0.00036328892626436704,0.0030827284153640863,0.00013560721472540287,1.3428560957597606,0.021869619730528575,2.920864599205894,0.054308682260270705,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,lift_50pct,3,0.7702862078703011,0.005551038956664254,0.7676602205073201,0.0058168400072784315,0.9997731844584147,2.0601691109942252e-05,0.9973528274404844,0.0002700971794705811,0.0021656616999717617,0.000493256567819225,0.003131177222969718,0.000167183848552355,1.3842378016461565,0.020595657188567002,2.9222367383581354,0.05397454115240999,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,noise_25pct,3,0.812461587016827,0.00561796377440316,0.8106019395188873,0.005389096494596602,0.9978344771597122,8.799828946952578e-05,0.982543295715987,0.0007105059837712256,0.025410707463331173,0.0013404266993548176,0.0030730386538429595,0.00015156133279260034,1.3964531267487972,0.01040829769830582,2.9247453909147136,0.05306450621456679,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,noise_50pct,3,0.7679440540854804,0.004402358993670355,0.7649539750422952,0.00442986396436613,0.9976679484049479,0.00011125569524365527,0.9856227137667087,0.0006161861418286813,0.025421089350675236,0.0012456395932978436,0.003010747329778575,0.00017153693088422847,1.4372146335352536,0.008268419376572047,2.9246836325519894,0.05424497303399401,1.9502180020014446,0.012056648200877627
ABC52,3,development,D_v2_joint,zero_50pct,3,0.7694058238235245,0.005927062310538673,0.7665864861190855,0.006086325900915732,0.999974767367045,2.266366849779252e-05,0.9983178678680993,0.00010912380598226731,0.0,0.0,0.003369960631883191,0.00021899631025124508,1.3866683271403086,0.022594906029970007,2.9262187736454908,0.05251926604474569,1.9502180020014446,0.012056648200877627
ABC52,4,development,A,clean,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,A,full_acc,3,0.016295515439012604,0.0010650815349393544,0.0006166734374523818,3.963757802273016e-05,,,,,,,,,,,,,,
ABC52,4,development,A,full_emg,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,A,lift_25pct,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,A,lift_50pct,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,A,noise_25pct,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,A,noise_50pct,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,A,zero_50pct,3,0.5345895374884702,0.002157162411878356,0.5186683521417838,0.002720669501680373,,,,,,,,,,,,,,
ABC52,4,development,B,clean,3,0.7194184565379717,0.003005773639201597,0.712711124162781,0.003756948626310872,,,,,,,,,,,,,,
ABC52,4,development,B,full_acc,3,0.16809417138841307,0.00768832061446902,0.12982744208847471,0.013895091353456766,,,,,,,,,,,,,,
ABC52,4,development,B,full_emg,3,0.16479992972284446,0.030644971187502704,0.09856449098633428,0.025966467602959238,,,,,,,,,,,,,,
ABC52,4,development,B,lift_25pct,3,0.23958653606828595,0.0088267464467642,0.20747174169984461,0.010586255286343363,,,,,,,,,,,,,,
ABC52,4,development,B,lift_50pct,3,0.23260274373728054,0.013114251226160856,0.1973243796383469,0.015017287981807398,,,,,,,,,,,,,,
ABC52,4,development,B,noise_25pct,3,0.37058022576536215,0.018737308878172404,0.3550877247640558,0.01817012413302805,,,,,,,,,,,,,,
ABC52,4,development,B,noise_50pct,3,0.3199074684118827,0.023627686221215534,0.291799544998792,0.02687507507305845,,,,,,,,,,,,,,
ABC52,4,development,B,zero_50pct,3,0.4557912768480696,0.006510867695246027,0.4501985873583605,0.006360458356547374,,,,,,,,,,,,,,
ABC52,4,development,C,clean,3,0.7477489348618613,0.0056466543762850275,0.7415094850500769,0.006540219466840756,,,,,,,,,,,,,,
ABC52,4,development,C,full_acc,3,0.37703693942987654,0.002783845368733835,0.37256934526510355,0.004386048341746357,,,,,,,,,,,,,,
ABC52,4,development,C,full_emg,3,0.5254974304915009,0.0017431488411283151,0.5045765209706156,0.002407868133762388,,,,,,,,,,,,,,
ABC52,4,development,C,lift_25pct,3,0.5351751804512378,0.0006430415735054212,0.5157291522481136,0.0019076563112195145,,,,,,,,,,,,,,
ABC52,4,development,C,lift_50pct,3,0.5290698525643841,0.003478079517346468,0.5092745389302098,0.0019806354335259856,,,,,,,,,,,,,,
ABC52,4,development,C,noise_25pct,3,0.6555687325222177,0.002789845042436049,0.6463854637040415,0.002879097731574351,,,,,,,,,,,,,,
ABC52,4,development,C,noise_50pct,3,0.631235267419218,0.002482471716568799,0.6195486159944048,0.0024451189626317296,,,,,,,,,,,,,,
ABC52,4,development,C,zero_50pct,3,0.5891421794702859,0.0018263822977372171,0.5820803308760872,0.001059773207925853,,,,,,,,,,,,,,
ABC52,4,development,C2,clean,3,0.7853032898493434,0.00020128149053258402,0.7788215575702605,0.0009341038180931149,,,0.0,0.0,,,0.0025008784644441513,0.00018310719622317706,,,,,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,full_acc,3,0.4022927921992358,0.006720252997759912,0.3884791109387286,0.007768621409730598,,,0.0,0.0,,,0.0025008784644441513,0.00018310719622317706,,,,,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,full_emg,3,0.5254535072692933,0.0058356757342618165,0.5003875521212874,0.005061303534389898,,,1.0,0.0,0.0,0.0,,,3.098366958939254,0.04713501629349394,3.098366958939254,0.04713501629349394,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,lift_25pct,3,0.7337227859035739,0.002075265730824155,0.725633864189426,0.0019817284211221023,0.9997496604919434,2.8804636232464066e-05,0.994658311239767,0.0005377585199297241,0.003188093878566932,0.0009732942372187671,0.002506063844843658,0.00017876705472728442,3.0999604883091174,0.045712120964369725,3.0999604883091174,0.045712120964369725,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,lift_50pct,3,0.6742068198123015,0.0035862264165593093,0.6643282244262058,0.004401600339148455,0.9998043775558472,3.27566615352752e-05,0.9972987214345714,0.00037002899147212153,0.003003250318443361,0.0007817223055544292,0.002397475878830471,0.00015571205598311708,3.099810303617201,0.046131628015019195,3.099810303617201,0.046131628015019195,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,noise_25pct,3,0.7344548396070336,0.0018010306513440602,0.7265748949604537,0.0026761750219220204,0.9981962243715922,0.00011542685993958074,0.9852856390870249,0.0010893697367961612,0.021774937409408352,0.0019881323866702445,0.002480441965222569,0.00017996216812337802,3.117325842331054,0.04798925792312102,3.117325842331054,0.04798925792312102,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,noise_50pct,3,0.6736065357754645,0.0019145688687752745,0.6633890848699355,0.0029192908216522004,0.9981604880756801,0.00011664733438825683,0.9875707855327769,0.0011291049209062349,0.022162925872241987,0.0021960055434572176,0.002448719638072649,0.00018068347467721177,3.118323842543136,0.04800934315432129,3.118323842543136,0.04800934315432129,2.167750120162964,0.06052101234390553
ABC52,4,development,C2,zero_50pct,3,0.6698437797396818,0.0026413650052733917,0.6596094875337033,0.0027698894045648627,0.9999942514631482,1.7557627451955319e-06,0.9987315067460004,0.00010151605140848127,0.0,0.0,0.00254022635100511,0.0002035402227681438,3.0980579759293185,0.04720804589164027,3.0980579759293185,0.04720804589164027,2.167750120162964,0.06052101234390553
ABC52,4,development,D_v2_joint,clean,3,0.7909693855141212,0.0055191411969422646,0.7846198446329842,0.006168319139794315,,,0.0,0.0,,,0.0028055958185092458,0.00012873209126908842,,,,,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,full_acc,3,0.4050599551983134,0.008643728559780331,0.3897869478791014,0.008320714897703422,,,0.0,0.0,,,0.0028055958185092458,0.00012873209126908842,,,,,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,full_emg,3,0.5304607546009575,0.0009890042824437055,0.5092440393531154,0.00226042020638661,,,1.0,0.0,0.0,0.0,,,1.805072482578856,0.01957413489362299,3.038215192119354,0.016640054112614874,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,lift_25pct,3,0.7663430989297376,0.0037739054726345245,0.7594991115966071,0.004273474747522866,0.9997825490103827,3.5774360067458434e-05,0.9945546796345645,6.341982329596398e-05,0.002558527693591602,0.00039591857463258087,0.0027879045206756366,0.00012854440580241288,1.1803067636155624,0.020077556206102402,3.0360385854315566,0.016158381680255584,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,lift_50pct,3,0.7289497957570167,0.0045151277865198465,0.7208630590448742,0.005255889545225059,0.9998295174704658,3.229628500235594e-05,0.9974574896505158,0.0001266353442852121,0.0023535526566228902,0.0003514000752936648,0.0027323904481632772,0.00011741420281068673,1.2356987802576145,0.019246855577194577,3.0363628540302927,0.01592984339103989,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,noise_25pct,3,0.7630195751160306,0.0044698937770369426,0.7558766052469887,0.005178942727423151,0.9982722997665405,0.0001720762087932033,0.987616602893202,0.00016503627668022465,0.016372381077875874,0.0007025141455494072,0.00276472282006608,0.00013004689025900804,1.233890151861795,0.02316353657840828,3.056644630985449,0.018596206271886188,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,noise_50pct,3,0.7223466713518104,0.0036316652264731077,0.7140955025812551,0.004135115633788856,0.9982784324222141,0.0001366832532922445,0.9903024682133578,0.0002970784754008601,0.016473038462101578,0.0007523321110406715,0.002789124610181403,0.00017126184785525353,1.2919760878454356,0.02516856720255522,3.0565912045889854,0.018271950528167265,1.93269948164622,0.021425470376447493
ABC52,4,development,D_v2_joint,zero_50pct,3,0.7245574735362585,0.0019039589582898453,0.7161527772956383,0.0025654250494016205,0.9999891055954827,6.386397584475692e-06,0.9985727150442075,8.69345920827472e-05,0.0,0.0,0.002858669712010073,0.00017434370363590614,1.2248778476540672,0.018216564355406622,3.0378683230210757,0.016406676816578737,1.93269948164622,0.021425470376447493
ABC52,5,development,A,clean,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,A,full_acc,3,0.020728939140862563,0.00148361883384203,0.000781022898287259,5.481423374706321e-05,,,,,,,,,,,,,,
ABC52,5,development,A,full_emg,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,A,lift_25pct,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,A,lift_50pct,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,A,noise_25pct,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,A,noise_50pct,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,A,zero_50pct,3,0.6612702899481776,0.005701807954308189,0.6530880726593745,0.005687519732331213,,,,,,,,,,,,,,
ABC52,5,development,B,clean,3,0.7991348665895757,0.0034388287577447915,0.8009409478455175,0.004132671025261312,,,,,,,,,,,,,,
ABC52,5,development,B,full_acc,3,0.15893614287549787,0.0073820287407031894,0.1005694543414571,0.017303610960486084,,,,,,,,,,,,,,
ABC52,5,development,B,full_emg,3,0.2661355946721487,0.01762839494413755,0.18030805572546535,0.025191790241126864,,,,,,,,,,,,,,
ABC52,5,development,B,lift_25pct,3,0.27739946036232815,0.010375347935029405,0.23170856926779113,0.016078409360701297,,,,,,,,,,,,,,
ABC52,5,development,B,lift_50pct,3,0.27146059074621326,0.009683604614240802,0.2209082060493637,0.018315413982095567,,,,,,,,,,,,,,
ABC52,5,development,B,noise_25pct,3,0.4666009964737962,0.009186297916251954,0.4460964593023669,0.013401025062626196,,,,,,,,,,,,,,
ABC52,5,development,B,noise_50pct,3,0.39553442688480595,0.009398106954899038,0.35766089889618863,0.013339565856452172,,,,,,,,,,,,,,
ABC52,5,development,B,zero_50pct,3,0.5321284280554485,0.011475796741312239,0.5242639405395743,0.0142352590681256,,,,,,,,,,,,,,
ABC52,5,development,C,clean,3,0.8299713049809414,0.0005192665918447145,0.8305263239580593,0.0007759608003319954,,,,,,,,,,,,,,
ABC52,5,development,C,full_acc,3,0.4866161291704141,0.002798303348994763,0.49530222372393684,0.004224329726246106,,,,,,,,,,,,,,
ABC52,5,development,C,full_emg,3,0.6331748683027111,0.005616726967594576,0.6158254946563022,0.0063259008907266,,,,,,,,,,,,,,
ABC52,5,development,C,lift_25pct,3,0.640684112096164,0.001165320446965212,0.6275464791721448,0.0011239610365666238,,,,,,,,,,,,,,
ABC52,5,development,C,lift_50pct,3,0.6335745999114879,0.0023396741659128307,0.618107473000082,0.0029941321184185172,,,,,,,,,,,,,,
ABC52,5,development,C,noise_25pct,3,0.7604180050537496,0.0017528272670933524,0.7581661063579798,0.0019289938402763255,,,,,,,,,,,,,,
ABC52,5,development,C,noise_50pct,3,0.7371193627136066,0.0028289438098199476,0.7334898872122938,0.00276033111448755,,,,,,,,,,,,,,
ABC52,5,development,C,zero_50pct,3,0.680300369751738,0.0026402348563430798,0.6754891155844076,0.002591720681720102,,,,,,,,,,,,,,
ABC52,5,development,C2,clean,3,0.8735277742087456,0.0015328733708658239,0.8717645565958333,0.0022448528679377042,,,0.0,0.0,,,0.002957835453338473,0.0002552497513649698,,,,,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,full_acc,3,0.4986080774337231,0.00594975548285248,0.49956014209739114,0.003713280245057517,,,0.0,0.0,,,0.002957835453338473,0.0002552497513649698,,,,,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,full_emg,3,0.622125144545805,0.0008425335377491949,0.6047627190463737,0.003052715140852984,,,1.0,0.0,0.0,0.0,,,3.036409110343325,0.013433028650549406,3.036409110343325,0.013433028650549406,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,lift_25pct,3,0.8310277385184234,0.0036853156868653036,0.8286547056638147,0.0039017550621178424,0.9998660220040215,6.0803338408340445e-06,0.9942403265015926,0.00013305054694832318,0.002869501905863206,0.00042004037102087954,0.002894485131411767,0.00023096905916546658,3.031038720448388,0.012959769308168662,3.031038720448388,0.012959769308168662,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,lift_50pct,3,0.7778206061644323,0.005189898113924333,0.7746073843403108,0.005447997606190235,0.9998607503043281,1.3834989094109821e-05,0.9970771328457072,8.592243655944672e-05,0.0028587948091995372,0.00037440406837350326,0.002987279969163562,0.00021353880974751732,3.031635241698609,0.012995666774340104,3.031635241698609,0.012995666774340104,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,noise_25pct,3,0.8315559552871643,0.002037389163093264,0.8292073051184371,0.002265267417866516,0.9983375138706632,9.708649591710516e-05,0.9830262459913253,0.0010433961253243581,0.02484046425971134,0.002448064736852749,0.002944451582508887,0.00023709229060833975,3.0437189511170835,0.019117212461294754,3.0437189511170835,0.019117212461294754,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,noise_50pct,3,0.772995274601339,0.0030706290624660485,0.7690846469707174,0.003044839178000269,0.9984277155664233,5.691472835929085e-05,0.9859361417911062,0.001075764918889328,0.024826188130826446,0.002250225284353938,0.0029926335174953965,0.0002823203750360875,3.0455340713704397,0.019785286904761494,3.0455340713704397,0.019785286904761494,2.315614859263102,0.010740031050425114
ABC52,5,development,C2,zero_50pct,3,0.7767070681114109,0.002163716769531666,0.7731852561931839,0.0022499476355013117,1.0,0.0,0.9985379578639929,0.0001274771992205058,0.0,0.0,0.002928390937513384,0.00025568448191056484,3.0363974549274193,0.013554174868753408,3.0363974549274193,0.013554174868753408,2.315614859263102,0.010740031050425114
ABC52,5,development,D_v2_joint,clean,3,0.8755407083815153,0.002646711132036603,0.8736544586050908,0.0028349288506879402,,,0.0,0.0,,,0.0032362199665938586,0.00029971504571697175,,,,,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,full_acc,3,0.5026339457792625,0.0062364954899199,0.503005882757609,0.005327330597057224,,,0.0,0.0,,,0.0032362199665938586,0.00029971504571697175,,,,,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,full_emg,3,0.6383999314745813,0.0019918653397119723,0.6245154037042762,0.0019695451470699275,,,1.0,0.0,0.0,0.0,,,1.923002269703928,0.010747620623294082,3.024792505181613,0.029346064957236274,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,lift_25pct,3,0.8511428041172356,0.002805940356233868,0.8493238036588137,0.0030444393445166703,0.9998615715238782,2.0130574323843117e-05,0.9939337027410667,0.0005021456002619609,0.0026981883592445076,0.00017626105650300145,0.0031585935157822606,0.00027875032749106495,1.4996810293016416,0.008475196712151061,3.01719803207406,0.028548943919515946,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,lift_50pct,3,0.8165089154424886,0.004917686079626393,0.814227273203704,0.005211967131353478,0.9998560415373907,2.2338601358835363e-05,0.9969912416803175,0.0002344881503348246,0.0027338786814567364,0.00028736804907277474,0.0032852941596356734,0.0002593203404407463,1.549315871258922,0.01046002451524475,3.0179054360108712,0.028719975251788033,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,noise_25pct,3,0.8512284608905448,0.003498933280064383,0.8492581206897012,0.0037217359629805225,0.9982834921942817,6.88596052328879e-05,0.9849763913020787,0.0007487846956442872,0.020157893985466902,0.0006294765173670343,0.00324425028909161,0.00028812061245555003,1.5464260742423857,0.014042202043314606,3.034846099435176,0.03517584624911407,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,noise_50pct,3,0.8080146187559781,0.0037538618737790845,0.8051483998375883,0.004202323030026339,0.9983223213089838,0.0001349916432300718,0.9880193862158292,0.0007238462597852301,0.020513012691478576,0.0011066359800578818,0.003240681256870387,0.00032548223702230064,1.61021978059531,0.014570353832319291,3.0371620555854957,0.03604442442718742,2.1238596439361572,0.015210316229848002
ABC52,5,development,D_v2_joint,zero_50pct,3,0.814481705140834,0.00551378400578228,0.8119833411844325,0.0060859600361640965,0.9999977813826667,3.842757943817958e-06,0.9984054216958813,0.00015225388084324926,0.0,0.0,0.0031942838379944894,0.0003054964411099994,1.5492068389719025,0.010538521789893503,3.0247738945913363,0.02945934234141565,2.1238596439361572,0.015210316229848002
ABC52,6,locked_confirmation,A,clean,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,full_acc,3,0.020356234096692113,0.0011706768339961409,0.000767279430756981,4.321881237158141e-05,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,full_emg,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,lift_25pct,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,lift_50pct,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,noise_25pct,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,noise_50pct,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,A,zero_50pct,3,0.5944656488549618,0.0012622859308514,0.5807662622834999,0.0032433494309310586,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,clean,3,0.7146151399491094,0.0036885304846036504,0.7069083811203954,0.004133970337073252,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,full_acc,3,0.11788326972010178,0.003223363558955041,0.06810251079484626,0.0010990061223681313,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,full_emg,3,0.2769163486005089,0.027924149341627038,0.19220118351473392,0.032080074643974776,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,lift_25pct,3,0.2456265903307888,0.0024688572990235365,0.2161201993699262,0.004046979272412194,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,lift_50pct,3,0.24012669635284137,0.006948641568452828,0.20595931458445202,0.008555765144890601,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,noise_25pct,3,0.4275206743002544,0.008615994073988055,0.41774199220241076,0.011473591978453684,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,noise_50pct,3,0.37676261662425786,0.005793031394968921,0.3573425113191721,0.008223867369093016,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,B,zero_50pct,3,0.5203164758269719,0.009300716203036482,0.5027092978927863,0.010939376838027766,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,clean,3,0.753538486005089,0.0047804256296901555,0.7472946571054343,0.004963014716874901,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,full_acc,3,0.37464217557251905,0.009576957617436007,0.3674271251959436,0.010402470135789684,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,full_emg,3,0.5932729007633588,0.003339694656488566,0.5745991648811927,0.002519171457170213,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,lift_25pct,3,0.592053647158609,0.00264634021924706,0.5755487985018185,0.0027664048233438173,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,lift_50pct,3,0.5914837786259541,0.0038729126230361544,0.5748102415886822,0.004384222186064832,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,noise_25pct,3,0.6793893129770993,0.002734952850178135,0.671466042860173,0.0018423705512189755,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,noise_50pct,3,0.6644799618320612,0.002475570940848938,0.6557190888309871,0.0030708534016650538,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C,zero_50pct,3,0.6262590118744699,0.0032476284918340416,0.6154387330610075,0.0031602426265425303,,,,,,,,,,,,,,
ABC52,6,locked_confirmation,C2,clean,3,0.8038724554707378,0.0014129576688865465,0.7988858210835676,0.0016269421288682632,,,0.0,0.0,,,0.006013438295165395,0.00034528374866177135,,,,,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,full_acc,3,0.4434239821882951,0.0044665722047843364,0.4263190378100546,0.00778577993952483,,,0.0,0.0,,,0.006013438295165395,0.00034528374866177135,,,,,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,full_emg,3,0.5960559796437659,0.00811799223849633,0.5787557595769143,0.007684109399121586,,,1.0,0.0,0.0,0.0,,,3.1411986310608477,0.014943943403763902,3.1411986310608477,0.014943943403763902,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,lift_25pct,3,0.768474342663274,0.00308820509905937,0.7634750779862681,0.0028095978019651783,0.9997953640090095,3.230229798298747e-05,0.9902534669890385,0.0005116536893550722,0.0017626166242578456,0.00017678278164697433,0.005962636061634153,0.0003368119272201224,3.140566034602964,0.015045497544630148,3.140566034602964,0.015045497544630148,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,lift_50pct,3,0.7238258057675996,0.002715618853709278,0.7173406062540056,0.0025786126812828657,0.9997963243060641,2.5620048380207845e-05,0.9961059803119522,0.00011113329920320725,0.001830537001696353,0.00016029639140570368,0.005973680025445293,0.00037133963190248573,3.140087756020769,0.015441586343458534,3.140087756020769,0.015441586343458534,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,noise_25pct,3,0.7698393765903307,0.0017096055979643695,0.7651248389576794,0.0016531873165281095,0.9973058899243673,0.00013701102717235075,0.9661334612572302,0.0022431852087916454,0.04866743532654793,0.004507375562874518,0.00600681191687871,0.0003236597478907166,3.17159760438197,0.026757650476037332,3.17159760438197,0.026757650476037332,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,noise_50pct,3,0.7234547285835453,0.0025859181258843116,0.717985311463012,0.0022388646754305085,0.9971891840298971,0.00011914816421752054,0.9717088059702581,0.002384912546228782,0.04951561174724343,0.00465607292838052,0.005822929919423239,0.0004581195402351339,3.172205665064435,0.0274046411210485,3.172205665064435,0.0274046411210485,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,C2,zero_50pct,3,0.7215463316369805,0.0037020763637751497,0.7157293776058161,0.0034099554354133687,0.999995854165819,3.7894334042985704e-06,0.9969298805665748,0.00021621447719744096,0.0,0.0,0.006159218617472435,0.000435113954040178,3.1411797441877867,0.014973296827597746,3.1411797441877867,0.014973296827597746,2.370995283126831,0.016751321650524724
ABC52,6,locked_confirmation,D_v2_joint,clean,3,0.8033158396946565,0.0045746204462703164,0.7985966957898154,0.004483731297970167,,,0.0,0.0,,,0.006142652671755726,0.0003189869527572562,,,,,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,full_acc,3,0.4471612595419847,0.0021469465648854824,0.4313888150167222,0.002191495326596235,,,0.0,0.0,,,0.006142652671755726,0.0003189869527572562,,,,,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,full_emg,3,0.6021787531806616,0.0035409421243976125,0.582758846905481,0.003944942440520212,,,1.0,0.0,0.0,0.0,,,1.9705312238867234,0.0018037925000299793,3.1369622882293258,0.033986305541716354,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,lift_25pct,3,0.7828138252756572,0.0015714997817578857,0.7774236679182368,0.00136997463836926,0.9998101592063904,1.8955287083355254e-05,0.9901739819515578,0.00038706149114360806,0.0015704516539440203,0.00022136467727536664,0.006081910870794459,0.0003275256866039379,1.6290822705642058,0.019366980699790582,3.1350226095003286,0.034553098919981595,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,lift_50pct,3,0.7502915606446141,0.0005188923863033825,0.7438793070121444,0.0006178752477359895,0.9998267955250211,3.5547497744632624e-05,0.9960943329320625,8.237475157944376e-05,0.0016499681933842241,0.00013853132817237554,0.006179097752332485,0.0002998939517567487,1.6659201308013554,0.01839753043490733,3.134458557505613,0.03465412534991948,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,noise_25pct,3,0.7821379346904157,0.0011134681833807898,0.7767434642415164,0.0009454403628225379,0.9972046944830152,6.155268647210646e-05,0.969289618550753,0.0012509982960713496,0.042160331849024596,0.00343570365643309,0.006176888959570258,0.00037229298654194306,1.7386984020814993,0.013276158559516159,3.1625535274411507,0.04491603695274457,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,noise_50pct,3,0.7487674936386769,0.001874972347734166,0.7434045797324323,0.002030936141627398,0.9970843725734287,0.00010751923899871807,0.9752102565492214,0.0014500116672320855,0.04266393659881256,0.0030376980578106015,0.006003498727735369,0.0003058335607956709,1.774117365553409,0.016885635567572974,3.1633780515107848,0.04536892421483362,2.187058369318644,0.005924805943117445
ABC52,6,locked_confirmation,D_v2_joint,zero_50pct,3,0.7491915818490247,0.0001792799679080249,0.7428232040100986,0.0002708043070118578,0.9999868207507663,9.546554946503003e-06,0.9969002356746093,0.00017302647880055214,0.0,0.0,0.006218856022052586,0.00034818055484295,1.6627080590700956,0.015374498535131757,3.1367837996079886,0.033893757906676106,2.187058369318644,0.005924805943117445
ABC52,7,locked_confirmation,A,clean,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,full_acc,3,0.01804308418700729,0.0002920704536181242,0.0006816633562831534,1.0840615147800177e-05,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,full_emg,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,lift_25pct,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,lift_50pct,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,noise_25pct,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,noise_50pct,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,A,zero_50pct,3,0.5283082500737742,0.0037566834751847464,0.5165156557825092,0.003962922824645333,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,clean,3,0.7284684456810422,0.007051777847199008,0.7289080343335105,0.007511289996482771,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,full_acc,3,0.24948357995025505,0.01781135931981517,0.20271111791779553,0.02122695597000907,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,full_emg,3,0.21761308545170946,0.021678239565765492,0.13632278298656364,0.01965802488996124,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,lift_25pct,3,0.24681365316245804,0.002535135832176525,0.21220479531353142,0.0011489404685665946,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,lift_50pct,3,0.23517839326616355,0.00289697886012206,0.19958217359400784,0.0019483599526215875,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,noise_25pct,3,0.4354931635821986,0.0195218172686616,0.42089132271278745,0.02094338331780237,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,noise_50pct,3,0.35937214563748016,0.02162259911721019,0.33351858165626247,0.02431614264843024,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,B,zero_50pct,3,0.4891165352781642,0.00925072295813579,0.4869277122458208,0.009412019656425906,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,clean,3,0.7562075797816282,0.005187334885490842,0.756515403735202,0.00647968822269403,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,full_acc,3,0.47017410733105686,0.004542963206795014,0.4686093142848389,0.005347080166549262,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,full_emg,3,0.513806331942161,0.006224510644189003,0.5024728023120834,0.00578148960337996,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,lift_25pct,3,0.5405899132976407,0.005936820430241221,0.5318441208525564,0.006306431356644796,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,lift_50pct,3,0.5212540224554895,0.007075469951892852,0.5131505895790848,0.008272023309764103,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,noise_25pct,3,0.6927616879558197,0.0019606282963169222,0.689197860514568,0.0021135109419073038,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,noise_50pct,3,0.6663013082641259,0.0008518721563861048,0.6604555392152055,0.0018769747151540183,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C,zero_50pct,3,0.6170762896448997,0.0039058925612238463,0.612755366052203,0.0038829629632891,,,,,,,,,,,,,,
ABC52,7,locked_confirmation,C2,clean,3,0.7586105138906453,0.004736023949021335,0.7567281063192032,0.004157068367383445,,,0.0,0.0,,,0.0024661692171493617,0.0002884831097586735,,,,,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,full_acc,3,0.4169301462838835,0.005616663666161229,0.4084047193200762,0.005566869410953893,,,0.0,0.0,,,0.0024661692171493617,0.0002884831097586735,,,,,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,full_emg,3,0.5078622317777497,0.0034964688317936014,0.4946107558137167,0.005144794787902188,,,1.0,0.0,0.0,0.0,,,2.9711673303927877,0.02347420514206304,2.9711673303927877,0.02347420514206304,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,lift_25pct,3,0.7260093025870185,0.006964203075946332,0.7216178617177712,0.006474094460739294,0.9998560878965589,2.2263904750260795e-05,0.9951442723001818,0.0002713142804686179,0.002494273709652488,0.0003865644985028434,0.0024134732937059985,0.00031224774170972205,2.968341911674346,0.022082315433866285,2.968341911674346,0.022082315433866285,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,lift_50pct,3,0.6805221814707081,0.008424635131225863,0.6740008229118567,0.008720055305454248,0.9998496969540914,1.2126302565569113e-05,0.9975682455777882,8.619582565427658e-05,0.002359020839481191,0.000462084460163052,0.0025048128943411605,0.0003215027190194845,2.969216930749182,0.02264797002732195,2.969216930749182,0.02264797002732195,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,noise_25pct,3,0.7265011312058233,0.005991202833999007,0.7215947260501938,0.005477225242147071,0.9979588190714518,7.922678092655673e-05,0.9827165920801048,0.000912009315859527,0.026976799741438667,0.002186273359814203,0.002415815334747926,0.00034603805000820657,2.974314482099914,0.028820558007499945,2.974314482099914,0.028820558007499945,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,noise_50pct,3,0.6773744783103579,0.008012775150755843,0.6697012053534627,0.008198967609695617,0.9980858564376831,3.1213850914930376e-05,0.9853188100914938,0.0010939709965711684,0.02646564928403805,0.0023231094123312593,0.0025434565715329593,0.00031069747646537407,2.975990887332624,0.02803068532282877,2.975990887332624,0.02803068532282877,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,C2,zero_50pct,3,0.6779646726529237,0.005737499620853341,0.671091126380262,0.005549948443614564,0.9999945826000638,7.597152658455916e-06,0.9987745822131568,0.00011796763973340952,0.0,0.0,0.0024538735016792434,0.00023650628659887589,2.970812418255371,0.02338848315762023,2.970812418255371,0.02338848315762023,2.2424333890279136,0.041794608427354774
ABC52,7,locked_confirmation,D_v2_joint,clean,3,0.7614350153872097,0.005886415340896439,0.758862745032647,0.005306991894129608,,,0.0,0.0,,,0.0028297710889085624,0.0003235010422676288,,,,,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,full_acc,3,0.42300071666455885,0.008474762806374641,0.41404611246338646,0.010815592459802145,,,0.0,0.0,,,0.0028297710889085624,0.0003235010422676288,,,,,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,full_emg,3,0.5107288900130685,0.004255743135246276,0.5006419260304171,0.005858678373832333,,,1.0,0.0,0.0,0.0,,,1.9539406920673799,0.053251171983134386,2.9747399260928318,0.053004551826044924,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,lift_25pct,3,0.7411997807849584,0.008578974020635677,0.738176837818226,0.008126596409752301,0.9998463524712456,3.6909696457538595e-05,0.9948348041081281,0.0003742194685496801,0.002002445090847772,0.00029509717128282963,0.00278702883989339,0.00034958640185569893,1.391968271877866,0.030426511232759145,2.9701634204119856,0.052600672856377616,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,lift_50pct,3,0.7094417042564253,0.006009418095346315,0.7054137319457742,0.005803370707253464,0.9998441073629593,3.2190471357425356e-05,0.9975980512633543,7.836540987172071e-05,0.0019919059061590996,0.00040035032066992486,0.0028139623118755533,0.00033836363889968066,1.446762373790958,0.032277270702827605,2.9711770004072005,0.05255850025253197,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,noise_25pct,3,0.7411857285387069,0.0067061465162562475,0.7377971802420071,0.006495104850337115,0.9979090756840177,6.47782248754244e-05,0.9831422736433623,0.0005024886215851371,0.025048128943411605,0.0016663025382899856,0.0027952259835401353,0.0003629578057500521,1.4460731105914524,0.03314828543495929,2.9728120476909012,0.051645317249339046,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,noise_50pct,3,0.7060972696485533,0.005610226227179207,0.7004229617032433,0.005536226411744207,0.9979888995488485,8.9776276412649e-05,0.9861860382485067,0.0005581179571796984,0.024415777862091256,0.0013771727827607287,0.0029140845664179416,0.00033123066333244194,1.4942671957650804,0.035845211063830276,2.9733057269217493,0.05132515488399494,2.050535519917806,0.06397976538266957
ABC52,7,locked_confirmation,D_v2_joint,zero_50pct,3,0.7091185025926393,0.00639074469010389,0.7046792857724368,0.005943773729592704,0.9999832709630331,9.15627283007525e-06,0.9985696232699022,0.0001679940769098074,0.0,0.0,0.00286490170453747,0.0003369793403347234,1.4443969602228064,0.034093949557067973,2.974306332550425,0.05308181641788134,2.050535519917806,0.06397976538266957
ABC52,8,locked_confirmation,A,clean,3,0.426449662041978,0.004532481504193223,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,full_acc,3,0.01827641408751334,0.001617443390205728,0.0006902589111128644,5.994141711224757e-05,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,full_emg,3,0.426449662041978,0.004532481504193223,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,lift_25pct,3,0.42644966204197793,0.004532481504193193,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,lift_50pct,3,0.42644966204197793,0.004532481504193193,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,noise_25pct,3,0.42644966204197793,0.004532481504193193,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,noise_50pct,3,0.42644966204197793,0.004532481504193193,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,A,zero_50pct,3,0.42644966204197793,0.004532481504193193,0.40437499345432143,0.005222629096388691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,clean,3,0.6654215581643542,0.008017598293125212,0.660359834126965,0.008198816286196876,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,full_acc,3,0.18974564212024192,0.010311340947201828,0.1475225231210704,0.009136200552492835,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,full_emg,3,0.17218071860547848,0.019276986172671644,0.11477601750138117,0.014641756182012536,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,lift_25pct,3,0.1759308668326811,0.009827798886048547,0.14809218706045899,0.012836485754005767,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,lift_50pct,3,0.16571801256966678,0.011940370523849893,0.1358604065952798,0.015515205008900515,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,noise_25pct,3,0.3563826633463773,0.01949087391275125,0.34242039876479896,0.018867882618743226,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,noise_50pct,3,0.2961283054666193,0.02790256911177555,0.2718607417114582,0.029922555297021956,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,B,zero_50pct,3,0.44457784892683505,0.001673523848297755,0.43446462673089,0.0032884821870002505,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,clean,3,0.6973052294557097,0.008357766866423238,0.6947561618251878,0.008436219409727152,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,full_acc,3,0.441746709356101,0.005406311633243489,0.43556703196895336,0.006787578086354466,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,full_emg,3,0.4281839203130558,0.002140023019479898,0.39544401957691583,0.0006446576459072091,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,lift_25pct,3,0.44410352187833513,0.0014755122752612353,0.4181839442342518,0.002019622523106551,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,lift_50pct,3,0.4319488912605241,0.0018422560267830196,0.4049539544546377,0.001833082846586691,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,noise_25pct,3,0.600572157002253,0.005941507655374307,0.5956231090728047,0.006486429906685318,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,noise_50pct,3,0.5752253053480375,0.0032684350271805856,0.5677887403662535,0.0038522682673554957,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C,zero_50pct,3,0.5310535989564804,0.002013545294909803,0.5199390835010309,0.0011342474545453251,,,,,,,,,,,,,,
ABC52,8,locked_confirmation,C2,clean,3,0.717315901814301,0.006761646690221059,0.7154258114603836,0.006666180501569979,,,0.0,0.0,,,0.0035935832443970118,0.0002703035798667177,,,,,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,full_acc,3,0.46091248665955176,0.01181138305499495,0.44850937937596935,0.009718413641519425,,,0.0,0.0,,,0.0035935832443970118,0.0002703035798667177,,,,,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,full_emg,3,0.4182675204553539,0.008357057047162829,0.3876465071495272,0.008782391986642782,,,1.0,0.0,0.0,0.0,,,3.0340937243483643,0.02326571516239714,3.0340937243483643,0.02326571516239714,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,lift_25pct,3,0.6658810624925887,0.005504779943116782,0.6629358445403891,0.006265458523406684,0.999681486023797,8.505669905516156e-05,0.9925102615312004,0.0008540772900217259,0.004368996798292423,0.0009457328236127651,0.0035525119569943474,0.00026412774619124883,3.0315296330826498,0.023763253813024028,3.0315296330826498,0.023763253813024028,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,lift_50pct,3,0.5990305940946282,0.0015639901632042564,0.5918624826318243,0.0018748814789669413,0.9996602204110888,9.436624547933027e-05,0.995971737296251,0.0005853829350621341,0.0044986956006166255,0.0009165717050893994,0.0035537471836831497,0.0002521837125877544,3.031581077302063,0.02350362453646334,3.031581077302063,0.02350362453646334,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,noise_25pct,3,0.6682823431756195,0.0030506368300635502,0.6639391627391834,0.0030858815051472634,0.9970638950665792,0.0002206601660587354,0.9721015387528368,0.0014131200882842585,0.04407165302976402,0.0021812452562469773,0.0035982153444800193,0.00028992062424505874,3.0372441069415257,0.038152994333563506,3.0372441069415257,0.038152994333563506,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,noise_50pct,3,0.5998310209889719,0.0025151059662716054,0.592179044726261,0.0027977116417397863,0.997078001499176,6.333148321740891e-05,0.9759300409552009,0.001458924657058809,0.043719613423455476,0.0026450691612873965,0.003448135301790585,0.0002001324558207759,3.0377750221252193,0.03916337315366084,3.0377750221252193,0.03916337315366084,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,C2,zero_50pct,3,0.5979337127949722,0.004442886322406491,0.589906109051053,0.004866895211276052,0.9999833239449395,2.589206782979192e-05,0.9981976685772193,9.72544687030178e-05,0.0,0.0,0.003611185224712439,0.0001952088104924984,3.0341677536754355,0.023330264816559598,3.0341677536754355,0.023330264816559598,2.221834580103556,0.06253684615535011
ABC52,8,locked_confirmation,D_v2_joint,clean,3,0.7215848452508004,0.0034889799441360616,0.7197763186241152,0.004158721260488303,,,0.0,0.0,,,0.004016030771967272,0.0008167762518704085,,,,,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,full_acc,3,0.4641141942369263,0.006889408395771277,0.4525023152508043,0.0047807494630717675,,,0.0,0.0,,,0.004016030771967272,0.0008167762518704085,,,,,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,full_emg,3,0.4223141230878691,0.007712502223207712,0.39458831665837907,0.007424630207367994,,,1.0,0.0,0.0,0.0,,,1.887771105045888,0.0512762889741407,3.006498596223144,0.03729843919450353,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,lift_25pct,3,0.6930807541800071,0.0038273630009516965,0.6913552331002734,0.00423525909122,0.9997391237152947,7.705014742630085e-05,0.9925554747946187,0.001465548614081435,0.0030831258152496147,0.0008056850706154813,0.00395766631092138,0.0007845459441572038,1.3910541700436523,0.036828283585047965,3.000238554314784,0.03684574551220669,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,lift_50pct,3,0.6432023004861852,0.0032116768057380103,0.6393638504325482,0.0030215270716666895,0.9997220635414124,8.489810988989247e-05,0.9964740083408928,0.0005971258508893409,0.0030182764140875133,0.0006344266048997608,0.004037338432349105,0.0007441015723356001,1.4449180022248804,0.03816820261115722,3.0007686640007485,0.036873331694613216,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,noise_25pct,3,0.6902199691687417,0.0033971851062021365,0.6873403771148859,0.00407661974765736,0.997089101208581,0.0002881260170908526,0.9780480270072051,0.0020039163015686126,0.031227765919601563,0.004368204672729188,0.004084894659867978,0.0008314800716119744,1.474212457047546,0.06668889825101086,3.0086638206911274,0.05372100343258626,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,noise_50pct,3,0.6386813708051702,0.0030687327089729986,0.6330148876269838,0.0036118494846045395,0.9971595141622757,0.0002313160745981522,0.9822827437241483,0.001976244804826109,0.031075833036878928,0.004191954656283235,0.0038705828293608443,0.0007747375370879666,1.5225881552139062,0.06663737932830706,3.0091865628961862,0.05364274106570771,2.001457413037618,0.060290662738856825
ABC52,8,locked_confirmation,D_v2_joint,zero_50pct,3,0.6417496739001541,0.0010240558193652962,0.636865840035301,0.0010648679142695318,0.9999790522787307,2.4073573585604382e-05,0.9979855204528936,0.0004260116704919957,0.0,0.0,0.004037338432349105,0.0008556570945785101,1.4482146487105805,0.038790114621217966,3.00651867519174,0.03735485805717489,2.001457413037618,0.060290662738856825
ABC52,9,locked_confirmation,A,clean,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,full_acc,3,0.023209736767619588,0.0,0.0008724332375784657,0.0,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,full_emg,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,lift_25pct,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,lift_50pct,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,noise_25pct,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,noise_50pct,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,A,zero_50pct,3,0.5762807812057741,0.0021787155842542855,0.5562317037932022,0.0021783726984706685,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,clean,3,0.7681385036324183,0.00806845382206758,0.7646734551879302,0.007931269572836323,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,full_acc,3,0.13656948768751767,0.0014977363776193487,0.0904344230908128,0.0037309743009560636,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,full_emg,3,0.2815831682234173,0.01829114703025111,0.19905239238114547,0.015032721928598307,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,lift_25pct,3,0.22148315878856495,0.012013053338916498,0.1765916220317394,0.014890896141622534,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,lift_50pct,3,0.20951662106488034,0.014480987259513425,0.16116145652072622,0.0164646150475103,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,noise_25pct,3,0.40046230776488345,0.020949249910285288,0.3810054097300786,0.02136769763809651,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,noise_50pct,3,0.3219171619964148,0.030212637975278123,0.2807597456819919,0.03262638982808414,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,B,zero_50pct,3,0.5623958235053621,0.008293194065221903,0.5487280866688454,0.010284853271120114,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,clean,3,0.7904991036890272,0.00956335268599661,0.7888962805282632,0.008610319159722846,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,full_acc,3,0.46447778092272857,0.00542237307123352,0.4618359162125078,0.006143823335358036,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,full_emg,3,0.5540145296726107,0.0019318421765678693,0.5277981091613392,0.0032870421615122107,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,lift_25pct,3,0.5819102431046954,0.0040057402425527945,0.5643652067013972,0.005526469176233215,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,lift_50pct,3,0.56050885303645,0.003442212922394554,0.5390190830972773,0.00602390920336335,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,noise_25pct,3,0.7267352265937038,0.003058818320482145,0.7225922288280743,0.004009318239668866,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,noise_50pct,3,0.7028493254080574,0.0021091696297865386,0.6965643778511897,0.0013017647423512134,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C,zero_50pct,3,0.6433625813756015,0.002381249073332143,0.6309510158312595,0.003084305489754681,,,,,,,,,,,,,,
ABC52,9,locked_confirmation,C2,clean,3,0.8339465987357298,0.0027960451953462583,0.8331656072379104,0.003424267686942391,,,0.0,0.0,,,0.004410793471082177,0.00034077843525943746,,,,,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,full_acc,3,0.5538730068874422,0.007603255930461182,0.5436791545545028,0.009210347862189614,,,0.0,0.0,,,0.004410793471082177,0.00034077843525943746,,,,,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,full_emg,3,0.53684309840551,0.001099271648054643,0.5070504258863733,0.004163457932811357,,,1.0,0.0,0.0,0.0,,,2.9802602847681503,0.04891405789522088,2.9802602847681503,0.04891405789522088,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,lift_25pct,3,0.7857030537472088,0.002988903048543057,0.7825515599443266,0.0033890356553448434,0.9997838536898295,3.6304176353912624e-05,0.992376325685342,0.0008129502649455381,0.002417680913293707,0.0004903911427090245,0.004303340986046902,0.0003927320905739714,2.9748590009006524,0.04876709730601239,2.9748590009006524,0.04876709730601239,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,lift_50pct,3,0.7249111551404219,0.0032362827169765723,0.7181124900027074,0.0034363310142527088,0.9997888074980842,2.875295453473305e-05,0.9964003156353937,0.000514846366625351,0.0026850017297229294,0.0006656402976155472,0.004520866748435387,0.00036418700638742463,2.9738430837729304,0.049747472472021464,2.9738430837729304,0.049747472472021464,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,noise_25pct,3,0.7864892914425888,0.0020432501016800545,0.7827272813352687,0.002343780199799133,0.9965098566479154,0.000252219403642738,0.9600152460388819,0.0024865792348814325,0.06469556876434884,0.003818936651565516,0.004402931094128377,0.00031031498053064513,2.9593314593327626,0.05074484264010685,2.9593314593327626,0.05074484264010685,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,noise_50pct,3,0.7245337610466397,0.002867300110466325,0.7168774637901053,0.0026702220653683985,0.9961988925933838,0.00029313057356372175,0.9639506593189955,0.001963841849903265,0.06534814605151429,0.0033905423792366138,0.00455428185048904,0.00030670829165942566,2.9585096223288776,0.049930850459556995,2.9585096223288776,0.049930850459556995,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,C2,zero_50pct,3,0.72498977890996,0.005065543433559878,0.7178705482682463,0.005213056802867003,0.9999944633907742,4.929973692054621e-06,0.997860167393063,0.0001753259799776078,0.0,0.0,0.004288926628298267,0.00035214870171023537,2.98020281733895,0.04903614012984902,2.98020281733895,0.04903614012984902,2.3127275307973227,0.03954429598412296
ABC52,9,locked_confirmation,D_v2_joint,clean,3,0.8377677139352769,0.0025799620556420755,0.8370739581455112,0.0022055291086149824,,,0.0,0.0,,,0.004817671478441362,0.0004596370969216224,,,,,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,full_acc,3,0.5595339182941786,0.012100267099921546,0.5500844118173949,0.013114735491273889,,,0.0,0.0,,,0.004817671478441362,0.0004596370969216224,,,,,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,full_emg,3,0.5521275592036985,0.013564302514010385,0.5273845270297911,0.016264665077191362,,,1.0,0.0,0.0,0.0,,,2.0040348492737103,0.03480614496649836,2.9845799712125216,0.03342035653443592,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,lift_25pct,3,0.8080007547881877,0.0019456166267856462,0.8060726094886862,0.0022248110801623444,0.9998080200619168,6.48539814360721e-05,0.991791303225566,0.0008957275420097481,0.002350850709186401,0.0004375290916846576,0.004721357360757304,0.0004584008506841008,1.5937273783648402,0.0076620354621244145,2.977891618593926,0.033763269515305956,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,lift_50pct,3,0.7637198477843822,0.0027866109658178963,0.7592201284969042,0.0029656967954372823,0.9998123513327705,4.918703283075982e-05,0.9963428066523926,0.00047352374945561974,0.002372472245809353,0.0005031422149018128,0.004951331886655974,0.000448168417721116,1.646011067596034,0.015253316806685173,2.977481069060831,0.034031404227751604,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,noise_25pct,3,0.8076233606944051,0.002270743758195828,0.8050432590597237,0.001946729140505225,0.9964237345589533,0.00022553637839681586,0.9616535114021993,0.0013696689919290128,0.06035946787432777,0.0013759103509201193,0.004858948957448816,0.00043974872446472937,1.6725673957263645,0.004057812190445621,2.937057385382286,0.028574710205164916,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,noise_50pct,3,0.7579488631002925,0.002241149829270681,0.7526425073160622,0.0022793120653906863,0.9961885743670993,0.0002785742368762817,0.9663050839240986,0.0009902808862965948,0.060583545617511086,0.0014528002078577206,0.004929710350033021,0.0004561152853870102,1.7151156658984597,0.007269753841056848,2.9361865815292743,0.02680992914903371,2.1497422059377036,0.04237683271722827
ABC52,9,locked_confirmation,D_v2_joint,zero_50pct,3,0.7646161587571155,0.0019187421782339126,0.7602272337267935,0.0020970442838654083,0.9999882578849792,9.993040594414565e-06,0.9976459153322627,0.00025309022495625716,0.0,0.0,0.004719391766518854,0.0005085042061315348,1.6507186456420737,0.014965776134025582,2.984444778579063,0.03351606986019526,2.1497422059377036,0.04237683271722827
ABC52,10,locked_confirmation,A,clean,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,full_acc,3,0.017201004811172135,0.002183900643459303,0.0006502734180713213,8.12769557788852e-05,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,full_emg,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,lift_25pct,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,lift_50pct,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,noise_25pct,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,noise_50pct,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,A,zero_50pct,3,0.6055264614467578,0.0036225279127016204,0.577817135378956,0.003574537528573533,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,clean,3,0.7749819048835528,0.0016864905965289947,0.762770852174314,0.0015107651322730554,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,full_acc,3,0.11563843828500874,0.003832616559106846,0.06806073576386061,0.005078605114228225,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,full_emg,3,0.2447737046025461,0.020877675045453417,0.13520386896332356,0.02590067623469159,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,lift_25pct,3,0.2690992180071245,0.0074670110134305925,0.2449159818817814,0.009052521402913176,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,lift_50pct,3,0.2593775279942096,0.0029510322222784826,0.23226877815532918,0.005613997261960725,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,noise_25pct,3,0.4305076567179007,0.016189822289998285,0.40920368577037475,0.01737815602268784,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,noise_50pct,3,0.3701196406522757,0.01416238466871065,0.3409178900489631,0.01456143567335062,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,B,zero_50pct,3,0.5467421694270588,0.006526937641127386,0.5277585333561721,0.008392964692579455,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,clean,3,0.7958870864733684,0.003177891251660423,0.7832140255616359,0.0032850803064653545,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,full_acc,3,0.48827010686762895,0.001469360405904334,0.4755502103840536,0.001552945862447879,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,full_emg,3,0.6048026567888619,0.0029266673233847083,0.5695956427933565,0.0031469449494895326,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,lift_25pct,3,0.612296163835313,0.007449348712067472,0.5799029898025353,0.008714289729018996,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,lift_50pct,3,0.604064659882772,0.0061713274127819205,0.5716821171434475,0.008187905723033849,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,noise_25pct,3,0.7289138672457104,0.002987358682724834,0.7125384922555592,0.002914430984926674,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,noise_50pct,3,0.702672400334937,0.003662920005277398,0.684739932578986,0.004630668483618522,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C,zero_50pct,3,0.6495650075928528,0.004684667437849201,0.6295371673643342,0.004776433656503899,,,,,,,,,,,,,,
ABC52,10,locked_confirmation,C2,clean,3,0.8061906586622388,0.0017341858776699067,0.7953540956643786,0.0016573589102891484,,,0.0,0.0,,,0.003765380848980287,0.00034561862547295355,,,,,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,full_acc,3,0.4774130369991911,0.009010490613683902,0.4653703384926708,0.007702171522945947,,,0.0,0.0,,,0.003765380848980287,0.00034561862547295355,,,,,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,full_emg,3,0.5903265636309448,0.010218684800895021,0.555873488209044,0.010388124246017972,,,1.0,0.0,0.0,0.0,,,3.04874468537531,0.027387617266283498,3.04874468537531,0.027387617266283498,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,lift_25pct,3,0.7682122024949973,0.004294345420445946,0.7568413055625202,0.004648827471784456,0.9995825952953762,7.049988047410117e-05,0.9927799623379127,0.0005515594697689489,0.003058429485814848,0.00013007410326154416,0.003814166702147287,0.00033457303285863905,3.040506842660655,0.025402445005842867,3.040506842660655,0.025402445005842867,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,lift_50pct,3,0.7254367664381713,0.003620859467553814,0.7115520027653505,0.0038002649103671413,0.9995812376340231,6.830682755896907e-05,0.9964563706481262,0.0002566683241040713,0.003299697705113467,0.0001727017151997695,0.003789330267807723,0.0003430996181139821,3.0401337838741913,0.025257692607644388,3.0401337838741913,0.025257692607644388,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,noise_25pct,3,0.7708519606590881,0.0044835151743092315,0.7595408471024525,0.004998007439634974,0.9977939460012649,6.0293758372498175e-05,0.9813381102776021,0.0011177554795240988,0.025946977760747083,0.0019633354510694106,0.003699446029245492,0.0003647838037795075,3.0648090677516464,0.01956887638978951,3.0648090677516464,0.01956887638978951,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,noise_50pct,3,0.7235066206837825,0.005095531001164368,0.7106947204294474,0.0057745877038331015,0.9979065457979838,6.894278308721583e-05,0.9852382864425464,0.0009995753604186597,0.02537041767786435,0.0019045286855876393,0.0038336810434140872,0.0003432784412206601,3.0623156476884934,0.02013961254724139,3.0623156476884934,0.02013961254724139,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,C2,zero_50pct,3,0.7233788904500362,0.004390362287162835,0.7101405474845411,0.004584789491641372,0.9999716480573019,2.512872098987068e-05,0.9980797808409329,0.00017735071189314548,0.0,0.0,0.0038478732916081243,0.0003561033115834318,3.049112071580914,0.027276934109175723,3.049112071580914,0.027276934109175723,2.1785730520884194,0.04487257108653667
ABC52,10,locked_confirmation,D_v2_joint,clean,3,0.8068293098309702,0.004563265763856796,0.796382639259058,0.00441059155067813,,,0.0,0.0,,,0.0042629965512836895,0.00010002845259724829,,,,,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,full_acc,3,0.4837569719419253,0.003707111942954025,0.4702738752955123,0.0054149922262831576,,,0.0,0.0,,,0.0042629965512836895,0.00010002845259724829,,,,,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,full_emg,3,0.598203261378635,0.0041982915524604175,0.5685682579194987,0.005375662725667562,,,1.0,0.0,0.0,0.0,,,1.783351229349819,0.0148912409747004,3.0099590365221895,0.05012114776950609,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,lift_25pct,3,0.7871162770894538,0.0019571413862240292,0.7758041425393194,0.0021251369479326205,0.9995941122372946,9.299539735587717e-05,0.9922079870580682,0.00021452322756410308,0.0026539504122848104,0.0001300741032615444,0.004336914510627628,0.00011029471085219057,1.3459534850581918,0.010382390083063981,3.0027876343576563,0.04929789599798348,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,lift_50pct,3,0.7558081775734093,0.002393530126409519,0.7426335245514845,0.0026204392530337003,0.9996041191948785,9.027146427083777e-05,0.996462932330382,0.00014826492536988047,0.0026858829707213914,0.00032696599789928417,0.0043942748470785255,7.2648682354222e-05,1.395187322429935,0.011063954238474802,3.0022981687388,0.04961405959304571,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,noise_25pct,3,0.786392472431558,0.0042951896008002486,0.7751409931976344,0.0047665859365792155,0.9976961745156182,9.204630343570823e-05,0.9828640016293594,0.000680874859304205,0.02153673663445026,0.0010480244994449587,0.004193809341337761,0.00013041239798959047,1.426047566790987,0.008422160903731803,3.0235742490645614,0.047422261881503565,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,noise_50pct,3,0.7524729992478109,0.0042840612355625925,0.7394948027522393,0.004670873523762318,0.9978224502669439,0.00010331695148708221,0.9872469749003594,0.0005116640088765687,0.020942436241324986,0.0009895658911207442,0.004351698102496416,7.225774490291176e-05,1.463126218444111,0.007755876235664298,3.0215464682815103,0.046628947663987425,1.9700180292129517,0.024092159676734604
ABC52,10,locked_confirmation,D_v2_joint,zero_50pct,3,0.7557230240842453,0.0038822738640750224,0.7431722238015683,0.0045986590277687575,0.9999602834383646,1.8349659884955164e-05,0.9978756883844077,4.113520760025585e-05,0.0,0.0,0.004257674458210926,8.262110261133837e-05,1.3975588605629454,0.011702518215504122,3.010340671865427,0.049943411487519684,1.9700180292129517,0.024092159676734604
B17,1,development,A,clean,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,A,full_acc,3,0.060822147651006714,0.0,0.006745284116018886,0.0,,,,,,,,,,,,,,
B17,1,development,A,full_emg,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,A,lift_25pct,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,A,lift_50pct,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,A,noise_25pct,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,A,noise_50pct,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,A,zero_50pct,3,0.5896252796420581,0.008901450806709722,0.5794729872575836,0.009157487606760035,,,,,,,,,,,,,,
B17,1,development,B,clean,3,0.735738255033557,0.01030889742235274,0.7329752370722868,0.011824017881138517,,,,,,,,,,,,,,
B17,1,development,B,full_acc,3,0.277824384787472,0.023509898833315095,0.2405705688808886,0.016195938155301497,,,,,,,,,,,,,,
B17,1,development,B,full_emg,3,0.3164149888143177,0.05224013789048138,0.22147177921472092,0.054344058568261154,,,,,,,,,,,,,,
B17,1,development,B,lift_25pct,3,0.2767524235645041,0.015769638589719203,0.2659631295004479,0.016411851096084413,,,,,,,,,,,,,,
B17,1,development,B,lift_50pct,3,0.2572706935123043,0.008853001184718516,0.24257881419096572,0.01011265879786039,,,,,,,,,,,,,,
B17,1,development,B,noise_25pct,3,0.4593120805369128,0.02134092173192272,0.46056141761027464,0.017932023303814826,,,,,,,,,,,,,,
B17,1,development,B,noise_50pct,3,0.3950876211782252,0.028340013006678533,0.3910474325668756,0.02894087955373886,,,,,,,,,,,,,,
B17,1,development,B,zero_50pct,3,0.602768456375839,0.006025296819467294,0.5924633154632457,0.007462571956169698,,,,,,,,,,,,,,
B17,1,development,C,clean,3,0.7488814317673378,0.005474488800461966,0.7480921343737936,0.004687439490008125,,,,,,,,,,,,,,
B17,1,development,C,full_acc,3,0.5329977628635346,0.015333847851399938,0.5370119006282389,0.015734379733632085,,,,,,,,,,,,,,
B17,1,development,C,full_emg,3,0.5875279642058165,0.010208850299928296,0.5710853544551905,0.007398236549111348,,,,,,,,,,,,,,
B17,1,development,C,lift_25pct,3,0.5906040268456375,0.0035289232282225877,0.5793599339144132,0.0032359576668373195,,,,,,,,,,,,,,
B17,1,development,C,lift_50pct,3,0.5824944071588366,0.005400785211361271,0.5684300126291949,0.007042041545340313,,,,,,,,,,,,,,
B17,1,development,C,noise_25pct,3,0.6845171513795675,0.004074849551527668,0.6816771661397406,0.0038802200204274004,,,,,,,,,,,,,,
B17,1,development,C,noise_50pct,3,0.6692766592095452,0.0027268088136297255,0.6660525956498242,0.003744667617855433,,,,,,,,,,,,,,
B17,1,development,C,zero_50pct,3,0.655527591349739,0.0019986746497382512,0.648539859606643,0.0019708640874963952,,,,,,,,,,,,,,
B17,1,development,C2,clean,3,0.7855145413870246,0.00303447069549926,0.7858587898950756,0.002937045738180441,,,0.0,0.0,,,0.0034693092841163314,0.0003038544926369147,,,,,1.2753987312316895,0.0169455654084885
B17,1,development,C2,full_acc,3,0.5462807606263982,0.015946954618996947,0.5432202032497737,0.018340478034398425,,,0.0,0.0,,,0.0034693092841163314,0.0003038544926369147,,,,,1.2753987312316895,0.0169455654084885
B17,1,development,C2,full_emg,3,0.5764821029082774,0.011132247930292506,0.562476122182295,0.01433100378514289,,,1.0,0.0,0.0,0.0,,,1.7460265806740694,0.014249944857696574,1.7460265806740694,0.014249944857696574,1.2753987312316895,0.0169455654084885
B17,1,development,C2,lift_25pct,3,0.7503728560775541,0.0006304879408309265,0.7496762364754085,0.0013431725469870886,0.9997718334197998,4.7376474014274055e-05,0.9925621118393769,0.0010926662715716226,0.00483547725577927,0.0013882709739566075,0.0033595886154610985,0.0002683278251524961,1.7408071748245961,0.01745256594237141,1.7408071748245961,0.01745256594237141,1.2753987312316895,0.0169455654084885
B17,1,development,C2,lift_50pct,3,0.707727442207308,0.005111282617133341,0.7048492700672376,0.006130219130674781,0.999754356013404,2.5819143446394006e-05,0.9959775948247177,0.0006948985206950578,0.00457913870246085,0.0013272645132594869,0.0034605704697986575,0.0001841382437229575,1.7410968516215906,0.017349495960247225,1.7410968516215906,0.017349495960247225,1.2753987312316895,0.0169455654084885
B17,1,development,C2,noise_25pct,3,0.7531226696495152,0.0017086411987158499,0.7520075858090526,0.001107080873203113,0.9953462746408249,0.0007537871596345531,0.9615754091459152,0.0020385710345084233,0.06452740492170023,0.0032695780652887575,0.0034100795426298784,0.0002847735331193041,1.7046264550449515,0.018444054405206366,1.7046264550449515,0.018444054405206366,1.2753987312316895,0.0169455654084885
B17,1,development,C2,noise_50pct,3,0.7081002982848621,0.004791463547190881,0.7045562524956913,0.005433598466398448,0.9953597916497126,0.0008969531999304812,0.9653434463785849,0.0020440116129984954,0.06393899142431021,0.0037765161269039797,0.0032624906785980613,0.0002720752803140293,1.7089552952248994,0.01842294001738932,1.7089552952248994,0.01842294001738932,1.2753987312316895,0.0169455654084885
B17,1,development,C2,zero_50pct,3,0.709731543624161,0.003996534096184737,0.7053165221276423,0.004900675132125304,0.999998946984609,1.8238761584192615e-06,0.9983714413446693,0.00019266741035312132,0.0,0.0,0.0032624906785980613,0.0003866205262639135,1.7459586406783616,0.014214770844840713,1.7459586406783616,0.014214770844840713,1.2753987312316895,0.0169455654084885
B17,1,development,D_v2_joint,clean,3,0.785934004474273,0.0038974719979771736,0.7862607045721218,0.004279903328317774,,,0.0,0.0,,,0.0033644435123042506,0.00042055402039695074,,,,,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,full_acc,3,0.5411073825503356,0.009256743494427002,0.5386398106901995,0.009584463023475815,,,0.0,0.0,,,0.0033644435123042506,0.00042055402039695074,,,,,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,full_emg,3,0.5925615212527964,0.004601365400420661,0.5834011368964077,0.008581405742121923,,,1.0,0.0,0.0,0.0,,,1.104188786031495,0.023856658221350073,1.7372772657266615,0.008199288281623252,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,lift_25pct,3,0.7654735272184937,0.00415090307200076,0.7648612207629627,0.0037669229647548236,0.9997872908910116,5.312378376123396e-05,0.99326262412736,0.0009072793011994474,0.0036936055182699473,0.0010535014285063108,0.003274142431021626,0.00035894206284371174,0.9815193363586472,0.017729876979132624,1.7281537767829398,0.008507790220626074,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,lift_50pct,3,0.7381618195376585,0.00029106068225198933,0.736640208043978,0.0005717709752979521,0.9997909069061279,4.4245457426065674e-05,0.9965157271618144,0.0005059172659219262,0.003582913870246085,0.0006680479185408418,0.0033848340790454887,0.0003531749759094817,0.9975252918623257,0.019633745296922685,1.7279952101350053,0.00895706530902332,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,noise_25pct,3,0.7656133482475765,0.002624516820525945,0.7650003292178088,0.002478843345339805,0.994639840390947,0.0007084587496371756,0.9575009288672839,0.002374542447960656,0.07235738255033558,0.00339498156290221,0.0033285172756649267,0.0004452636554596693,0.9958062781435734,0.020623731775381345,1.6796377183023374,0.015617401219957144,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,noise_50pct,3,0.7382084265473527,0.0027268088136298925,0.7368065599581307,0.002489586528745133,0.994673921002282,0.0007160606536184316,0.9614774936837743,0.0017053639448747486,0.07126211782252051,0.002891442875851139,0.0031517990305741984,0.0003171760250935913,1.0163669770279917,0.022158722905953686,1.6836067216483848,0.014569120023159663,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_joint,zero_50pct,3,0.7376491424310218,0.002135801498394812,0.7350893314496432,0.0015374519511987658,0.9999902049700419,8.604175869001199e-06,0.9984411265175553,0.00016117317506600653,0.0,0.0,0.003122669649515287,0.0003233754913865099,0.9910185242573176,0.01573215479994804,1.7371406128191118,0.008188925727994623,1.1511036554972331,0.02604467405462927
B17,1,development,D_v2_no_bypass,clean,3,0.7730704697986578,0.00715550424044968,0.773683421934614,0.008151518750739684,,,0.0,0.0,,,0.004238324944071588,0.0004662794173641671,,,,,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,full_acc,3,0.5578859060402684,0.016348301400927065,0.5640375813116835,0.01704287335344081,,,0.0,0.0,,,0.004238324944071588,0.0004662794173641671,,,,,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,full_emg,3,0.5950782997762863,0.003759600016708271,0.5831368559072905,0.005289381601503917,,,1.0,0.0,0.0,0.0,,,0.5215613955659979,0.020216291770607152,1.0488388043874144,0.00730489358480072,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,lift_25pct,3,0.7549403430275913,0.001983948233947901,0.75440342722779,0.0019868992175140787,0.999634583791097,0.00015184495228168677,0.9909539402974401,0.0011976661338537861,0.005581189410887398,0.0026520729764687697,0.0041907469550087,0.0004011543417125079,0.6909341804244286,0.014082567438652403,1.0352921017056183,0.004212602877434734,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,lift_50pct,3,0.7193791946308724,0.004257085388041987,0.7173364710390272,0.004975694945611484,0.9996269676420423,0.00015346949146718213,0.995169230142991,0.0012413632393512674,0.0054180648769574956,0.002618554760444336,0.004235412005965697,0.00034308426231206856,0.6310837147176637,0.010018344899620432,1.035649030758009,0.0038247939948786564,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,noise_25pct,3,0.7543810589112603,0.001428183579981824,0.7537615693662731,0.0010711070636944204,0.9886017905341254,0.0030715189490743682,0.9232715496869021,0.014762269962434944,0.13145507084265473,0.024578923642211082,0.0042179343773303506,0.0004271602996789561,0.6735430032354803,0.004326299535844118,0.9190449292622657,0.02026978653837968,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,noise_50pct,3,0.7210104399701716,0.002345217305259071,0.7184864910424688,0.0021241880763816774,0.9885524180200363,0.003281456416552212,0.9276798438250317,0.01486328687889531,0.13122786167039524,0.02548896478051098,0.00395576994780015,0.00034263879456871316,0.6202009719412594,0.004143856462091569,0.9201606255722252,0.019737702050897747,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_bypass,zero_50pct,3,0.7199850857568978,0.0035187520671470626,0.7159624198157353,0.004704776330941425,0.9999831782446966,2.1172706895918472e-05,0.9979970943437001,0.0003505037851295652,0.0,0.0,0.004014028709917972,0.000703967408268867,0.6324749238371775,0.008248737124070564,1.048808468555744,0.007300584261866674,0.31334694226582843,0.011652727266899067
B17,1,development,D_v2_no_detach,clean,3,0.7860738255033558,0.0025514943499572998,0.7864680000615337,0.002941335364723677,,,0.0,0.0,,,0.0036528243847874717,0.00044670644292268085,,,,,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,full_acc,3,0.5419463087248323,0.00892776705276538,0.5393575155551574,0.00965443965836631,,,0.0,0.0,,,0.0036528243847874717,0.00044670644292268085,,,,,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,full_emg,3,0.593400447427293,0.0058172942009828595,0.584479395092213,0.009728686092874337,,,1.0,0.0,0.0,0.0,,,1.0976825057126798,0.025396014349979387,1.7336004324542813,0.00815422543315296,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,lift_25pct,3,0.7655667412378823,0.004868369325622462,0.764942886041033,0.004534267256735208,0.9998475511868795,3.523266467204632e-05,0.9934850618101473,0.000685990916895285,0.0023420022371364656,0.0008039709172259509,0.003580971911508824,0.0004144705932125931,0.9656647141862852,0.020030631090239417,1.7262339886818063,0.008120237674712903,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,lift_50pct,3,0.7389075316927665,0.001400538702583606,0.7374451310502405,0.0015968135172644464,0.9998555580774943,3.825724226802938e-05,0.9971037486065861,0.0004069234567558993,0.002149748322147651,0.0006407404495184339,0.003646998508575689,0.00032713215747032275,0.9815483067581332,0.021421384742389075,1.7263977107921207,0.008420979854110082,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,noise_25pct,3,0.7661726323639076,0.003576613542682605,0.7656515291659276,0.0033510483441487465,0.9946984185112847,0.0006513084372420982,0.9571725191436475,0.0016419796446987998,0.07199617822520506,0.002447949718287295,0.0036819537658463832,0.0004843542526758606,0.9790456173309853,0.02243854558153025,1.668989001657908,0.014822966401715954,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,noise_50pct,3,0.739513422818792,0.0031483026423931087,0.7381103359112889,0.0030429525845458356,0.9947251545058357,0.0006581664651487471,0.9615976526156347,0.0011150155197678974,0.07081352535421327,0.0019045269621981945,0.0033964858314690528,0.00030086575628438076,0.9986070771182427,0.02393943799904456,1.6728317763713136,0.01397818249184831,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_detach,zero_50pct,3,0.7377423564504101,0.003083468476327859,0.735208785202926,0.0025986558575002107,0.9999989138709174,1.0853817482960963e-06,0.9982959470613139,0.00012568711403831599,0.0,0.0,0.0034139634601044,0.00025226783993534434,0.9832512475140419,0.018259918127033165,1.7334621193916675,0.008138790504378077,1.1493544975916545,0.024457512352937066
B17,1,development,D_v2_no_imp_loss,clean,3,0.785234899328859,0.0036567944157220584,0.7862320198902545,0.0037045345000236984,,,0.0,0.0,,,0.003713996085011186,0.00038201714545571866,,,,,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,full_acc,3,0.5450223713646533,0.007918118084322048,0.5412703282261467,0.007923912167448977,,,0.0,0.0,,,0.003713996085011186,0.00038201714545571866,,,,,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,full_emg,3,0.5878076062639821,0.004639446315166977,0.5776472575300963,0.004450378457343431,,,1.0,0.0,0.0,0.0,,,1.653288055858231,0.022437624702256527,1.7261835207237592,0.0179483653035298,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,lift_25pct,3,0.7614187173750931,0.0009309742894965291,0.7610549042906357,0.0011626619787185107,0.9997665352291532,5.534821233460784e-05,0.9924676479012606,0.0012216530769923921,0.004369407158836689,0.00149451610223937,0.003580971911508824,0.0003567288871241933,1.6136801553581754,0.014947638350403665,1.7221283422607485,0.020746761571610255,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,lift_50pct,3,0.7288870246085012,0.0011946313961574235,0.7267548235943438,0.0020895747787959026,0.9997493094868131,5.2110041602742614e-05,0.9960369528764935,0.0010003790575819974,0.004223760253542133,0.0016125263426101835,0.0036994313944817303,0.00038976809945184875,1.6211827139202246,0.014016583051549637,1.7225201259755913,0.02075319687167678,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,noise_25pct,3,0.7644015659955258,0.0013770774331370375,0.7634085085235389,0.0015641732881621275,0.9953006108601888,0.0009526864366317412,0.9626196902090682,0.0024429095865039535,0.06178924310216257,0.003442752735145123,0.003689721600795426,0.0004330524442196854,1.5810988423679566,0.01867187801118822,1.6873679777101849,0.02242838012238754,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,noise_50pct,3,0.7256245339299031,0.0016797931852106968,0.7225461255921939,0.0020198933416110468,0.9953659243053861,0.0010364379144640857,0.966684155309873,0.0023648290388768585,0.06116587434750186,0.004124917840543526,0.003536306860551827,0.0003540388377199503,1.5906993059381325,0.016776663997724282,1.69108051327272,0.021970945813372635,1.2116777499516804,0.026577409609289875
B17,1,development,D_v2_no_imp_loss,zero_50pct,3,0.7290268456375838,0.0025629617980737263,0.7259773830418461,0.0031626745442177935,0.9999955760108099,5.729813145988518e-06,0.9982727287035336,0.00014389063856624898,0.0,0.0,0.0034605704697986575,0.00028877781812532,1.6221295836107983,0.01220942550303196,1.7261357495643193,0.01792203196300748,1.2116777499516804,0.026577409609289875
B17,1,development,External_AiFusion_Lite,clean,3,0.7425894854586129,0.0046772171934222236,0.7440625584699129,0.005095041547531218,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,full_acc,3,0.5592841163310962,0.01356191907492408,0.566560708665757,0.013818795279354819,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,full_emg,3,0.6291946308724833,0.002906125516055143,0.6254990737183822,0.002002877127854229,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,lift_25pct,3,0.6413124533929903,0.014191891849580682,0.6391782237392137,0.012467526709351555,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,lift_50pct,3,0.6335756897837435,0.012540577120604643,0.631425096781206,0.010206315106448738,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,noise_25pct,3,0.7122017151379567,0.009041279383282674,0.711608079181361,0.008375296890876505,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,noise_50pct,3,0.7046047725577927,0.010065495664919558,0.7037034277773251,0.009470226479645369,,,,,,,,,,,,,,
B17,1,development,External_AiFusion_Lite,zero_50pct,3,0.6775260999254288,0.005902920835460103,0.6741999999784887,0.006188290753852579,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,clean,3,0.7884507829977628,0.00832962584373961,0.7900169231456529,0.007184023788063344,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,full_acc,3,0.610178970917226,0.007023136663799988,0.6195844935805863,0.01098127421213369,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,full_emg,3,0.6240212527964205,0.010294664504586127,0.6146671533678393,0.011238005514069945,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,lift_25pct,3,0.6304530201342282,0.010939152681246449,0.6241975519404086,0.009924446684890361,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,lift_50pct,3,0.6201062639821028,0.009114143449514627,0.6157276324792966,0.009638051792533556,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,noise_25pct,3,0.7508389261744967,0.005116379883537961,0.7492384920309602,0.004986615979765634,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,noise_50pct,3,0.7352255779269202,0.003080296726670099,0.7330180918550234,0.002466190834111126,,,,,,,,,,,,,,
B17,1,development,External_HyFusion_Lite,zero_50pct,3,0.6919742729306488,0.006803984933219552,0.6857859251401467,0.006162595981084666,,,,,,,,,,,,,,
B17,2,development,A,clean,3,0.6702779086198776,0.003396656877497833,0.6735281054943995,0.0030163228332065846,,,,,,,,,,,,,,
B17,2,development,A,full_acc,3,0.053226566179934064,0.006526804738837031,0.005942641286036308,0.0006897601661491121,,,,,,,,,,,,,,
B17,2,development,A,full_emg,3,0.6702779086198776,0.003396656877497833,0.6735281054943995,0.0030163228332065846,,,,,,,,,,,,,,
B17,2,development,A,lift_25pct,3,0.6702779086198775,0.003396656877497818,0.6735281054943996,0.0030163228332066227,,,,,,,,,,,,,,
B17,2,development,A,lift_50pct,3,0.6702779086198775,0.003396656877497818,0.6735281054943996,0.0030163228332066227,,,,,,,,,,,,,,
B17,2,development,A,noise_25pct,3,0.6702779086198775,0.003396656877497818,0.6735281054943996,0.0030163228332066227,,,,,,,,,,,,,,
B17,2,development,A,noise_50pct,3,0.6702779086198775,0.003396656877497818,0.6735281054943996,0.0030163228332066227,,,,,,,,,,,,,,
B17,2,development,A,zero_50pct,3,0.6702779086198775,0.003396656877497818,0.6735281054943996,0.0030163228332066227,,,,,,,,,,,,,,
B17,2,development,B,clean,3,0.8195949128591615,0.013708556015878713,0.8193857894263447,0.012315790273671844,,,,,,,,,,,,,,
B17,2,development,B,full_acc,3,0.3162191866855079,0.014172754399619103,0.24776216810740515,0.008494486339756732,,,,,,,,,,,,,,
B17,2,development,B,full_emg,3,0.3981786779714241,0.03477136124666418,0.3534521810280134,0.04709558687331515,,,,,,,,,,,,,,
B17,2,development,B,lift_25pct,3,0.31836499712147376,0.022779695993440423,0.2997164705812057,0.028390602615434316,,,,,,,,,,,,,,
B17,2,development,B,lift_50pct,3,0.2968545559219134,0.02481825971607209,0.2699115882101105,0.03120813838418979,,,,,,,,,,,,,,
B17,2,development,B,noise_25pct,3,0.5491181242476579,0.022385060515199093,0.5454441551356629,0.03333526931628393,,,,,,,,,,,,,,
B17,2,development,B,noise_50pct,3,0.4759512220652116,0.033093234038754735,0.4710866334616213,0.046598513032292684,,,,,,,,,,,,,,
B17,2,development,B,zero_50pct,3,0.6307112576542628,0.018162391649511344,0.6245165744425009,0.018254396385421326,,,,,,,,,,,,,,
B17,2,development,C,clean,3,0.8508400062804208,0.005356797647741254,0.8512269140578198,0.004272026236438445,,,,,,,,,,,,,,
B17,2,development,C,full_acc,3,0.5834510912231119,0.006001417759025421,0.5760732257627229,0.0030701387762956263,,,,,,,,,,,,,,
B17,2,development,C,full_emg,3,0.641859004553305,0.01074461429481901,0.6411725663653494,0.010516725895163606,,,,,,,,,,,,,,
B17,2,development,C,lift_25pct,3,0.6507039304966765,0.004346479237346404,0.652820610355385,0.006673949737019016,,,,,,,,,,,,,,
B17,2,development,C,lift_50pct,3,0.6424870466321244,0.006594441827602405,0.6462010998239299,0.008596060514103608,,,,,,,,,,,,,,
B17,2,development,C,noise_25pct,3,0.7947872507457999,0.0055821600988008434,0.7944794592458745,0.003946499959910237,,,,,,,,,,,,,,
B17,2,development,C,noise_50pct,3,0.77589365154132,0.0071682367083835815,0.775291486166549,0.005455889901555879,,,,,,,,,,,,,,
B17,2,development,C,zero_50pct,3,0.7015230020411366,0.0036587157160404694,0.6958798201213825,0.005486755969552214,,,,,,,,,,,,,,
B17,2,development,C2,clean,3,0.8805149945046318,0.00283924341655285,0.8803753117891079,0.002815522615590283,,,0.0,0.0,,,0.005053776102998901,0.0006425183127206335,,,,,1.2236549059549968,0.027794287847529475
B17,2,development,C2,full_acc,3,0.5537761029989009,0.0011854034283672466,0.5448267826205954,0.001681182998954638,,,0.0,0.0,,,0.005053776102998901,0.0006425183127206335,,,,,1.2236549059549968,0.027794287847529475
B17,2,development,C2,full_emg,3,0.6267859946616423,0.012545130698971986,0.6322778866677218,0.011513619989046065,,,1.0,0.0,0.0,0.0,,,1.7170146364741488,0.009850060688638765,1.7170146364741488,0.009850060688638765,1.2236549059549968,0.027794287847529475
B17,2,development,C2,lift_25pct,3,0.8422044276966557,0.002526845178117576,0.843024204853629,0.0024323371211009558,0.9995750784873962,0.00010614668712807447,0.9888069822422635,0.0026376853354515423,0.00745799968597896,0.0042241739169768455,0.005002529613928578,0.0005806402275132195,1.7205523998687766,0.008729904209677003,1.7205523998687766,0.008729904209677003,1.2236549059549968,0.027794287847529475
B17,2,development,C2,lift_50pct,3,0.779347882974826,0.00387893315825358,0.7805424159992055,0.004337695450556825,0.9996132320827908,0.00012211742789853747,0.9940590440142789,0.002476665946132816,0.00714397864656932,0.004516569028237867,0.004716857696132308,0.0008180509254378285,1.7195599973629712,0.007988745312553122,1.7195599973629712,0.007988745312553122,1.2236549059549968,0.027794287847529475
B17,2,development,C2,noise_25pct,3,0.8460773538493745,0.00023983753048394,0.8460310154502788,0.00028906414064449134,0.9963044921557108,0.00015353937577140014,0.967947313543411,0.0015400132102707706,0.04786204009001937,0.004022644548908368,0.005063589260480453,0.0005267918076934472,1.6940999208358682,0.01148875607197833,1.6940999208358682,0.01148875607197833,1.2236549059549968,0.027794287847529475
B17,2,development,C2,noise_50pct,3,0.7877217773590831,0.0025268451781175934,0.7889887897521864,0.0033363875121822442,0.9961582091119555,0.0001745269759705352,0.9736112130480766,0.002440851653330537,0.046769508557073326,0.005174465936430257,0.004893494530800231,0.0005973411175832666,1.6918711768402213,0.009958413100603938,1.6918711768402213,0.009958413100603938,1.2236549059549968,0.027794287847529475
B17,2,development,C2,zero_50pct,3,0.7806563039723661,0.005205082259146092,0.7809920963584593,0.00488766377936945,0.9999509652455648,8.493068601846673e-05,0.9974063524721891,0.0003516017576364795,0.0,0.0,0.00520097346522217,0.0007068198738172832,1.7172016491093292,0.009737500809206066,1.7172016491093292,0.009737500809206066,1.2236549059549968,0.027794287847529475
B17,2,development,D_v2_joint,clean,3,0.8767467420317162,0.004526153338169128,0.8768465974623,0.004727340936664601,,,0.0,0.0,,,0.004671062961218402,0.0006617881653355067,,,,,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,full_acc,3,0.5504788820850998,0.001783296701460278,0.542501030173979,0.002760558718834926,,,0.0,0.0,,,0.004671062961218402,0.0006617881653355067,,,,,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,full_emg,3,0.6482964358612028,0.0062548545413854935,0.6514748544956604,0.0044273036828798235,,,1.0,0.0,0.0,0.0,,,1.1316616683894225,0.01722984267325137,1.707570799669547,0.009564809478808358,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,lift_25pct,3,0.8564923849897942,0.002830547397914925,0.8568121969949111,0.003080019278138907,0.9996498094664679,7.859201178710736e-05,0.9895758952453185,0.0024910081360832188,0.006777620767258074,0.0034955416478297417,0.004714676994469741,0.0005411128968897147,0.9815870907296623,0.01630901431659746,1.7047989201856417,0.007942344782218428,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,lift_50pct,3,0.8124247657926414,0.0031178878962907597,0.8131213767285072,0.003144662375549207,0.9996709161334567,5.7756536273622935e-05,0.9943941447102795,0.0022983314309506712,0.006777620767258072,0.0038916232679167425,0.004415920866698069,0.0008111154937891279,0.9961114650453876,0.013603267488342811,1.7037254445042624,0.007422766728491264,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,noise_25pct,3,0.855864342910975,0.002526845178117683,0.8563098814524049,0.0024097016736217007,0.995888888835907,0.00013979649180720962,0.9663745304623453,0.0014058599617124351,0.05195739781232009,0.003991499041208725,0.004671062961218402,0.0006695997059676552,0.9903772828428045,0.016580789380472118,1.6716349873980085,0.011579446324121829,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,noise_50pct,3,0.813942534149788,0.0026131758481854404,0.8149351797701874,0.0028327748785445797,0.9959459039900037,0.00011887093436939111,0.9709342368391615,0.0016745518069055411,0.05210786622703722,0.0037933661138199425,0.004638352436279899,0.0006825143327442812,1.0048279543793515,0.01357673248733564,1.6703012458874518,0.009828038370568315,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_joint,zero_50pct,3,0.8127911236719526,0.0034267643345100634,0.813249897503819,0.003659467199142971,0.999955952167511,7.311604862351419e-05,0.9976309610704105,0.0003956355593198383,0.0,0.0,0.004749568221070812,0.0007950474603756124,0.9924298709742644,0.01763253876140485,1.7076928823493793,0.009471845644848037,1.145262598991394,0.02584306239510385
B17,2,development,D_v2_no_bypass,clean,3,0.9018684251844874,0.005459362113585663,0.9030794118318942,0.005977452007639574,,,0.0,0.0,,,0.005407049772334746,0.00042594077591087134,,,,,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,full_acc,3,0.6190924791961061,0.005356797647741254,0.6087949375711715,0.006721713546647482,,,0.0,0.0,,,0.005407049772334746,0.00042594077591087134,,,,,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,full_emg,3,0.6307112576542627,0.007357748163831081,0.6342333574143141,0.007210353322765956,,,1.0,0.0,0.0,0.0,,,0.5141721876540064,0.01958425908761589,1.0516324852929422,0.00954226795297541,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,lift_25pct,3,0.8653373109331658,0.0035469553304773587,0.8651793972929207,0.003511964317222756,0.9996051457193164,9.6016803738922e-05,0.988568895987493,0.0010330951841294983,0.006947715496938295,0.0032763603765936953,0.0053383576699638875,0.0004471661561374121,0.7133615579567808,0.03561507066096014,1.036787646470077,0.00936485608301665,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,lift_50pct,3,0.8016957136128121,0.008456732931069461,0.8019157336587264,0.008222385323845987,0.9996087484889561,0.00010855164336977871,0.9938838539420499,0.0012211871646365677,0.006843041817135082,0.0028298895820977658,0.005377610299890093,0.0004121526142251528,0.648823569274079,0.033554977676042486,1.0371392068375438,0.009496528836636263,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,noise_25pct,3,0.8661223635316899,0.004946039052214055,0.8668001043439348,0.005598933786352381,0.9911040200127496,0.005393665206937775,0.9317990966468533,0.018976815649693834,0.11303448997749514,0.033026471747440736,0.005456115559742503,0.00038615048315731665,0.7020122467753648,0.02740101278089531,0.9406384771137386,0.02438510400114006,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,noise_50pct,3,0.8039985345684827,0.006647190755831287,0.8036444946130844,0.006554173832134437,0.9914796418613857,0.005156301202359803,0.9372801090022493,0.01806350699498819,0.11298869524258126,0.032072299225428834,0.005312189250013084,0.000322692271291635,0.6427850075219727,0.027133036211884596,0.9397021179750108,0.022829130525687687,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_bypass,zero_50pct,3,0.805306955566023,0.006700137633333959,0.8042682676866867,0.006913446364596364,0.9999595748053656,4.695597915748939e-05,0.9972436584755423,0.0003193295418296574,0.0,0.0,0.0055280787146072125,0.0006420935236989044,0.6531337882480966,0.03628782617268955,1.0516488411301825,0.009563233798353384,0.3178064823150635,0.015361162258416437
B17,2,development,D_v2_no_detach,clean,3,0.8758046789134871,0.004526153338169128,0.8758455291483064,0.004694438730814658,,,0.0,0.0,,,0.0052991050400376825,0.0006885312978995822,,,,,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,full_acc,3,0.5504788820850998,0.00143902518290341,0.5424998672846139,0.003039643683417374,,,0.0,0.0,,,0.0052991050400376825,0.0006885312978995822,,,,,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,full_emg,3,0.6479824148217931,0.005619572984196367,0.651207758151736,0.003973404570500607,,,1.0,0.0,0.0,0.0,,,1.126626356438909,0.019202686421143998,1.7041773140526377,0.010005573588407498,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,lift_25pct,3,0.8572774375883184,0.002526845178117638,0.8576343699213608,0.0028581102648730047,0.9997121956613327,9.902839792445455e-05,0.9901667840384114,0.0020322825240004574,0.0038860103626943004,0.0025592594304762184,0.0052991050400376825,0.0005893706824491138,0.9691763450063311,0.021097734390586063,1.7005334656056619,0.009303185211308358,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,lift_50pct,3,0.8138901973098864,0.003462547737901929,0.8146534846850216,0.0038682513081465214,0.9997247854868571,7.899701944467039e-05,0.9954444573565113,0.0016104553808462716,0.0041084419322761296,0.0025756376177566613,0.005004710315591145,0.0008160866260909014,0.9842604731611995,0.01862064117253699,1.6999391466885845,0.008744076441492157,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,noise_25pct,3,0.8556549955513687,0.0025382018428810635,0.8561376007764149,0.002568300733011318,0.9960203965504965,0.0001331667205401814,0.9660767306148282,0.002135085888197924,0.050845239964410954,0.004885231207532622,0.005268575216761745,0.0007328715064738919,0.9766375468835903,0.019587232171153737,1.6605112171204093,0.013243059422795984,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,noise_50pct,3,0.8150416077877218,0.0027240307070022884,0.8162024727095799,0.0032237684064658255,0.99606896771325,7.704375848820733e-05,0.9711928689093697,0.0022066502772248317,0.05112655047888209,0.004718200405908262,0.005155178730308264,0.0007254660542914623,0.9907309480167275,0.016582432801375002,1.659161371525335,0.011818587852384597,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_detach,zero_50pct,3,0.8126341131522478,0.004556913079194061,0.8130810900552833,0.004809592381189702,0.9999714030159844,4.953142925822495e-05,0.9973054954563362,0.000372666694495556,0.0,0.0,0.005403778719840896,0.0007492352699126185,0.986575985673727,0.020823790998075634,1.704295011317299,0.009921930217434797,1.1443451245625813,0.027125282245749737
B17,2,development,D_v2_no_imp_loss,clean,3,0.8802009734652222,0.0017832967014603024,0.8803699353120956,0.0014795415013787129,,,0.0,0.0,,,0.004955644528183388,0.0005741326140803137,,,,,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,full_acc,3,0.5586434291097504,0.005308256085532096,0.5495896045781505,0.005388791877969314,,,0.0,0.0,,,0.004955644528183388,0.0005741326140803137,,,,,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,full_emg,3,0.652378709373528,0.008172092121006804,0.6549820404909129,0.0067735411363197716,,,1.0,0.0,0.0,0.0,,,1.6789721918851956,0.02683183984148679,1.6941568937324003,0.014056027461398333,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,lift_25pct,3,0.8554979850316639,0.0015883174653785238,0.8558377050558184,0.0018641144033935922,0.9995818734169006,0.0001105948777936546,0.9889362766901056,0.00258202383976524,0.007471083895954362,0.003786471804514358,0.004910940144100766,0.0005853386741266769,1.6407425529846282,0.02127498447622085,1.6995502179582125,0.014634750495823629,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,lift_50pct,3,0.8096509132778563,0.003859819766052713,0.8092165672919814,0.004399237188324136,0.9996145367622375,0.0001273726589918434,0.9940760052358453,0.0022014661569886604,0.007157062856544722,0.003948077702127644,0.004671062961218401,0.0006014112673121592,1.6512683862699873,0.024308618125318312,1.6984349242252164,0.013917026816375735,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,noise_25pct,3,0.8562830376301879,0.003264661155335911,0.856153953400922,0.003408143012471103,0.9964254895846049,0.0002533418912178667,0.9702397209459187,0.0017272277367811188,0.04372742973779243,0.0046814418325877155,0.004976361193977774,0.0005596209044624293,1.620210466153165,0.02177659038774179,1.678160364703893,0.015372814186955523,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,noise_50pct,3,0.813157481551264,0.003771522106912987,0.8123189965412149,0.003792976209034039,0.9963407582706876,0.0002904099686500225,0.9754494563319729,0.0022742413704934365,0.04326948238865338,0.004926843586356623,0.004880410320824829,0.0006232192024931194,1.6242389717039984,0.022998768013558334,1.6760564946005907,0.01389870879870437,1.1857290665308635,0.028277894144980848
B17,2,development,D_v2_no_imp_loss,zero_50pct,3,0.8081331449207098,0.0018107336465176356,0.8068663402337256,0.001281771866905766,0.9999583429760404,7.21520819902752e-05,0.9974453958425719,0.0003266451700930783,0.0,0.0,0.00512246820536976,0.0006565288382665151,1.6413832092137601,0.02574709949590175,1.6943723212286323,0.013931947479822489,1.1857290665308635,0.028277894144980848
B17,2,development,External_AiFusion_Lite,clean,3,0.8192808918197519,0.004811290138497273,0.8222051641997282,0.004115019501430299,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,full_acc,3,0.6026063746271001,0.003136282674743003,0.5928101785416849,0.0053129259295946534,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,full_emg,3,0.672476055895745,0.004061082479628672,0.6737854573817835,0.0023076916396854606,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,lift_25pct,3,0.6922593813785524,0.00694583022785199,0.6945947005520202,0.00565485153034523,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,lift_50pct,3,0.6794368556026588,0.008549988111859422,0.6831483010629856,0.0085906416373659,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,noise_25pct,3,0.7903909561940651,0.0019101154122463037,0.7927267354359482,0.0016601604471741102,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,noise_50pct,3,0.7708169780708641,0.006443810688422437,0.7728245578506848,0.00580703812162341,,,,,,,,,,,,,,
B17,2,development,External_AiFusion_Lite,zero_50pct,3,0.7196838854869942,0.0006345504607202498,0.7175047677075638,0.0017126306614700468,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,clean,3,0.8637148688962161,0.006600046964039462,0.865953931594652,0.006737450103731406,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,full_acc,3,0.671533992777516,0.00843045612099783,0.6651238140734049,0.007093361103925528,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,full_emg,3,0.6614853195164075,0.005418569297138455,0.6653558284963098,0.006970856892436469,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,lift_25pct,3,0.6620086879154236,0.011980564562459477,0.662257865089964,0.01261565419915687,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,lift_50pct,3,0.6522740356937248,0.007530505628427588,0.6533717546251845,0.0080451984052431,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,noise_25pct,3,0.8268173967655833,0.004163000026240498,0.8276137721461971,0.0032812090477340287,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,noise_50pct,3,0.7988695242581253,0.003378463619304425,0.7997446456131683,0.002022809097995693,,,,,,,,,,,,,,
B17,2,development,External_HyFusion_Lite,zero_50pct,3,0.7340765164599361,0.002043148719939699,0.7288364047670641,0.0010882860368777887,,,,,,,,,,,,,,
B17,3,development,A,clean,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,A,full_acc,3,0.058777306302058775,0.0005444132665625866,0.00653107734778444,5.711782918797222e-05,,,,,,,,,,,,,,
B17,3,development,A,full_emg,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,A,lift_25pct,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,A,lift_50pct,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,A,noise_25pct,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,A,noise_50pct,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,A,zero_50pct,3,0.5476976269055477,0.007922101625729143,0.5423049040932078,0.008014879801487984,,,,,,,,,,,,,,
B17,3,development,B,clean,3,0.7296872544397298,0.0048158269514520045,0.7313842833351082,0.004665246654511884,,,,,,,,,,,,,,
B17,3,development,B,full_acc,3,0.33726229765833726,0.01826220487404845,0.2626419153246901,0.024165681378125123,,,,,,,,,,,,,,
B17,3,development,B,full_emg,3,0.32327518466132327,0.018176800486092746,0.23234102735871912,0.020523703040784814,,,,,,,,,,,,,,
B17,3,development,B,lift_25pct,3,0.38126669809838126,0.015432779820284457,0.36469763263107075,0.01649053618999434,,,,,,,,,,,,,,
B17,3,development,B,lift_50pct,3,0.3782806852113783,0.012298599746354775,0.3552034410762855,0.010162692419292272,,,,,,,,,,,,,,
B17,3,development,B,noise_25pct,3,0.5102415003405102,0.01010754868056438,0.4966647486993008,0.008169107793512216,,,,,,,,,,,,,,
B17,3,development,B,noise_50pct,3,0.4902823615694903,0.007373623892257514,0.4688033460593756,0.012618866862867858,,,,,,,,,,,,,,
B17,3,development,B,zero_50pct,3,0.5486929645345487,0.00944042186125,0.5453781500243587,0.00929334376601374,,,,,,,,,,,,,,
B17,3,development,C,clean,3,0.7494892346377494,0.0074893934040193766,0.7512210373079345,0.008440662962702773,,,,,,,,,,,,,,
B17,3,development,C,full_acc,3,0.47257582901147255,0.015795022988215897,0.476270172288303,0.018408796154679354,,,,,,,,,,,,,,
B17,3,development,C,full_emg,3,0.5283671224265284,0.0024194254782870556,0.5238021884967484,0.0023624944950559053,,,,,,,,,,,,,,
B17,3,development,C,lift_25pct,3,0.5350725548745351,0.0039016284103651445,0.5331367266626835,0.004009003694412321,,,,,,,,,,,,,,
B17,3,development,C,lift_50pct,3,0.5279480328985279,0.004164949281848359,0.5254747677062688,0.0039439377390056134,,,,,,,,,,,,,,
B17,3,development,C,noise_25pct,3,0.6421499292786422,0.017151898148320095,0.6420694597086039,0.017037565020821453,,,,,,,,,,,,,,
B17,3,development,C,noise_50pct,3,0.6151710409136152,0.014670846085510681,0.6142469630178962,0.013673882336135694,,,,,,,,,,,,,,
B17,3,development,C,zero_50pct,3,0.6075226570276074,0.005730005307297556,0.6044125428295172,0.0073858519912068585,,,,,,,,,,,,,,
B17,3,development,C2,clean,3,0.8018230394468019,0.005969957539909665,0.8021842057384969,0.005363188373996218,,,0.0,0.0,,,0.00387002986012887,0.000698773236359909,,,,,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,full_acc,3,0.5335533553355335,0.0023730424124691857,0.5324121338259081,0.0037901414875055445,,,0.0,0.0,,,0.00387002986012887,0.000698773236359909,,,,,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,full_emg,3,0.5214521452145214,0.008525762055645996,0.5207152190758829,0.007949181709519174,,,1.0,0.0,0.0,0.0,,,1.7211364089398193,0.016176846749100252,1.7211364089398193,0.016176846749100252,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,lift_25pct,3,0.7490701451097491,0.0036430066846275203,0.7480099079893633,0.0036033383316340204,0.9996912479400635,0.00010391091791350097,0.9914117408177291,0.002005815805358991,0.0051993294567551996,0.002247537018378464,0.004011909127420678,0.0007326267028410139,1.7344756727895048,0.01948946010865742,1.7344756727895048,0.01948946010865742,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,lift_50pct,3,0.6868877363926869,0.0036599169102013835,0.6855810532596851,0.0041836195518578706,0.9997115068965488,0.00010478401680419175,0.9954522434654326,0.0013950553643431764,0.005094557074755095,0.002247794564908367,0.003994447063753994,0.0008619876720574325,1.7357488328271327,0.019223359182366877,1.7357488328271327,0.019223359182366877,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,noise_25pct,3,0.7556708051757557,0.0035047888697529025,0.7544677047829143,0.002628331886731101,0.9970261057217916,0.00012200502646820153,0.9728441465472196,0.0017713960655645542,0.04172560113154172,0.0049450351437414445,0.003920233293170587,0.0006704016916482189,1.706071543032307,0.018971012806870594,1.706071543032307,0.018971012806870594,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,noise_50pct,3,0.6927026035936926,0.0014854048801674375,0.6920343439285322,0.002213975336950408,0.9972447554270426,0.00014980947488484148,0.9769627960119293,0.002182493171012022,0.04134580124679135,0.004694509559702063,0.0038569333123788566,0.0006131996101738943,1.7046087806863683,0.018185335159270937,1.7046087806863683,0.018185335159270937,1.2380480766296387,0.0017773071415073654
B17,3,development,C2,zero_50pct,3,0.6900309078526901,0.0028303091118948723,0.6887119282559598,0.0036467428697430897,0.9999876088566251,1.2225546216298336e-06,0.9982090955741797,0.0003807089689198859,0.0,0.0,0.0035884540835035886,0.0007639621671854122,1.7210869461655511,0.016153449355377332,1.7210869461655511,0.016153449355377332,1.2380480766296387,0.0017773071415073654
B17,3,development,D_v2_joint,clean,3,0.8060663209178061,0.005423678744849098,0.806419528895694,0.004861145091389228,,,0.0,0.0,,,0.003968253968253968,0.0004413531733981804,,,,,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,full_acc,3,0.5274241709885275,0.006435830655176248,0.5211597392561217,0.00633144794498524,,,0.0,0.0,,,0.003968253968253968,0.0004413531733981804,,,,,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,full_emg,3,0.5206663523495206,0.00989350352697607,0.5192453836664761,0.009363821961064854,,,1.0,0.0,0.0,0.0,,,1.1651747295559483,0.013063351564731025,1.725446799188342,0.01950687717203678,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,lift_25pct,3,0.7723296139137723,0.004468207373155299,0.772483694350254,0.004156401155895761,0.9997196594874064,6.68208328950815e-05,0.992799511384331,0.000883062142388739,0.0023704751427523706,0.0004974964616591382,0.004033736707004034,0.0004813760791421531,0.9821413974263282,0.009904917921017315,1.7284973704808548,0.01847551530951166,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,lift_50pct,3,0.7239771596207238,0.003863459388651505,0.7236886844000631,0.003976447925819151,0.9997463954819573,6.797845884927255e-05,0.9967152915381129,0.0005124572028234962,0.002514537168002515,0.0005601358411670304,0.00405992980250406,0.0005250474431714887,1.0005023876039985,0.008971320452157499,1.729568826893,0.018384272674886532,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,noise_25pct,3,0.7754203991827754,0.005990607748717944,0.7751191686252078,0.005239571250240627,0.9963158700201248,0.0003208857084785731,0.9690799779944673,0.002478440550719409,0.048496516318298495,0.005178090783432436,0.004068660834337402,0.0003200849141708725,0.9849229748832627,0.008572810882488208,1.692211371647483,0.016023723885924827,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,noise_50pct,3,0.7249201110587249,0.002364353103126761,0.7248426581777756,0.00223809039715937,0.9965392417377896,0.0004294549637096211,0.9730920206576004,0.0028285762547031637,0.048640578343548645,0.0055855240781267895,0.003961705694378961,0.0003516002346550055,0.995666330567671,0.008880157816928795,1.6905165795116412,0.01659993456012332,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_joint,zero_50pct,3,0.7274346482267275,0.006330064314240374,0.7269561819881397,0.006160728988277405,0.9999437398380704,5.6877339355956006e-05,0.99813399503567,0.00020769998467548207,0.0,0.0,0.0037390643826287393,0.00041688391331125307,0.9894349378819512,0.015167905650456993,1.7254720345632073,0.019576188217858028,1.144019881884257,0.011611302891069729
B17,3,development,D_v2_no_bypass,clean,3,0.838912462674839,0.0021776530662503462,0.8412532371458461,0.0028123578807837837,,,0.0,0.0,,,0.005461260411755461,0.0005851552337186264,,,,,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,full_acc,3,0.5769291214835769,0.0074893934040194095,0.5820232038899338,0.009364305273440269,,,0.0,0.0,,,0.005461260411755461,0.0005851552337186264,,,,,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,full_emg,3,0.5168945465975169,0.005761528455075739,0.5178830902377937,0.003695137303128556,,,1.0,0.0,0.0,0.0,,,0.5142150838099304,0.08566851997441469,1.053360660367373,0.0046491707482269945,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,lift_25pct,3,0.7937031798417937,0.002273826226016145,0.7962943288462726,0.0019640036537557064,0.9997116658422681,7.520320740701614e-05,0.9906552056728503,0.0015213979113707582,0.0024752475247524753,0.001444128237426458,0.005448163864005449,0.0006504911696887028,0.656190878879522,0.07229949067194556,1.0453335277024265,0.0065557934460581365,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,lift_50pct,3,0.7155429828697156,0.0011001100110010764,0.7192573629487717,0.0015345018486366056,0.9997015727890862,8.655974124580277e-05,0.9962038237487593,0.0007797536408106617,0.0023966682382523963,0.0012862483525751098,0.005205877730630206,0.00045692689571008187,0.6006182146311003,0.07093738121264925,1.045213685732016,0.0064400920095982715,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,noise_25pct,3,0.7846403687987847,0.0031601511094045387,0.7874392714470196,0.003464140238559652,0.9883504642380608,0.003090947969635064,0.9274209247685484,0.01094579966645441,0.120985908114621,0.018010962715038888,0.005487453507255487,0.0007053922682956272,0.6440207111644386,0.05461629469646258,0.9418800154043842,0.022716239212834152,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,noise_50pct,3,0.7097281156687097,0.008731852511764315,0.7129463456281452,0.009578637945536959,0.9884173009130691,0.0030330512285627106,0.932348264810317,0.010236794269459504,0.121981245743622,0.017674798026825065,0.0053106501126303106,0.0005543646606238373,0.5935918696276795,0.05911793718677008,0.9413864089752213,0.022358327773688732,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_bypass,zero_50pct,3,0.7161716171617161,0.003326420004481576,0.7199475851230183,0.0034547356100285407,0.9999075200822617,5.9647072597109856e-05,0.9973713662663891,0.00036593107133933673,0.0,0.0,0.005271360469380271,0.0007356541993735641,0.5995289219038474,0.07477915165078339,1.0533755092039385,0.004647126674168042,0.30957770347595215,0.05458152563527563
B17,3,development,D_v2_no_detach,clean,3,0.8054376866258054,0.004722608581271933,0.8057512244014506,0.004119118181160698,,,0.0,0.0,,,0.004675467546754675,0.0006055737325867653,,,,,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,full_acc,3,0.526952695269527,0.007061650774370867,0.5208257746776283,0.004390932325596473,,,0.0,0.0,,,0.004675467546754675,0.0006055737325867653,,,,,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,full_emg,3,0.5206663523495206,0.01013764162996709,0.5192570874651162,0.009786667328251864,,,1.0,0.0,0.0,0.0,,,1.152932531777468,0.009988311509467874,1.7207990387911583,0.017015947498672624,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,lift_25pct,3,0.7724343862957724,0.004425625598091676,0.7725339793395577,0.003960489449664499,0.9997534818119472,6.160141986654952e-05,0.9925132234139835,0.0009878487795160315,0.0008905652470008906,0.00025563441374539176,0.004727853737754729,0.0005949927545497695,0.9599032830822628,0.008871269876718569,1.7227038831089352,0.01701034426113394,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,lift_50pct,3,0.7246581801037246,0.003966503053315683,0.7243401694505014,0.0040635242833548585,0.9997781183984545,5.7774180656101704e-05,0.9971304903138843,0.0005250614641533707,0.0011001100110011,0.00038345162061808767,0.004649274451254649,0.0007143623588359429,0.9775378304727399,0.008134945392850108,1.7232787508970357,0.01701396002603531,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,noise_25pct,3,0.7751060820367751,0.004962330159939362,0.7747811839982387,0.004282537158339893,0.9963306585947672,0.00015248659119192407,0.9693632935975954,0.0018693272526095826,0.04590339986379591,0.004638896305017068,0.004797701992421465,0.0005156670396570203,0.9650367456942592,0.005853113632494705,1.685406635507177,0.014503346198119191,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,noise_50pct,3,0.7265440829797264,0.0026156399461093227,0.7262516570791554,0.0025378140580000763,0.9965644213888379,0.00026295613177691946,0.9742757502711497,0.0024319889362751524,0.04572659646917073,0.005107666215323958,0.0046558227251296555,0.0005318633651846967,0.9751468918907974,0.0058945711761063686,1.6835496222269803,0.015057841415475491,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_detach,zero_50pct,3,0.7276441929907277,0.004909790775361701,0.7270828242545831,0.004825374262108937,0.9999515679147507,5.061639915826369e-05,0.99776885115409,0.0003555199028076577,0.0,0.0,0.004472471056629473,0.0007140921934211111,0.9759486614580557,0.011292962563903124,1.7208328420827426,0.01709733279347282,1.1361105839411418,0.010044848281604827
B17,3,development,D_v2_no_imp_loss,clean,3,0.8048090523338048,0.008015087223008033,0.8053239516984716,0.007044311835692602,,,0.0,0.0,,,0.004164702184504165,0.0006937849043851288,,,,,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,full_acc,3,0.5354392582115355,0.004119233827465353,0.5324298819630823,0.00580107282896692,,,0.0,0.0,,,0.004164702184504165,0.0006937849043851288,,,,,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,full_emg,3,0.5354392582115355,0.0024194254782870556,0.5331852513958509,0.0017698175198597832,,,1.0,0.0,0.0,0.0,,,1.6438695479458971,0.01535438189817643,1.7071125414699628,0.023814982167187707,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,lift_25pct,3,0.7728010896327727,0.003723475434840377,0.7729355630407423,0.004718317299298027,0.9996759229236178,6.228585033703781e-05,0.9914119444933659,0.001608725971761786,0.00447901933050448,0.00147898241589806,0.004256378018754257,0.0007503990439927071,1.6550962104794287,0.03513961404522479,1.718986640092844,0.026585965299756854,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,lift_50pct,3,0.7176384305097177,0.0032978345089919475,0.7184096367439202,0.004139596188852751,0.999688446521759,7.240043763975268e-05,0.9956384799234144,0.0008658702722553817,0.004406988317879407,0.00126435960341826,0.004315312483629315,0.0008662304589980028,1.6479070836546323,0.027243529305414196,1.7198577693694421,0.026033241466402013,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,noise_25pct,3,0.7762585782387762,0.0007427024400836756,0.7760469257598123,0.001376734524809859,0.9970447884665594,0.00021913677742044018,0.973489716176888,0.002079112550471697,0.039617056943789614,0.004908899872692009,0.004225819407337558,0.0006878285599293103,1.624195739709142,0.03230193862630763,1.691520026300419,0.023625231713151406,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,noise_50pct,3,0.7179527476557178,0.00536261652605599,0.7186584218440282,0.007147340950922579,0.9972784651650323,0.00031356623733433896,0.9775658609085763,0.0023186891361896595,0.03992482581591492,0.004867411742762898,0.004131960815129132,0.0006979673622175477,1.6142341485440606,0.024518117254962984,1.6899458456544838,0.022956140690053976,1.1971234877904255,0.015298949641431277
B17,3,development,D_v2_no_imp_loss,zero_50pct,3,0.716800251453717,0.006689862220271198,0.7177543471697735,0.008043566831455472,0.9999823239114548,6.804285910513975e-06,0.9980557696165261,0.0003496127893840812,0.0,0.0,0.0038962229556288963,0.0007018271189932928,1.630407885243122,0.027003289190605843,1.707035827095128,0.023783449054976025,1.1971234877904255,0.015298949641431277
B17,3,development,External_AiFusion_Lite,clean,3,0.7351878044947352,0.02487825670928579,0.7427399277515484,0.024582941390063194,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,full_acc,3,0.4887631620304888,0.012776325058433225,0.4900930152400325,0.012615667099318634,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,full_emg,3,0.5678139242495678,0.014403821137689258,0.5673355201684414,0.01535520856554841,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,lift_25pct,3,0.5718476609565718,0.01618682440722972,0.5744421055211856,0.015497919654584583,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,lift_50pct,3,0.5644088218345644,0.014738033458712909,0.5657496737638921,0.014336648176070707,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,noise_25pct,3,0.6729006233956728,0.013501314858071082,0.6785581010279138,0.013077252375786441,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,noise_50pct,3,0.6493268374456495,0.009505603914099239,0.6543012949516934,0.009816352630026323,,,,,,,,,,,,,,
B17,3,development,External_AiFusion_Lite,zero_50pct,3,0.6182618261826183,0.009804478365853951,0.6233743304350665,0.008154950787246195,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,clean,3,0.8060663209178061,0.0025966857837275096,0.8106005738053993,0.0020018805515909584,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,full_acc,3,0.5822725129655822,0.009535006325392127,0.5883435325820309,0.008556350985052934,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,full_emg,3,0.5612132641835612,0.011100558470162095,0.5602401663876766,0.010218006046262882,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,lift_25pct,3,0.5544554455445545,0.0019629099476342507,0.5503130877272865,0.0034903005647969002,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,lift_50pct,3,0.5517837498035517,0.0028332164666540773,0.547198953114353,0.003312836656840592,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,noise_25pct,3,0.723086594373723,0.004095179701648732,0.7257310020433686,0.003785951711821146,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,noise_50pct,3,0.6782440148776782,0.005472037940727944,0.6802734694412083,0.005954891409466608,,,,,,,,,,,,,,
B17,3,development,External_HyFusion_Lite,zero_50pct,3,0.6553512494106553,0.0068377526065714535,0.6561508856081849,0.006717751779470076,,,,,,,,,,,,,,
B17,4,development,A,clean,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,A,full_acc,3,0.05965909090909091,0.0,0.006623560952531147,1.0622968402425924e-18,,,,,,,,,,,,,,
B17,4,development,A,full_emg,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,A,lift_25pct,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,A,lift_50pct,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,A,noise_25pct,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,A,noise_50pct,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,A,zero_50pct,3,0.591991341991342,0.004301437525861655,0.5837379608004309,0.003993568306863519,,,,,,,,,,,,,,
B17,4,development,B,clean,3,0.7643398268398268,0.0077145981760732025,0.7633312607408204,0.008948628387621496,,,,,,,,,,,,,,
B17,4,development,B,full_acc,3,0.25216450216450215,0.01992084430108221,0.17525325958674395,0.020130884301967616,,,,,,,,,,,,,,
B17,4,development,B,full_emg,3,0.36444805194805197,0.009491895749615686,0.2890368182271695,0.02605529798333573,,,,,,,,,,,,,,
B17,4,development,B,lift_25pct,3,0.39425505050505055,0.017185173723252817,0.3690256353529582,0.020835024009775993,,,,,,,,,,,,,,
B17,4,development,B,lift_50pct,3,0.38122294372294374,0.02322470540332415,0.3522192092492608,0.028557212421314253,,,,,,,,,,,,,,
B17,4,development,B,noise_25pct,3,0.5426136363636364,0.006792418945147835,0.5277091565563048,0.007095801684648787,,,,,,,,,,,,,,
B17,4,development,B,noise_50pct,3,0.5104166666666666,0.01489754584489242,0.48747787080236965,0.016365030707337035,,,,,,,,,,,,,,
B17,4,development,B,zero_50pct,3,0.5822510822510822,0.0057219388480942894,0.5780529709331627,0.006562185170125608,,,,,,,,,,,,,,
B17,4,development,C,clean,3,0.7835497835497836,0.007103238957156462,0.7842387542976071,0.006827080363911664,,,,,,,,,,,,,,
B17,4,development,C,full_acc,3,0.4506222943722944,0.0020019816811348585,0.44824360325834545,0.002183995198003874,,,,,,,,,,,,,,
B17,4,development,C,full_emg,3,0.5760281385281386,0.0030460850241335723,0.5650052729515521,0.003624450875919572,,,,,,,,,,,,,,
B17,4,development,C,lift_25pct,3,0.5868055555555555,0.0017022534350809584,0.5786200411012324,0.0015925067916833168,,,,,,,,,,,,,,
B17,4,development,C,lift_50pct,3,0.5827922077922079,0.0046529717321211785,0.5723597705162377,0.004930660055289605,,,,,,,,,,,,,,
B17,4,development,C,noise_25pct,3,0.7075667388167388,0.0017861924892079147,0.7056428328287164,0.001649995917899258,,,,,,,,,,,,,,
B17,4,development,C,noise_50pct,3,0.6829455266955268,0.004880140425132987,0.6794433991786305,0.005054673115242132,,,,,,,,,,,,,,
B17,4,development,C,zero_50pct,3,0.6630140692640693,0.004966872226917169,0.6619442662138316,0.005204019270065891,,,,,,,,,,,,,,
B17,4,development,C2,clean,3,0.8106060606060606,0.005358577467624008,0.8109499770972824,0.005910579168022393,,,0.0,0.0,,,0.004058441558441559,0.00035782102221149277,,,,,1.1915249824523926,0.00684769283739711
B17,4,development,C2,full_acc,3,0.44615800865800864,0.013146678152874833,0.44632411444725734,0.01386600418159941,,,0.0,0.0,,,0.004058441558441559,0.00035782102221149277,,,,,1.1915249824523926,0.00684769283739711
B17,4,development,C2,full_emg,3,0.5616883116883117,0.009697892163432236,0.5488239833949882,0.010198075570546172,,,1.0,0.0,0.0,0.0,,,1.686426431089801,0.003991469709919223,1.686426431089801,0.003991469709919223,1.1915249824523926,0.00684769283739711
B17,4,development,C2,lift_25pct,3,0.771374458874459,0.0030937761434061996,0.768640576848067,0.003028665721342255,0.9995651245117188,2.0741759806870737e-05,0.9917261407536825,0.0003458619881764096,0.0041373556998557,0.00037253588658591065,0.004159902597402598,0.00033385400647007677,1.6993612879409297,0.0051717010497451974,1.6993612879409297,0.0051717010497451974,1.1915249824523926,0.00684769283739711
B17,4,development,C2,lift_50pct,3,0.7229437229437229,0.001917944653511702,0.7184471017201846,0.002200031691573967,0.9996154838138156,1.5251237444674454e-05,0.9960323180382726,9.277252824815804e-05,0.0038160624098124095,0.00034170825591242014,0.004120445526695527,0.0003383443519674177,1.7007273164319334,0.005184028938522033,1.7007273164319334,0.005184028938522033,1.1915249824523926,0.00684769283739711
B17,4,development,C2,noise_25pct,3,0.7700667388167387,0.00393558018103506,0.7669960362416153,0.003473332975910639,0.9977248311042786,0.00010999747366176294,0.9838823111258832,0.0006184790378741123,0.02002164502164502,0.0004982048113723017,0.004028379028379029,0.0003720807417774943,1.698958989756217,0.0076747198856251435,1.698958989756217,0.0076747198856251435,1.1915249824523926,0.00684769283739711
B17,4,development,C2,noise_50pct,3,0.7186598124098124,0.0024060825346237094,0.7141599130366556,0.002289194453533071,0.9978559745682611,8.435416386665886e-06,0.987516894412893,0.0003761253987792526,0.02076569264069264,0.0008470292063290149,0.003990800865800866,0.0003261516085292534,1.6983151461201993,0.008266488307447748,1.6983151461201993,0.008266488307447748,1.1915249824523926,0.00684769283739711
B17,4,development,C2,zero_50pct,3,0.7185245310245311,0.0035025427902474126,0.7140164041897276,0.004061302026625848,0.999949680434333,3.125100529660122e-05,0.997927227079328,0.0002517820405754618,0.0,0.0,0.004154265873015873,0.0005057056010406947,1.6863478892879267,0.0038925582146415176,1.6863478892879267,0.0038925582146415176,1.1915249824523926,0.00684769283739711
B17,4,development,D_v2_joint,clean,3,0.8097943722943723,0.003379327921211222,0.8093198178378785,0.0024758433610179804,,,0.0,0.0,,,0.00385551948051948,0.00031782579358110967,,,,,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,full_acc,3,0.4399350649350649,0.007076134648604989,0.43802429533705123,0.007189969564497397,,,0.0,0.0,,,0.00385551948051948,0.00031782579358110967,,,,,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,full_emg,3,0.5830627705627706,0.007218247603871247,0.5725621786310003,0.007779977283297804,,,1.0,0.0,0.0,0.0,,,1.0953882224237932,0.014200317450357844,1.6633010364935865,0.008918198849268057,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,lift_25pct,3,0.7895472582972581,0.003615667620021847,0.7876111150137682,0.0035229291745198727,0.9995821449491714,4.612923881779168e-05,0.9923380201865405,0.00048169698963025165,0.00349476911976912,0.0007781130017468161,0.003964496151996151,0.00026733370027405616,0.899742247032858,0.020669269371019924,1.6655292157175092,0.00965529932449945,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,lift_50pct,3,0.7555916305916307,0.0033829363877184923,0.7525969399792437,0.0033537043520437734,0.99963198767768,6.443992745120897e-05,0.9965231488765468,0.0003525707684744317,0.0031509289321789325,0.0009202200729230934,0.0038047889610389614,0.00028747294372294375,0.9121917024037925,0.021570069492455678,1.6664246546660086,0.009750109174125776,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,noise_25pct,3,0.7833694083694084,0.0010153616747111802,0.7818880003334199,0.0015882402644632739,0.9975850913259717,0.00014085406195784187,0.9827413798465852,0.0003057451551693004,0.022625811688311685,0.0015320280915728012,0.003900613275613276,0.00032262554160475724,0.9157894732251818,0.015898001649762877,1.6654917067986903,0.0067156731900147384,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,noise_50pct,3,0.7548250360750361,0.0015853531593838068,0.7520164311082046,0.0011399860685828553,0.9976798627111646,9.664780643444364e-05,0.9860419552196227,0.000361819176923353,0.023798250360750364,0.001023775643317783,0.0038386093073593075,0.0003265896901350781,0.9282578924084129,0.016118357569766914,1.6657115950579529,0.006609390372872484,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_joint,zero_50pct,3,0.756628787878788,0.00189393939393944,0.7538821388205807,0.0022309213804029737,0.9998788568708631,7.936174933801773e-05,0.9980535310797821,0.0002114446247203296,0.0,0.0,0.0039006132756132746,0.0004245542491353384,0.9011511675679847,0.018286446099038824,1.6632316534946339,0.008912737778944458,1.0875709056854248,0.02345203105067375
B17,4,development,D_v2_no_bypass,clean,3,0.800189393939394,0.01058571437201821,0.8007984726329602,0.010172286725902554,,,0.0,0.0,,,0.004641842532467532,0.0005066706664833139,,,,,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,full_acc,3,0.5029761904761906,0.024314547552663403,0.5057613555394983,0.024557893055391248,,,0.0,0.0,,,0.004641842532467532,0.0005066706664833139,,,,,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,full_emg,3,0.5783279220779222,0.011428675195072024,0.5666905915677318,0.010272222034516878,,,1.0,0.0,0.0,0.0,,,0.48285039640652894,0.03882548608202862,1.046739352348934,0.010282277228182878,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,lift_25pct,3,0.7796266233766235,0.002985399958159342,0.779054469270105,0.0016601986023437126,0.9996069669723511,0.00011336493709349862,0.9896510324868729,0.0021501009618491813,0.006516053391053391,0.0025617284519003397,0.0047536375661375654,0.0005862554679544761,0.5228911898144916,0.03223650613649852,1.0355331224991104,0.008952648367791508,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,lift_50pct,3,0.7398088023088022,0.006519290290357082,0.7374322808282292,0.0053590791615246176,0.9996175633536444,0.00010740420762300846,0.9946151016756329,0.0016293757458651621,0.006048205266955267,0.0025565885271774708,0.004712301587301587,0.0006940041645454965,0.4990040769188313,0.02987954909019599,1.0359635590616791,0.009108186764280088,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,noise_25pct,3,0.7674062049062048,0.0013346544540899868,0.7670262673870948,0.0020076235285541736,0.9953783419397143,0.001889185385570117,0.9587198115351692,0.010272352372289604,0.06632169913419912,0.01831461532667241,0.004652176527176528,0.0004230673644629967,0.5311974147986486,0.026912827915791533,0.9883247870964396,0.017124852550801796,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,noise_50pct,3,0.722718253968254,0.0049822011696857025,0.7210043363741669,0.006301785567315281,0.9952639937400818,0.0021662558507552464,0.9622291288100128,0.010106660803400518,0.06826636904761903,0.01857525370999955,0.004751758658008659,0.0005727034030666975,0.5079568062669901,0.026006966043471354,0.9872522624747502,0.01697009895797362,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_bypass,zero_50pct,3,0.7368326118326118,0.005765484625675232,0.734535418999782,0.0050389479051096975,0.999937997923957,4.155077144335356e-05,0.997641015978103,0.00020770230519250718,0.0,0.0,0.00472921176046176,0.00041742218122234895,0.4964478446239898,0.02929386365683649,1.0467212889061281,0.010285859413552053,0.30039530992507935,0.026030909855598618
B17,4,development,D_v2_no_detach,clean,3,0.810064935064935,0.004118868329988708,0.8096958401140432,0.0034560050266598213,,,0.0,0.0,,,0.00457420183982684,0.00011987154084447541,,,,,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,full_acc,3,0.440340909090909,0.007516338951888045,0.4393517665953373,0.007653791361884296,,,0.0,0.0,,,0.00457420183982684,0.00011987154084447541,,,,,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,full_emg,3,0.5827922077922079,0.007838152563241873,0.5722293170482194,0.008603707415812394,,,1.0,0.0,0.0,0.0,,,1.0929925302237582,0.012665737113218176,1.6623765372890915,0.008100531604692486,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,lift_25pct,3,0.789637445887446,0.003997101380599047,0.7876868957659061,0.00375656477840256,0.9996369745996262,5.425107069885938e-05,0.9920726168670378,0.00020318876045330328,0.0018488455988455988,0.00020385936733433805,0.004701028138528139,7.891414141414131e-05,0.8866477706965998,0.016496388433447775,1.6621973118945954,0.007186299245731004,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,lift_50pct,3,0.7556818181818182,0.0025272648393221296,0.7528406455994738,0.0025986668618957,0.9996794793340894,6.572907689023744e-05,0.9969666539466998,0.0001372208450612404,0.001443001443001443,0.0001377253756636749,0.004633387445887445,0.00015219155844155806,0.8984180376914946,0.01747728177137448,1.6631375368687722,0.0072355179595230985,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,noise_25pct,3,0.7843614718614719,0.0005896778873838095,0.782875649467155,0.0011978393185491532,0.9976681470870972,0.00014052650633323153,0.9825437272332884,0.0010201230977505587,0.020833333333333332,0.0023168788634272105,0.004652176527176528,0.00012054334214425068,0.9068137415598497,0.015341271082426784,1.6619037692546588,0.005710024230955983,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,noise_50pct,3,0.754644660894661,0.002157444753590467,0.751834955564585,0.0018748464087604627,0.99777752161026,8.684179922524643e-05,0.9867439375882294,0.0007899401588617467,0.02170138888888889,0.001782907596117785,0.004582656926406927,0.0002553380152621331,0.9184668144948596,0.015270712289990135,1.661832138518841,0.005304072149727486,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_detach,zero_50pct,3,0.7567640692640693,0.0025916185147007434,0.7540772630373902,0.00288236499964971,0.999880313873291,7.71699703878797e-05,0.9977083328636467,0.000131008334560236,0.0,0.0,0.004593930375180375,0.0002632416673168209,0.8968011162765889,0.01651082738638167,1.6623036986698019,0.0080793501788045,1.089021364847819,0.021519295373318238
B17,4,development,D_v2_no_imp_loss,clean,3,0.8120941558441559,0.004937307248618665,0.812451004770426,0.004658471857414519,,,0.0,0.0,,,0.004109172077922077,0.00011623822278195636,,,,,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,full_acc,3,0.4527867965367965,0.011278768586090195,0.45228014540979933,0.011884015042238561,,,0.0,0.0,,,0.004109172077922077,0.00011623822278195636,,,,,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,full_emg,3,0.5735930735930737,0.007126389172654758,0.5642188649190661,0.009952944628519119,,,1.0,0.0,0.0,0.0,,,1.6195199607419923,0.026276405282819888,1.6672779069649,0.00831771836301891,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,lift_25pct,3,0.7833694083694084,0.002841982549889825,0.7813436588211276,0.0029139837432448847,0.999596913655599,3.085959770077541e-05,0.9918869355786805,0.00030333926207586623,0.0035060425685425685,0.0003771132910280872,0.004265121452621452,9.454474526071086e-05,1.6166568997454318,0.014665553660881509,1.6788209820007314,0.010240424352202737,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,lift_50pct,3,0.7448593073593074,0.0058827962405732705,0.7412786990155126,0.005059061686638787,0.9996291663911608,2.8224086637895903e-05,0.9961796739279588,0.0002595424629591639,0.0034440386002886,0.00048314981768803457,0.004199359668109668,8.511267175404411e-05,1.6174843187903274,0.011519007799917574,1.6803566771047056,0.01049887446612807,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,noise_25pct,3,0.7823773448773448,0.004240015872264237,0.7801841160238322,0.003861441047644025,0.9979070557488335,7.435449848346642e-05,0.984894359227026,0.0005093321719917563,0.017936056998556996,0.001315230321915796,0.004062199374699375,0.00011122120450749159,1.6152163581154906,0.012880063547681843,1.679443680361335,0.008230713812879775,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,noise_50pct,3,0.7414772727272728,0.0022352153195155135,0.7380610396530335,0.002636959304607158,0.9980351130167643,9.500061292805247e-06,0.9885042609575244,0.0007653157866277821,0.01869701479076479,0.0015606297331053572,0.004126082251082252,6.097049640597924e-05,1.613501640489439,0.014335638889126302,1.6790684251578307,0.008111304606706077,1.1587501764297485,0.008021647161276608
B17,4,development,D_v2_no_imp_loss,zero_50pct,3,0.7458513708513709,0.003127117324600622,0.7421037654718091,0.002202501873081774,0.9999208516544765,6.792257904898188e-05,0.9979271956814508,9.831208670422007e-05,0.0,0.0,0.004154265873015873,0.00019744633712275622,1.5968100092287107,0.011514012749530738,1.6672163994822917,0.00843613246889068,1.1587501764297485,0.008021647161276608
B17,4,development,External_AiFusion_Lite,clean,3,0.7420183982683982,0.008458062246937532,0.7448107993574675,0.007996490993636357,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,full_acc,3,0.45603354978354976,0.019218052833283424,0.45519482610518924,0.01843748985480642,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,full_emg,3,0.5994318181818182,0.0035380673243024623,0.5926165768271806,0.003890557319076787,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,lift_25pct,3,0.6007395382395382,0.0045037392576294235,0.594407659650887,0.004273313516388371,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,lift_50pct,3,0.5983044733044732,0.003791098404939306,0.5914717688116541,0.0037574621150250937,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,noise_25pct,3,0.6841630591630592,0.004610165194492115,0.6857441137411898,0.005056120128342305,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,noise_50pct,3,0.6643668831168831,0.004892624816024047,0.6646220184390638,0.004587026224609421,,,,,,,,,,,,,,
B17,4,development,External_AiFusion_Lite,zero_50pct,3,0.6494408369408369,0.005601259281815593,0.6489787023022557,0.006047576891915146,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,clean,3,0.8112824675324676,0.007983894307185864,0.813856681743183,0.008068640255630515,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,full_acc,3,0.5645292207792209,0.020666196520250032,0.5674441325558326,0.022483991789431206,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,full_emg,3,0.5894209956709957,0.0030996859408521675,0.5812778934579116,0.006027624112814178,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,lift_25pct,3,0.5902777777777778,0.002845200496815926,0.5834223947094466,0.003421995128656771,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,lift_50pct,3,0.583198051948052,0.00048776397124790507,0.576442662360805,0.0019899947690857076,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,noise_25pct,3,0.7349386724386724,0.0070168321533928745,0.7354503633058463,0.007481207506619606,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,noise_50pct,3,0.6934523809523809,0.010291170724923618,0.6928600371330056,0.010667870546409084,,,,,,,,,,,,,,
B17,4,development,External_HyFusion_Lite,zero_50pct,3,0.6891684704184704,0.003907579650232728,0.686789438492844,0.004558787134909241,,,,,,,,,,,,,,
B17,5,development,A,clean,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020969896,,,,,,,,,,,,,,
B17,5,development,A,full_acc,3,0.05694668820678513,0.0029124000609563735,0.0063380826793200005,0.00030638658269289986,,,,,,,,,,,,,,
B17,5,development,A,full_emg,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020969896,,,,,,,,,,,,,,
B17,5,development,A,lift_25pct,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020970481,,,,,,,,,,,,,,
B17,5,development,A,lift_50pct,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020970481,,,,,,,,,,,,,,
B17,5,development,A,noise_25pct,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020970481,,,,,,,,,,,,,,
B17,5,development,A,noise_50pct,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020970481,,,,,,,,,,,,,,
B17,5,development,A,zero_50pct,3,0.746230479267636,0.001992279023552619,0.739048486155284,0.0015417385020970481,,,,,,,,,,,,,,
B17,5,development,B,clean,3,0.8515078082929457,0.009870922337007723,0.8574528829854612,0.009503414579200196,,,,,,,,,,,,,,
B17,5,development,B,full_acc,3,0.21203554119547655,0.023246633976022876,0.15944914105882713,0.030588247930475286,,,,,,,,,,,,,,
B17,5,development,B,full_emg,3,0.49609585352719443,0.016075801664596646,0.4235763436473003,0.02042040570790704,,,,,,,,,,,,,,
B17,5,development,B,lift_25pct,3,0.45525937892658414,0.011551432459465782,0.4277474911185486,0.009662234342272038,,,,,,,,,,,,,,
B17,5,development,B,lift_50pct,3,0.4448483216657692,0.010240704372368112,0.4105589139370614,0.006422138977065797,,,,,,,,,,,,,,
B17,5,development,B,noise_25pct,3,0.6161371387542632,0.019752093622602385,0.6127510251182415,0.023754329587018553,,,,,,,,,,,,,,
B17,5,development,B,noise_50pct,3,0.5719350206426136,0.019697882116037214,0.5614677758149998,0.02490745876381038,,,,,,,,,,,,,,
B17,5,development,B,zero_50pct,3,0.6658589122240173,0.010929587234676819,0.6637541361990982,0.010470899536753259,,,,,,,,,,,,,,
B17,5,development,C,clean,3,0.8704900376952073,0.004125350954777723,0.8766382845286159,0.0039100254306452045,,,,,,,,,,,,,,
B17,5,development,C,full_acc,3,0.5115778136779753,0.009729446130939503,0.5184757287624814,0.011196540820428117,,,,,,,,,,,,,,
B17,5,development,C,full_emg,3,0.739903069466882,0.006901456983293637,0.7352812157401453,0.006169208405800345,,,,,,,,,,,,,,
B17,5,development,C,lift_25pct,3,0.7346975408364745,0.008558357845443535,0.73025793480627,0.0103666022176567,,,,,,,,,,,,,,
B17,5,development,C,lift_50pct,3,0.7375246813857476,0.004893665726158875,0.7327502905583422,0.005785290720973043,,,,,,,,,,,,,,
B17,5,development,C,noise_25pct,3,0.7936187399030695,0.011658931122569128,0.7959066022769586,0.013456666644730495,,,,,,,,,,,,,,
B17,5,development,C,noise_50pct,3,0.778002154011847,0.013795690232066166,0.7781106978464839,0.01554382755738422,,,,,,,,,,,,,,
B17,5,development,C,zero_50pct,3,0.7617573146652307,0.010990221883700493,0.7652594884824778,0.010615420662403898,,,,,,,,,,,,,,
B17,5,development,C2,clean,3,0.8892030156165859,0.004145073860619448,0.8909643647469339,0.0042398114741769265,,,0.0,0.0,,,0.0028692110931610123,0.00027919123625197,,,,,1.2285955746968586,0.00563274691913839
B17,5,development,C2,full_acc,3,0.5378298330640818,0.014507758512168092,0.5387671931262297,0.013279327522703088,,,0.0,0.0,,,0.0028692110931610123,0.00027919123625197,,,,,1.2285955746968586,0.00563274691913839
B17,5,development,C2,full_emg,3,0.7333064081852451,0.005255579239618493,0.7287698420231269,0.006758338455888898,,,1.0,0.0,0.0,0.0,,,1.776653018829703,0.009472492569978173,1.776653018829703,0.009472492569978173,1.2285955746968586,0.00563274691913839
B17,5,development,C2,lift_25pct,3,0.863669000179501,0.0007414607629626384,0.8655052443835248,0.000885844858263417,0.999815973970625,3.0349687357073887e-05,0.9937460926907963,0.0005439149833245836,0.004397774187758032,0.00037829194265139536,0.0027112128283372228,0.0002735028795432679,1.7834407085005906,0.010298093921639424,1.7834407085005906,0.010298093921639424,1.2285955746968586,0.00563274691913839
B17,5,development,C2,lift_50pct,3,0.824941662179142,0.0046427991945350395,0.8255556670894414,0.004682866798521807,0.999755534860823,5.7097033707662684e-05,0.996399350729147,0.00027513452025345074,0.004207054388799138,0.0001873910999875477,0.0029898133189732545,0.00036340119226228483,1.7830294975265326,0.00976407439588097,1.7830294975265326,0.00976407439588097,1.2285955746968586,0.00563274691913839
B17,5,development,C2,noise_25pct,3,0.8651050080775445,0.0017187863940230504,0.8669868811826986,0.001929610646143007,0.9978751341501871,0.0001689015916749157,0.9836759690373896,0.0007153933637799711,0.024131663974151854,0.0006394722670974701,0.002752348471249925,0.0003224961207196551,1.7876783924418458,0.014458709210305013,1.7876783924418458,0.014458709210305013,1.2285955746968586,0.00563274691913839
B17,5,development,C2,noise_50pct,3,0.8234159037874709,0.004729816953149504,0.8238477782166282,0.004537510776155448,0.9977779852019416,7.283493928983005e-05,0.9865201995882297,0.000150928622157017,0.023767052593789265,3.50307283162674e-05,0.002911281637049004,0.00027082453115628505,1.7872174409489252,0.013834186284127175,1.7872174409489252,0.013834186284127175,1.2285955746968586,0.00563274691913839
B17,5,development,C2,zero_50pct,3,0.8278585532220427,0.0035423031541672785,0.8287539004476927,0.003354281740396959,0.9999533626768325,4.3116527390568356e-05,0.9985744639040681,0.00013846219922165412,0.0,0.0,0.0028551875785316817,0.0002777080819082429,1.7764199730165984,0.009534267034658513,1.7764199730165984,0.009534267034658513,1.2285955746968586,0.00563274691913839
B17,5,development,D_v2_joint,clean,3,0.890145395799677,0.005044424877543101,0.8921847495484675,0.005207942459088699,,,0.0,0.0,,,0.002919695745826602,9.556590511914838e-05,,,,,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,full_acc,3,0.5310985460420032,0.009315478670977994,0.5309881795428714,0.011271788486708635,,,0.0,0.0,,,0.002919695745826602,9.556590511914838e-05,,,,,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,full_emg,3,0.7429994614970382,0.01159580198311731,0.7364971644112833,0.012204209128323146,,,1.0,0.0,0.0,0.0,,,1.1496818180862507,0.005572551248690807,1.7703120485660317,0.01467306793211288,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,lift_25pct,3,0.8758750673128702,0.0006169326460629471,0.8777774164989985,0.0007346820819665711,0.999761872821384,6.833933928441153e-05,0.994209858634591,0.0003062746940018127,0.0031076108418596304,0.00047637034970297415,0.002834619757075331,4.534028769888036e-05,1.0249791808699376,0.006839711724660154,1.7716911586473447,0.01084676766531032,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,lift_50pct,3,0.8490845449649974,0.0017656000334684207,0.8506904145829655,0.0016722451225300173,0.999721003903283,4.1351871531009895e-05,0.9968723061722294,0.00014376815929904123,0.0032646742057081315,0.0002644761989348028,0.0029898133189732545,3.503072831627188e-05,1.0423398328722449,0.007947856444676743,1.771413082283452,0.011045385695019975,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,noise_25pct,3,0.874349308921199,0.0008549882823217309,0.876205856271199,0.0006337574795704529,0.9977286921607124,0.0002470654845061313,0.9829557872390519,0.0007513774098544028,0.025264763956201763,0.0013489192406880071,0.002845838568778795,0.00012100378214087406,1.0424498152992816,0.004546754560554478,1.773666489147481,0.016872413524901902,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,noise_50pct,3,0.84760366182014,0.0037526547831895816,0.8491642279166628,0.0033840573770396987,0.9974802136421204,0.0003171921460594314,0.9856533309024079,0.0006441150713539129,0.025348905043977743,0.0012615926634614975,0.003023469754083647,7.952705348432632e-05,1.059573508999786,0.0027181546603141805,1.7730143453870844,0.016017052330819938,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_joint,zero_50pct,3,0.8508795548375515,0.0035525213575685224,0.8524616907432323,0.003429865243924823,0.9999114606115552,2.2670750535169094e-05,0.9985380973795448,3.845348171580206e-05,0.0,0.0,0.0029281098546042003,7.711658075787298e-05,1.0293065762587643,0.001442521768722247,1.7701134082672836,0.014526761350640459,1.1629243691762288,0.02698263572672128
B17,5,development,D_v2_no_bypass,clean,3,0.9054927302100162,0.012955585567322653,0.9073760224652133,0.012912548135297602,,,0.0,0.0,,,0.0033908858373721054,0.0003011498749356033,,,,,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,full_acc,3,0.6094507269789983,0.0213367995829924,0.6079979184636591,0.01848858081836693,,,0.0,0.0,,,0.0033908858373721054,0.0003011498749356033,,,,,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,full_emg,3,0.7374798061389338,0.007007007905047442,0.7332631650537218,0.007390177095748219,,,1.0,0.0,0.0,0.0,,,0.5275747516360129,0.07327532653544935,1.0392140038301452,0.011520973972031324,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,lift_25pct,3,0.8815742236582301,0.006069117911350446,0.8835810949259902,0.005903578714777962,0.9997505611843532,7.335084574538526e-05,0.9922325250013815,0.0021772594714656156,0.005766469215580686,0.0043035952462062215,0.003264674205708132,0.0003561862292763315,0.590132499648132,0.08312283881347945,1.0280024018467977,0.007641031643410519,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,lift_50pct,3,0.8436097648537068,0.004137049952969264,0.8457377045519837,0.004369487900788639,0.9997163613637289,7.28370791498482e-05,0.9952876292541749,0.0019967841378933514,0.005962798420391311,0.004166652167369448,0.003444175192963561,0.0003752856014108266,0.562922150640752,0.07576308352065174,1.0277106778628806,0.007182879748461338,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,noise_25pct,3,0.8740351821935021,0.008171608708475482,0.8760883050248697,0.007951618907904698,0.996023588710361,0.0014769847908589183,0.9671786493810194,0.01237991642304144,0.05434392389158141,0.02405663791542146,0.0032085801471908094,0.00038879293329661333,0.6018400590865466,0.08266137137624141,0.9950623609396706,0.021003266458033295,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,noise_50pct,3,0.8339615867887273,0.00629198330419518,0.8356859208064941,0.006919453551643244,0.9960143367449442,0.0014364903258617557,0.9704783797865338,0.012202096559901166,0.053855905582480705,0.02312421416610957,0.003511488063184348,0.0002993026739354269,0.572459659104805,0.07605276508300685,0.9949546309249292,0.020299769033758033,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_bypass,zero_50pct,3,0.8450008975049363,0.005346749599212481,0.8470823504797725,0.005472177241777608,0.9999683896700541,1.1296526086008919e-05,0.9982808877920545,0.00010944041810734528,0.0,0.0,0.0034441751929635608,0.0002196281182737826,0.556797327966712,0.08018433471411467,1.0392320611597905,0.011514332121171452,0.31577223539352417,0.04011295096518381
B17,5,development,D_v2_no_detach,clean,3,0.8896068928379105,0.005208815864876955,0.8916097573711363,0.005395882002148692,,,0.0,0.0,,,0.0029028675282714057,0.0001748839668385376,,,,,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,full_acc,3,0.530560043080237,0.009300875309324618,0.5304282003505874,0.011549850598105302,,,0.0,0.0,,,0.0029028675282714057,0.0001748839668385376,,,,,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,full_emg,3,0.7438072159396877,0.010929587234676819,0.7375135275012382,0.011384070213742227,,,1.0,0.0,0.0,0.0,,,1.145518436372946,0.007328624598738342,1.7695425334088124,0.01467710107408466,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,lift_25pct,3,0.8760096930533118,0.0007495643999501845,0.8778994751063217,0.000797336488431895,0.9998090664545695,5.0070929057310535e-05,0.9948785497906121,0.0005498615517225046,0.0018623227427750852,0.0006900253237606255,0.0028047029258660918,0.00015706336384850112,1.0104423836937244,0.0026753224771817056,1.7681228316782427,0.012640750994859713,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,lift_50pct,3,0.8491294202118111,0.0013816912868732263,0.8508274818529493,0.0011998642442761656,0.9997777607705859,2.7404847107167216e-05,0.9975444769105165,0.0002554302671725742,0.0018679321486268173,0.00047716232090595805,0.003045907377490576,0.0001023620511964561,1.027820506745725,0.003976306529029311,1.7679138308193252,0.012721088304582155,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,noise_25pct,3,0.8745288099084544,0.0007123724585526213,0.8763775035713905,0.0006165424484519739,0.9977865616480509,0.00025861655712307156,0.9825632724508898,0.0010497518501762558,0.026094956022258125,0.001698344312787609,0.002823400945371866,0.00020141855156906652,1.0329693947552017,0.004245998583797827,1.7672266913203967,0.015228122526401504,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,noise_50pct,3,0.8476934123137677,0.0036031777358008226,0.8492213151143956,0.003230688810281972,0.9975428117646111,0.00031583502736565546,0.985160094433352,0.0008006102251310861,0.026369816908993,0.0015612196881521234,0.0029617662897145937,0.00014378035381861756,1.0502000267704277,0.002299328123551701,1.766677220659867,0.014243387819022629,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_detach,zero_50pct,3,0.8511488063184348,0.0036556115337311977,0.8527788019404188,0.003514389075764906,0.9999518791834513,1.2234513781175312e-05,0.9985464910647672,8.003418943636795e-05,0.0,0.0,0.0029112816370490033,0.00016053096415874832,1.0241334775736577,0.002105567268157417,1.7693559836547437,0.014533028706317919,1.1634585857391357,0.02746182556808843
B17,5,development,D_v2_no_imp_loss,clean,3,0.8887991383952611,0.003084663230314869,0.8905802785504221,0.0031363423422811443,,,0.0,0.0,,,0.0028776252019386103,0.0002019386106623586,,,,,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,full_acc,3,0.5367528271405493,0.010904684975767354,0.5360827905284569,0.01018563978841879,,,0.0,0.0,,,0.0028776252019386103,0.0002019386106623586,,,,,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,full_emg,3,0.7440764674205709,0.014223895969534413,0.738644435865778,0.013686265887882923,,,1.0,0.0,0.0,0.0,,,1.710819795543672,0.029863634342640357,1.7607203383183263,0.010357751774105344,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,lift_25pct,3,0.8715670436187399,0.0031313148491149633,0.8738142426565355,0.0031578624815699133,0.999807980325487,3.804186953592846e-05,0.9940106559519335,0.0005738589868510343,0.003892927661102136,0.0005774147025874067,0.0027037336205349128,0.00023019077060540315,1.7117519201214317,0.013836265668815226,1.7674220582208504,0.008453674421362117,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,lift_50pct,3,0.8415006282534555,0.0011209833061206634,0.8437807702925504,0.0015890264516569962,0.9997499518924289,6.054525580900909e-05,0.9965091039956032,0.00034427226236720415,0.003993896966433316,0.0005107948500193958,0.002984203913121522,0.00020769956674714609,1.716449714235129,0.01569028143866789,1.7672461156860677,0.008198397607572178,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,noise_25pct,3,0.8704002872015796,0.001914969331659612,0.8724929536167436,0.0024520509342951637,0.9978900154431661,0.00021671195660919636,0.9840043897214529,0.0011472515552931747,0.023413660025130137,0.0014966079829161977,0.0027785256985580088,0.0002869765308883755,1.718675473479151,0.020151609523255128,1.7728573962261729,0.014291903314596281,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,noise_50pct,3,0.8366541015975589,0.003053166162838695,0.8384587935758104,0.0024880718774574254,0.9978134963247512,0.00011788575464283291,0.9868830865017734,0.0006667370843610846,0.02296490755699156,0.0010548666305794754,0.003006641536528451,0.00025539742500969777,1.7213530641876362,0.02118119979642847,1.7724354825678716,0.013466842569136293,1.201617439587911,0.011299959510490629
B17,5,development,D_v2_no_imp_loss,zero_50pct,3,0.8426225094238018,0.0035209199867048797,0.8450526312854972,0.003000853185029406,0.9999474022123548,4.6038479690165094e-05,0.9985604673309476,5.1253835503495455e-05,0.0,0.0,0.0028832346077903425,0.00010282210767716377,1.7070405768072412,0.020970211478450185,1.7604415139497354,0.010256703273205485,1.201617439587911,0.011299959510490629
B17,5,development,External_AiFusion_Lite,clean,3,0.8497576736672051,0.008885298869143743,0.8539603752114707,0.008892124069097443,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,full_acc,3,0.4905761981690899,0.00893411956006303,0.504666235922823,0.006498882066890837,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,full_emg,3,0.765751211631664,0.016793718001851164,0.7620201259600288,0.015771288897282448,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,lift_25pct,3,0.7761173936456651,0.014157482516084303,0.7747517999673388,0.013942930207442144,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,lift_50pct,3,0.7708669897684438,0.014472736714525583,0.769212701860608,0.014458299664409069,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,noise_25pct,3,0.8225632740980076,0.01093041633289416,0.8260437957371379,0.011510839841482092,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,noise_50pct,3,0.8169089929994615,0.013518328275476272,0.8201327885606821,0.014283925004524217,,,,,,,,,,,,,,
B17,5,development,External_AiFusion_Lite,zero_50pct,3,0.7895350924430083,0.014210085430274457,0.790883166981271,0.01574985600150211,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,clean,3,0.881933225632741,0.005271074838570772,0.8846345893520619,0.005438881626531304,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,full_acc,3,0.5945072697899838,0.005463549781287831,0.6020159977538267,0.0011165570207671246,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,full_emg,3,0.7454227248249866,0.0110261686749829,0.7368746380156473,0.009915003670306535,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,lift_25pct,3,0.7633728235505296,0.015522489931804311,0.7579708056343634,0.016096548629449446,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,lift_50pct,3,0.7587057978818884,0.015776122625611805,0.7544027309865197,0.01648825962763904,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,noise_25pct,3,0.8529438161909889,0.009358506515054179,0.8541502553191584,0.010122691575813922,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,noise_50pct,3,0.8376413570274637,0.00867892378098337,0.8373064772879596,0.009921590703538753,,,,,,,,,,,,,,
B17,5,development,External_HyFusion_Lite,zero_50pct,3,0.8018309100700054,0.008078666229767056,0.8001937623375862,0.007937834103466025,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,clean,3,0.766829024603472,0.002063533363539227,0.753104311979067,0.0025840572024402393,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,full_acc,3,0.04383664293742975,0.0,0.0049406697352307755,0.0,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,full_emg,3,0.766829024603472,0.002063533363539227,0.753104311979067,0.0025840572024402393,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,lift_25pct,3,0.7668290246034718,0.002063533363539264,0.7531043119790669,0.0025840572024402996,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,lift_50pct,3,0.7668290246034718,0.002063533363539264,0.7531043119790669,0.0025840572024402996,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,noise_25pct,3,0.7668290246034718,0.002063533363539264,0.7531043119790669,0.0025840572024402996,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,noise_50pct,3,0.7668290246034718,0.002063533363539264,0.7531043119790669,0.0025840572024402996,,,,,,,,,,,,,,
B17,6,locked_confirmation,A,zero_50pct,3,0.7668290246034718,0.002063533363539264,0.7531043119790669,0.0025840572024402996,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,clean,3,0.8190333458224055,0.007521491157693819,0.8146820596609091,0.007513459148029067,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,full_acc,3,0.17709504183839142,0.00568630070579853,0.12087815624276464,0.0032977632248867485,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,full_emg,3,0.4904458598726114,0.008444681655739712,0.35999557428673157,0.011072715135028433,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,lift_25pct,3,0.42966570917114194,0.010553327475360095,0.416024593241975,0.009323712735342061,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,lift_50pct,3,0.4147620831772199,0.018368279117731947,0.39433415853838744,0.019647178620632953,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,noise_25pct,3,0.6038466341950793,0.008880424046275091,0.597722064038821,0.008413358646739777,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,noise_50pct,3,0.5516006827359394,0.013899014923733044,0.542056423980803,0.01424208180722429,,,,,,,,,,,,,,
B17,6,locked_confirmation,B,zero_50pct,3,0.6845260397152492,0.0009912893634562144,0.6691525185315288,0.0024143055830021087,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,clean,3,0.8495066816535531,0.006621564202228818,0.8452885020760658,0.00698819547261664,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,full_acc,3,0.47545897339827653,0.008061983810921698,0.4736666058159136,0.008647944045322317,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,full_emg,3,0.7607093792931185,0.004832157392819535,0.7444429929825792,0.004482233169210909,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,lift_25pct,3,0.7629157820240623,0.0005902105190774196,0.749610451175807,0.0020816066317801483,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,lift_50pct,3,0.7596686232879564,0.004369985624374523,0.7469443700015135,0.005791858461260738,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,noise_25pct,3,0.8070438366429374,0.0028561500252351664,0.7987867268011916,0.0027842207276348005,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,noise_50pct,3,0.8009658215727904,0.0023376037869142123,0.7908025946553047,0.0025119497891801534,,,,,,,,,,,,,,
B17,6,locked_confirmation,C,zero_50pct,3,0.7581283044003163,0.007664600946391624,0.7488348296975174,0.008598246484284238,,,,,,,,,,,,,,
B17,6,locked_confirmation,C2,clean,3,0.87785687523417,0.00405269907320794,0.8723178632581644,0.004324026861668686,,,0.0,0.0,,,0.006182090670663169,0.00022338403929771097,,,,,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,full_acc,3,0.4466092169351817,0.005311894671696457,0.44194688862533577,0.00411700698062805,,,0.0,0.0,,,0.006182090670663169,0.00022338403929771097,,,,,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,full_emg,3,0.7523417010116148,0.010623789343392915,0.7278900490947294,0.014348949850351378,,,1.0,0.0,0.0,0.0,,,1.7412903738940075,0.022261807231054268,1.7412903738940075,0.022261807231054268,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,lift_25pct,3,0.8547937221597769,0.0035419971310779617,0.8484799470666787,0.0035954289775819463,0.9995642635557388,7.699321750698272e-05,0.9894099015157565,0.0005489338561298261,0.0028516714541442904,0.0004860453115538746,0.0061647447372438,0.0002225693481029856,1.7519850969465163,0.02245196056548113,1.7519850969465163,0.02245196056548113,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,lift_50pct,3,0.8278589567461804,0.00318491743906329,0.8212370174300071,0.00305413616973148,0.9995640781190661,5.417948308472726e-05,0.9952907070523094,0.0003744275170159202,0.0030181924149702342,0.0008039966444225926,0.006416260771824653,0.00024782234086405,1.7513102979278805,0.02245181725048171,1.7513102979278805,0.02245181725048171,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,noise_25pct,3,0.8546688314391573,0.0028323864440571323,0.8487901860845222,0.0029091276511030366,0.9957911570866903,0.00022591894796709255,0.9710321452997445,0.0008417028805265623,0.03896590483327089,0.0020720194858295285,0.006123114497037314,0.0002888605746106342,1.7823564319383411,0.030916978423210142,1.7823564319383411,0.030916978423210142,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,noise_50pct,3,0.8331043670121976,0.005079742312252278,0.8261891225963461,0.005612405846424356,0.9959334002600776,0.00019393681338763618,0.977426527431605,0.0003737826005192497,0.03841950793056076,0.0009510112657998026,0.005994754589733983,0.0003278381416260772,1.7801404016375721,0.03053480881199315,1.7801404016375721,0.03053480881199315,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,C2,zero_50pct,3,0.8294825361142334,0.0035419971310780007,0.8219973719006769,0.003667792262765785,0.9999401436911689,2.9878217257357054e-05,0.9967995789454207,8.988772938885838e-05,0.0,0.0,0.006421464551850464,0.0001809389560250795,1.7413694309358778,0.022295851694361452,1.7413694309358778,0.022295851694361452,1.2346091270446777,0.02931534076787238
B17,6,locked_confirmation,D_v2_joint,clean,3,0.8787311102785064,0.0018858085263571574,0.8732062075743223,0.0014983312632418282,,,0.0,0.0,,,0.006330398401398776,0.00031446292429255146,,,,,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,full_acc,3,0.4429873860372175,0.01101519163797782,0.4381215426522444,0.011056233787526931,,,0.0,0.0,,,0.006330398401398776,0.00031446292429255146,,,,,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,full_emg,3,0.758960909204446,0.007496564854981314,0.7418624538841397,0.009915428211986476,,,1.0,0.0,0.0,0.0,,,1.108426441788949,0.015754369876434395,1.7318151765845533,0.016570062767237954,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,lift_25pct,3,0.860455434827859,0.0034096157910900103,0.8538645145419507,0.003269313838801794,0.9995648331112332,0.00010541243594178607,0.9896119151581261,0.0006711444672409526,0.0021023271304275427,0.000504739838182513,0.006282697084495511,0.0003208388172984145,0.9930257892666395,0.008134326524269944,1.7347068378394273,0.015823705664935187,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,lift_50pct,3,0.8430123641813413,0.002616751197671617,0.8357571891902614,0.0023547298547172105,0.9995257589552137,0.00011992477295823262,0.9954751406922017,0.00025022334665186183,0.0022844594313309184,0.00015792422157168227,0.006785729153657216,0.0003595130396198299,1.0017790991772932,0.009491920073084881,1.7343391257585274,0.01613282921636628,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,noise_25pct,3,0.8597893509845552,0.002030514699347683,0.8534954819519821,0.0019350724480779132,0.9955848852793375,0.00016651845713460588,0.96982722782903,0.00026877669448297696,0.04088089588276924,0.0013255244336963902,0.006265351151076143,0.0002930795520654576,1.0454312301847526,0.012225042178595207,1.7530343195944742,0.021079301039716163,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,noise_50pct,3,0.8446359435493943,0.00367739024961545,0.8378885375144413,0.003858449245049757,0.9956111311912537,0.0002129008308448318,0.9764650701061299,0.0003567864776616501,0.040063902418716955,0.000852975583433784,0.006208109570792223,0.00026600428623146526,1.0514297970168853,0.010850344135324494,1.75099002961315,0.019833491001698914,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_joint,zero_50pct,3,0.8410557428916365,0.0030395777588395475,0.8335205597251281,0.0026864432700960065,0.999914182557,3.808421888494585e-05,0.9966755220242018,0.0001667073790282512,0.0,0.0,0.006671245993089381,0.000335674064836396,0.9934213883719805,0.007808703548935792,1.731928900530617,0.016591898279120273,1.1352795362472534,0.02022121683984188
B17,6,locked_confirmation,D_v2_no_bypass,clean,3,0.8897214936930187,0.0021631707350679495,0.8863404812137841,0.0028226136183076103,,,0.0,0.0,,,0.006790932933683027,0.00029247836260764317,,,,,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,full_acc,3,0.544023979018359,0.006628627206052508,0.5447882984136873,0.007909112431460813,,,0.0,0.0,,,0.006790932933683027,0.00029247836260764317,,,,,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,full_emg,3,0.7545897339827651,0.005245410266017214,0.7396304297007296,0.0071559821934439665,,,1.0,0.0,0.0,0.0,,,0.4931117243175824,0.04595815759057904,1.0405051215554468,0.002078252795578089,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,lift_25pct,3,0.8699471295949378,0.0029298344465113232,0.864870220679534,0.002790711649326292,0.9996460278828939,9.760295313368098e-05,0.9871536693930123,0.0010972474348909292,0.00549519170725615,0.001576049639580862,0.006796136713708839,0.00036781559983082115,0.5434204406783051,0.036949460843370974,1.035667923088585,0.0005901080840822503,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,lift_50pct,3,0.8376004329544982,0.003920322173762531,0.8306744486310369,0.003593837389288194,0.9996087021297878,0.00010651830193037026,0.9937846465618877,0.0008504389525493468,0.005235002705965614,0.001619696909152515,0.007207235335747887,0.0002811486336796985,0.5222037132529881,0.03431786807175236,1.035588002898651,0.0005925451843313423,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,noise_25pct,3,0.8655343241330503,0.0058716351014629665,0.8605100910991074,0.0056492208961984695,0.9947714143329197,0.00037418496333265004,0.962398023814312,0.0027646040968785954,0.05361974938595396,0.004301068213685971,0.006775321593605595,0.0004032174061823102,0.5615488832828811,0.030739340980263225,1.0058397721277152,0.006419547583411734,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,noise_50pct,3,0.8390991216019317,0.004401991914461424,0.8325337887693668,0.003424675244455978,0.9948824445406595,0.0003324685232799425,0.9695429512878725,0.002961161999841742,0.052792348361850046,0.00534711377354711,0.006707672453270056,0.00038377657190567197,0.5360666482939377,0.028666008509073082,1.0054634692860778,0.0071105640795950205,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_bypass,zero_50pct,3,0.837766953915324,0.004295587241643559,0.8305864055048593,0.003974190556336253,0.9999853836165534,1.4623010684019501e-05,0.9963344437834482,0.0001860167143102311,0.0,0.0,0.007358144956496399,0.0003747805582621627,0.5148895969729924,0.03293615792670993,1.0404732683925901,0.0020508641323360235,0.3076469898223877,0.032403312775948157
B17,6,locked_confirmation,D_v2_no_detach,clean,3,0.8791057824403646,0.0033996896687439166,0.8735880515601792,0.00299645681090789,,,0.0,0.0,,,0.006650430872986137,0.0005910186148428233,,,,,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,full_acc,3,0.44511052828774816,0.012386867931672204,0.4402969797132501,0.013103564573340772,,,0.0,0.0,,,0.006650430872986137,0.0005910186148428233,,,,,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,full_emg,3,0.7597102535281629,0.009195384106007221,0.7427151244231576,0.01181454319937706,,,1.0,0.0,0.0,0.0,,,1.1054741017170555,0.015968292632431037,1.7320267672745775,0.01632564152142773,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,lift_25pct,3,0.8612047791515756,0.0039043750344093906,0.8546899116718997,0.00381657674251092,0.999584608607822,2.9794998946862028e-05,0.9894390345391898,0.0009322497238664725,0.0015819491278464678,0.0001475526297693458,0.006577577952624786,0.0005893840862065594,0.9843436403571922,0.004555229606012226,1.7345752972112056,0.015010770013904193,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,lift_50pct,3,0.8434286665834062,0.003125596660371481,0.8363118321250013,0.0028078503828813835,0.9995446072684394,4.7878293619543194e-05,0.9955962447799238,0.0003733187509170574,0.0017901003288788976,0.0001875527797649984,0.007040714374921943,0.0005626583392949946,0.9926211204475796,0.0059236204437405045,1.7342872251427321,0.015299364102692063,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,noise_25pct,3,0.8595811997835227,0.0013118480709869693,0.8532762771814596,0.001155838853768101,0.9956297874450684,0.0001911854399329527,0.9699416777915345,0.00028837150361421066,0.03980891719745223,0.0016190698342030952,0.006567170392573166,0.0004790870191284256,1.0341856294135574,0.010526230746323282,1.7468446041210965,0.019382716416535228,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,noise_50pct,3,0.8460513717164148,0.003439222272565339,0.8394354979561357,0.0035944414405523883,0.9956616361935934,0.00026882791781661987,0.9769094344259686,0.0005677640590579877,0.03896590483327089,0.0015813755810100505,0.00646309479205695,0.0005401162698890404,1.0397176617049404,0.009370100579560291,1.7448475148383709,0.018456382920222877,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_detach,zero_50pct,3,0.8416385662545273,0.0025807391432211063,0.8341430280556734,0.0022064721967257955,0.9999336865213181,7.075437426488038e-06,0.9965386002925642,0.0002985323500192279,0.0,0.0,0.00694704633445735,0.0006011886322583275,0.9894891713002377,0.0060282839813053275,1.7321326509822164,0.016351059762161013,1.1353296041488647,0.01904917775005801
B17,6,locked_confirmation,D_v2_no_imp_loss,clean,3,0.8789808917197451,0.005657425579071362,0.8734155193077241,0.005712032914553779,,,0.0,0.0,,,0.006252341701011615,6.195558521601257e-05,,,,,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,full_acc,3,0.4534782065692519,0.007392855544872607,0.4492720011177456,0.007545666057212113,,,0.0,0.0,,,0.006252341701011615,6.195558521601257e-05,,,,,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,full_emg,3,0.7537154989384289,0.010344842457788791,0.740781998981198,0.011973063035502659,,,1.0,0.0,0.0,0.0,,,1.6756935672406714,0.05494372424494767,1.7261588380961541,0.019337809910504187,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,lift_25pct,3,0.8570001248907206,0.004218645124030093,0.8509433119305889,0.004401893254410915,0.9995536274380155,5.356500344622883e-05,0.9891417174383758,0.00012768011589520055,0.0030910453353315847,0.0004806670512782769,0.006265351151076141,8.128564252015604e-05,1.6600507866818568,0.04342976802648987,1.7375101621570301,0.019671657153090865,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,lift_50pct,3,0.8312310062029059,0.006840926510440075,0.825401532187151,0.006765123548315958,0.9995468656222025,4.391944745713062e-05,0.9951864499517019,0.00010763713606224932,0.003210732275925232,0.0005018343720594975,0.006431872111902086,0.0002966154614712125,1.6660908335051936,0.04527404371017698,1.7371949354191847,0.019697122419234867,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,noise_25pct,3,0.8561675200865909,0.004366414887873835,0.8503502835039041,0.004570499142053421,0.9958728618092008,0.0003337071035118089,0.9713409714792199,0.00029373101525983125,0.03802922442862495,0.0005620082427875601,0.006244536030972899,1.8026422792233247e-05,1.694232904847724,0.054487089603986315,1.7648967486895153,0.028613297843615274,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,noise_50pct,3,0.8341034927771532,0.005884902351415885,0.8281534707036499,0.006191264168410584,0.9960266086790298,0.00029378124381874147,0.9777562369100464,0.0002783463370407429,0.03768057116689563,0.0005057046173455035,0.00610403397027601,0.00011257497425577592,1.6971207500613075,0.05452958563600237,1.7629831309367436,0.028173165815621747,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,D_v2_no_imp_loss,zero_50pct,3,0.8324799134091002,0.0041839944745855175,0.826362582994944,0.004468223839648652,0.9999384880065918,2.7445556859093385e-05,0.9967323728790648,0.0001304599986543153,0.0,0.0,0.006556762832521545,0.000262623389553839,1.6492033393362755,0.04572664838898406,1.7262361499428833,0.0193219754683788,1.1959720452626545,0.03141016196796998
B17,6,locked_confirmation,External_AiFusion_Lite,clean,3,0.8348944673410766,0.008082272854933664,0.8316823399030122,0.008500861817224366,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,full_acc,3,0.5026851504933183,0.004989380381026125,0.5000780813563908,0.0037508405978553387,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,full_emg,3,0.7786936430623205,0.01137877155478263,0.7692279210724324,0.009787703401243698,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,lift_25pct,3,0.7843137254901961,0.01071661359334602,0.7753667387151104,0.0104991350872444,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,lift_50pct,3,0.7790683152241789,0.013660555927438825,0.7705332027215436,0.013480294762694455,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,noise_25pct,3,0.8139960867574206,0.005557754005212595,0.8085724289884104,0.006476979028308119,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,noise_50pct,3,0.8131634819532909,0.014590315340587221,0.8073042388177184,0.015510376371630847,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_AiFusion_Lite,zero_50pct,3,0.7804837433911992,0.00918803073889268,0.7730534862562818,0.009138264217011876,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,clean,3,0.8793555638816035,0.008999934169699735,0.87622957104382,0.008254890854739804,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,full_acc,3,0.5966029723991507,0.014551242909617908,0.59615900846333,0.013394989046164393,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,full_emg,3,0.7695766204571001,0.0038025071431593343,0.7575989480241985,0.0028264079029031975,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,lift_25pct,3,0.7741559468798135,0.0018198653673364002,0.7664278923612491,0.0011160888236214164,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,lift_50pct,3,0.766412722201407,0.003243153358072073,0.7594795261336147,0.0025413101097131545,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,noise_25pct,3,0.8444694225885683,0.0045586538696966526,0.8396386113678447,0.0042968347209113595,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,noise_50pct,3,0.8392240123225512,0.003515475980774448,0.8336611391433659,0.0029629849061680383,,,,,,,,,,,,,,
B17,6,locked_confirmation,External_HyFusion_Lite,zero_50pct,3,0.7962616044294576,0.003257549670619764,0.7873799172357628,0.002777408382305636,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,clean,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,full_acc,3,0.056734693877551014,8.498374721940739e-18,0.006316315634017223,0.0,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,full_emg,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,lift_25pct,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,lift_50pct,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,noise_25pct,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,noise_50pct,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,A,zero_50pct,3,0.6466666666666666,0.010646204168429733,0.6369041787380727,0.012996530512271889,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,clean,3,0.7589115646258503,0.008889467332745378,0.7584272841918289,0.008694240997614367,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,full_acc,3,0.29972789115646253,0.013063350167162062,0.2206789149967038,0.019861043329890443,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,full_emg,3,0.20666666666666667,0.005135941792701194,0.10617981546100232,0.006229396705803194,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,lift_25pct,3,0.3319274376417234,0.013444857297914036,0.2960698403642265,0.01596985043008521,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,lift_50pct,3,0.3162358276643991,0.017905678560025506,0.27672987260075715,0.01612383090314869,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,noise_25pct,3,0.5033106575963718,0.016674485647973622,0.48183988840244996,0.025378909674140884,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,noise_50pct,3,0.4342403628117914,0.006384901282097053,0.40118059468110595,0.02535084301438864,,,,,,,,,,,,,,
B17,7,locked_confirmation,B,zero_50pct,3,0.5876190476190476,0.016262345488594523,0.590077715993353,0.01748680877348066,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,clean,3,0.7761904761904761,0.007407160592553013,0.776112512596569,0.008390653237152186,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,full_acc,3,0.468843537414966,0.008105235923051127,0.4656117156837551,0.007934412685684294,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,full_emg,3,0.6502040816326531,0.006681920630099978,0.6368411907478247,0.007848537931114414,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,lift_25pct,3,0.6580045351473923,0.0025283192498442917,0.6531566969668164,0.004951831650078418,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,lift_50pct,3,0.6517460317460317,0.0029349096938528153,0.6444469485679846,0.005097760387197403,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,noise_25pct,3,0.7331972789115646,0.0010271883585402577,0.7362822338540251,0.0011001362551666194,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,noise_50pct,3,0.7236734693877551,0.003063491224271464,0.7245272446193969,0.0028812307577105716,,,,,,,,,,,,,,
B17,7,locked_confirmation,C,zero_50pct,3,0.6670294784580498,0.0076980035891949725,0.6682879469730052,0.007631203011560398,,,,,,,,,,,,,,
B17,7,locked_confirmation,C2,clean,3,0.7771428571428571,0.007255668912094338,0.7784869624655971,0.007067181891896391,,,0.0,0.0,,,0.0028146258503401363,0.00029345976065879933,,,,,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,full_acc,3,0.4606802721088435,0.0013120613280262366,0.45342272278425083,0.0034149872722839384,,,0.0,0.0,,,0.0028146258503401363,0.00029345976065879933,,,,,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,full_emg,3,0.6329251700680273,0.001840510103192987,0.6165906094390768,0.0014101272155239075,,,1.0,0.0,0.0,0.0,,,1.699233363410648,0.02046638087240139,1.699233363410648,0.02046638087240139,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,lift_25pct,3,0.7643083900226757,0.006777276677813175,0.7644297380973745,0.006174185528557263,0.9998096823692322,4.396756058403703e-05,0.9935622008259478,0.0004839408983723024,0.004365079365079364,0.0010097707064948894,0.0028458049886621317,0.0003622799389721194,1.7057544920458765,0.02117888448812396,1.7057544920458765,0.02117888448812396,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,lift_50pct,3,0.7382312925170068,0.0010626190035247299,0.7365261753692954,0.0008197314442550866,0.9997953044043647,4.73437730860499e-05,0.9964253188286128,0.0005274550259538239,0.00441609977324263,0.0010964222975086819,0.0027267573696145124,0.00033253989514880883,1.7059895174493356,0.021331225302347698,1.7059895174493356,0.021331225302347698,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,noise_25pct,3,0.7658956916099774,0.0029254337275048266,0.7658866046963957,0.0023147680732870674,0.996781415409512,0.0003231615712306582,0.9778461213043067,0.0014645726242878902,0.034852607709750565,0.0021037169784297463,0.0029591836734693872,0.00027795126240660466,1.6900157894807828,0.02085535732966069,1.6900157894807828,0.02085535732966069,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,noise_50pct,3,0.7390476190476191,0.00362783445604716,0.7377763457753449,0.003173266971432379,0.9970090455479093,0.00027982817552279495,0.9806224326938059,0.0015029237523485456,0.035430839002267574,0.00255851129957101,0.0026870748299319728,0.0003538886402497417,1.6911760699486782,0.021615649951775114,1.6911760699486782,0.021615649951775114,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,C2,zero_50pct,3,0.7344671201814058,0.0013073501410793852,0.7328130720258117,0.0007510003701912157,0.9999699128998651,1.2306115281836075e-05,0.9986865690159075,0.0001707449151488268,0.0,0.0,0.002630385487528345,0.0003423961195134127,1.6993741987953113,0.020672667147033818,1.6993741987953113,0.020672667147033818,1.195034424463908,0.02793725431244625
B17,7,locked_confirmation,D_v2_joint,clean,3,0.7846258503401361,0.007407160592552996,0.7856961261203713,0.007060885592852135,,,0.0,0.0,,,0.003086734693877551,0.0001420348051742352,,,,,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,full_acc,3,0.4537414965986395,0.0034713879788225914,0.44510866037479674,0.004445768705107805,,,0.0,0.0,,,0.003086734693877551,0.0001420348051742352,,,,,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,full_emg,3,0.6412244897959184,0.002857142857142836,0.6263915597535623,0.0037506590647528528,,,1.0,0.0,0.0,0.0,,,1.1023950281490882,0.03415119080363641,1.674293525426769,0.025355224503470625,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,lift_25pct,3,0.7718367346938776,0.005211079728491249,0.7721584337608679,0.004573398222618221,0.9998491207758585,1.6570960756903202e-05,0.9938226755934912,0.0005492100006307542,0.003129251700680272,0.0007167111396498464,0.0030876795162509446,0.00012893969848247892,0.9680785325293105,0.016752300587482758,1.675040782808586,0.025536547080830245,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,lift_50pct,3,0.7549659863945578,0.005239420275910094,0.7547449661693698,0.00465058338808568,0.9998462465074328,1.3648065769655823e-05,0.9967305632317897,0.0005634758342335923,0.003616780045351474,0.0009225047475098835,0.002919501133786848,0.0002552909353559572,0.9834969265799538,0.01726548570317571,1.674936993966141,0.02530117079016673,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,noise_25pct,3,0.769795918367347,0.004283013942502602,0.7697860525181741,0.0036827712305063346,0.9962385031912061,0.00018172919276731675,0.9752053930785771,0.0026415244861041206,0.03905895691609978,0.004785211831406224,0.0032653061224489793,0.00016469205267952337,0.9688500111695993,0.020475256040120904,1.6497290965518465,0.02822505386894959,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,noise_50pct,3,0.7543764172335602,0.006320798124610655,0.754228235124757,0.00608814855965738,0.9963090552224053,0.0003248154370135928,0.9782300511597515,0.002694187152101636,0.03970521541950114,0.004947849572152517,0.0030272108843537415,0.000238095238095238,0.984804372624494,0.023382849816385602,1.650812319857673,0.02962030147690496,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_joint,zero_50pct,3,0.7497052154195013,0.004039082825979587,0.7498276934986835,0.002843800134393411,0.9999957813156977,5.605877076910246e-06,0.9985197917051313,0.00017463813328514634,0.0,0.0,0.0029648526077097506,0.0003503291282421856,0.9716716788766605,0.021829379664270353,1.6743821686249472,0.025410134738985162,1.0643150409062703,0.054641727941230366
B17,7,locked_confirmation,D_v2_no_bypass,clean,3,0.8122448979591836,0.013307624805633548,0.8141513676908235,0.011769317377744507,,,0.0,0.0,,,0.0035119047619047617,0.00035744642103713775,,,,,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,full_acc,3,0.5174149659863945,0.02399615870041284,0.5199601352790434,0.024700627155201767,,,0.0,0.0,,,0.0035119047619047617,0.00035744642103713775,,,,,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,full_emg,3,0.6364625850340135,0.00309056236506141,0.6217704078191945,0.0026462997468627053,,,1.0,0.0,0.0,0.0,,,0.5109383569853571,0.018045925459088497,1.0459173772286396,0.005577801940050511,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,lift_25pct,3,0.7788662131519274,0.01154166053746668,0.7813596315045981,0.01194549161973258,0.999760819805993,2.9042745582961273e-05,0.9923759624430307,0.0007254833209024449,0.004591836734693877,0.0005681392206969408,0.0035676492819349966,0.00034038791380794266,0.5823466213221521,0.0247996515833137,1.0355925731960254,0.008630643752708068,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,lift_50pct,3,0.746077097505669,0.013698547641092431,0.7471052571476274,0.014339356265136187,0.9997611045837402,2.602310697955819e-05,0.9955286974262775,0.0005812693992278019,0.005379818594104308,0.0007832982063227154,0.003554421768707483,0.00039848212632176796,0.543300128084335,0.023609011048683414,1.035541817820557,0.008049974133841897,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,noise_25pct,3,0.7760997732426304,0.010320724110618022,0.778732814685087,0.01031809577200899,0.994745135307312,0.0022019083842450896,0.9603526714220253,0.011533891738041313,0.0662471655328798,0.02199027161265374,0.0035563114134542708,0.00030974038533126004,0.5869667794450678,0.022302521659300377,0.985053109330328,0.022949835628175035,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,noise_50pct,3,0.738185941043084,0.010748586350540408,0.7397028470543998,0.012139331637514343,0.9947088625695971,0.002006540361197356,0.9633984641756229,0.011403685584460786,0.06725623582766439,0.021393999033760543,0.0034467120181405895,0.0002524426766237225,0.5504660147300112,0.023214525150084205,0.9844451506705646,0.02221514633399608,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_bypass,zero_50pct,3,0.7369614512471654,0.009149428045854086,0.7385516522818171,0.009775618847896869,0.9999900923834906,7.466863570538523e-06,0.9983417822832369,0.00015191657189993557,0.0,0.0,0.0033219954648526077,0.0003048600829875003,0.5387575859578154,0.020973784464388367,1.0459135011203433,0.005582670445605699,0.31060903271039325,0.006913209197104145
B17,7,locked_confirmation,D_v2_no_detach,clean,3,0.7835374149659865,0.006340778338901262,0.7846079498780617,0.00594161714900412,,,0.0,0.0,,,0.0035289115646258504,0.00017364436952943999,,,,,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,full_acc,3,0.45251700680272106,0.005103401179186687,0.4442252999344021,0.00586064504411975,,,0.0,0.0,,,0.0035289115646258504,0.00017364436952943999,,,,,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,full_emg,3,0.6413605442176871,0.0028957546467745002,0.6268261741811796,0.003658727942965788,,,1.0,0.0,0.0,0.0,,,1.100206615858439,0.036139023788329276,1.672248389186705,0.026114210608547888,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,lift_25pct,3,0.7721541950113379,0.005779244217054923,0.7725989150814564,0.005194382887258348,0.9998891750971476,1.3821896020507138e-05,0.9937578381598463,0.0003936510923615585,0.0018367346938775511,0.0006904007867409674,0.0035676492819349966,0.00015098249701767327,0.9569512023756919,0.02168450266045856,1.6722238500465485,0.02651712359849708,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,lift_50pct,3,0.7552834467120183,0.005587073352819962,0.7551491510984297,0.004992422864844416,0.9998825854725308,1.7575065503932363e-05,0.997411225023877,0.0003993608688283143,0.0018140589569160999,0.0007016894961973484,0.0033673469387755102,0.00016223455806410605,0.9718245966832604,0.02151534575815181,1.6720295848084143,0.026185947115752214,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,noise_25pct,3,0.7701133786848072,0.004339546018650556,0.770039669971135,0.0037469534457682157,0.9964302447107102,0.00019845596425918614,0.9751815901479496,0.002748140594493429,0.0377437641723356,0.005283215570158313,0.003741496598639456,0.0002189706112905667,0.9628837003006668,0.02182079102578063,1.6468687550968184,0.027974967292036343,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,noise_50pct,3,0.7550566893424037,0.005714825587281917,0.754820080115438,0.005484304047102009,0.9964836107359991,0.0003767253628643457,0.978827511290565,0.0029143995988057197,0.03815759637188208,0.005554285684846804,0.0034410430839002266,5.4669222001093914e-05,0.9788838218742525,0.024818558973668286,1.6482151914389538,0.029261714198038614,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_detach,zero_50pct,3,0.749750566893424,0.00349883020806996,0.7498874191238655,0.0022600456105239435,0.9999936819076538,1.10465130910945e-05,0.9983304773176087,0.00014491488095656722,0.0,0.0,0.003344671201814059,0.0002907781996197769,0.9684553464736932,0.02486429471895141,1.6723337611096516,0.026172305586087432,1.067352294921875,0.05536229823985204
B17,7,locked_confirmation,D_v2_no_imp_loss,clean,3,0.780408163265306,0.007358267909110209,0.7809317920386545,0.007110077032146147,,,0.0,0.0,,,0.0029421768707482993,0.0002727723627949906,,,,,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,full_acc,3,0.4651700680272109,0.006797276732950635,0.457640871439738,0.005377160832211293,,,0.0,0.0,,,0.0029421768707482993,0.0002727723627949906,,,,,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,full_emg,3,0.6337414965986395,0.007529847130351981,0.6270531685979285,0.008647958463154963,,,1.0,0.0,0.0,0.0,,,1.6887762796270602,0.020984359359612664,1.678592142219446,0.02350394259842575,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,lift_25pct,3,0.7658503401360545,0.005255294670973598,0.766324219547957,0.004517549373493199,0.999791165192922,1.7870274813421328e-05,0.9929026584040717,0.0011150921863517706,0.0053741496598639455,0.0023316072233488254,0.0029478458049886623,0.0002389037132166155,1.5799517340643454,0.046595163152807824,1.686906617011161,0.02390405951738449,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,lift_50pct,3,0.7414058956916098,0.0015472763817897012,0.7414014799711707,0.001577808417344069,0.9997787740495468,2.9205068504207185e-05,0.9957356425394185,0.0011415858244830425,0.0056859410430839,0.0023027947750279107,0.002828798185941043,0.00033600094133191463,1.5964824157541875,0.04325974106385691,1.6871116618984834,0.023819511723154312,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,noise_25pct,3,0.7681632653061223,0.0038168054800286197,0.7682246069189781,0.003243428056793126,0.9968946046299404,0.0002941813812109701,0.9781984493393746,0.0010908022786337301,0.03392290249433107,0.001808274507787102,0.003046107331821618,0.00029398402837633243,1.5590597791091618,0.04520822623952471,1.6689192388009688,0.02367592610569958,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,noise_50pct,3,0.7392290249433106,0.0012345267654255007,0.7395750225186407,0.00034229045862105094,0.9970922668774923,0.00023029168213603487,0.9811757569793689,0.0013349665929365561,0.03415532879818594,0.0024593702786093073,0.00290249433106576,0.00021264171579944526,1.5775380456220185,0.0421086365226098,1.6699361456794397,0.024065351593872724,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,D_v2_no_imp_loss,zero_50pct,3,0.7393650793650793,0.003490885332957065,0.7395944515980184,0.0026818845323598036,0.9999582370122274,3.243151839073919e-05,0.9986102487384722,0.00016053317654865618,0.0,0.0,0.0027834467120181404,0.000321933579693893,1.584037757618627,0.045200131906197816,1.678681141454346,0.02366694957260056,1.165114164352417,0.02749932280325983
B17,7,locked_confirmation,External_AiFusion_Lite,clean,3,0.767482993197279,0.012812252916455553,0.7695759278025597,0.013132910023318274,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,full_acc,3,0.4974149659863946,0.018149884240165753,0.4999276280966467,0.0178604712679082,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,full_emg,3,0.6273469387755102,0.01565453788633882,0.6222805582025671,0.017722870652994924,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,lift_25pct,3,0.6460317460317461,0.014136789890928439,0.6459212343842573,0.01458804929854941,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,lift_50pct,3,0.6392743764172336,0.013682998901723739,0.6373008038357307,0.014372308098873092,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,noise_25pct,3,0.7368707482993196,0.01506522447483017,0.7389759318771135,0.015319565385421565,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,noise_50pct,3,0.7213151927437641,0.009583228957977365,0.7237085656853594,0.010366782070519333,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_AiFusion_Lite,zero_50pct,3,0.6754195011337868,0.012492087982987966,0.6786606910305301,0.012331754158065878,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,clean,3,0.8103401360544217,0.007726405912653463,0.8139742645598275,0.0065046913299712395,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,full_acc,3,0.5514285714285714,0.012731815477944655,0.5568558935583313,0.009869100882353732,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,full_emg,3,0.6149659863945578,0.007328017964351171,0.6104433366151388,0.007967220442729284,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,lift_25pct,3,0.6273015873015874,0.0013628099048813797,0.6260542468356519,0.0008393491632477574,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,lift_50pct,3,0.6155102040816326,0.006523522228428204,0.6110405943555633,0.006779463461009017,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,noise_25pct,3,0.7773696145124717,0.005156324973184531,0.781853042348733,0.005103456608211424,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,noise_50pct,3,0.7620861678004535,0.0018472028892894926,0.765502427448983,0.0022193778933836316,,,,,,,,,,,,,,
B17,7,locked_confirmation,External_HyFusion_Lite,zero_50pct,3,0.6927891156462586,0.012830299877138242,0.6975357258599564,0.011493253851825496,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,clean,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,full_acc,3,0.05465221318879856,8.498374721940739e-18,0.006096485703489105,0.0,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,full_emg,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,lift_25pct,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,lift_50pct,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,noise_25pct,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,noise_50pct,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,A,zero_50pct,3,0.6148750376392652,0.0010430899172350805,0.5794150950497289,0.0006852954312119541,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,clean,3,0.770701595904848,0.009753727393402911,0.7652838537674261,0.010093415255558605,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,full_acc,3,0.28184281842818426,0.010259997011382633,0.24324770919001304,0.01495857016759992,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,full_emg,3,0.2451068955133996,0.020170713347020423,0.1437977124907487,0.03260060391367948,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,lift_25pct,3,0.33860283047274914,0.009765340360241796,0.3247818713343573,0.005400299266696455,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,lift_50pct,3,0.32675900833082405,0.013447142231346933,0.30822509044057017,0.011173638493832528,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,noise_25pct,3,0.5113419652715044,0.0059185076735143016,0.5028415405333361,0.00528159476225656,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,noise_50pct,3,0.4499146843320285,0.006361518368961475,0.4369730319482777,0.0036047880983395247,,,,,,,,,,,,,,
B17,8,locked_confirmation,B,zero_50pct,3,0.6041854862993074,0.00624947834402802,0.5941934048026022,0.0073145050866535895,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,clean,3,0.7883167720566094,0.009037186810273393,0.7843746072053762,0.009694118167820074,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,full_acc,3,0.5287563986750979,0.008356934108026447,0.5187710872993576,0.006860975069246492,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,full_emg,3,0.6389641674194521,0.00678008446202812,0.6095832573011754,0.003608205822616462,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,lift_25pct,3,0.6225032620696577,0.00669993018966238,0.5981704042835726,0.0038568361585754013,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,lift_50pct,3,0.6214995483288166,0.008996965473248216,0.5934262346810132,0.007898668187350098,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,noise_25pct,3,0.7444544815818528,0.0016098579677151122,0.7388253842095717,0.0023611003764224306,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,noise_50pct,3,0.7332128876844325,0.004048277524766193,0.7282261088135131,0.005322201288091667,,,,,,,,,,,,,,
B17,8,locked_confirmation,C,zero_50pct,3,0.6798655023587273,0.004904864688495687,0.6729239402386673,0.005094399113828479,,,,,,,,,,,,,,
B17,8,locked_confirmation,C2,clean,3,0.8360433604336043,0.005129998505691312,0.8375394551955271,0.0051901622108449005,,,0.0,0.0,,,0.004243827160493828,0.0006765258757911281,,,,,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,full_acc,3,0.5112917795844626,0.015535125132718897,0.5066612321473181,0.016001979179515083,,,0.0,0.0,,,0.004243827160493828,0.0006765258757911281,,,,,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,full_emg,3,0.601174345076784,0.018015962669538484,0.5726438067039178,0.019343728625859254,,,1.0,0.0,0.0,0.0,,,1.6781453874945929,0.016110299532342928,1.6781453874945929,0.016110299532342928,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,lift_25pct,3,0.8037739636655626,0.0034802245202420153,0.801099632727374,0.003018337538347975,0.9995269709163241,7.621088908042695e-05,0.9903047168630876,0.0007912848660090471,0.006775067750677506,0.0026047350612460043,0.004223961992706347,0.0006721807175222326,1.6939315598091245,0.016134649027212414,1.6939315598091245,0.016134649027212414,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,lift_50pct,3,0.7588075880758808,0.005327252638649233,0.7536154377070523,0.005650878017096409,0.9995221959220038,4.682857053440156e-05,0.9945967352380444,0.0009802139993541027,0.006756248118036736,0.0023634191906179267,0.004033674596005219,0.0005813814736574155,1.6923636408392744,0.015608033682905899,1.6923636408392744,0.015608033682905899,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,noise_25pct,3,0.8071364046973803,0.0021077988557663963,0.8049086907532867,0.001649421471631276,0.9951171610090467,0.0001871614575896792,0.9629162740334847,0.0035020871907758136,0.058842718056810205,0.007690240152222639,0.004541804677306033,0.0007124997924571253,1.6418086395689073,0.023250587603152094,1.6418086395689073,0.023250587603152094,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,noise_50pct,3,0.7644785707116329,0.004818610043593412,0.7590781299932221,0.005353366519312856,0.9955432878600226,0.00015734986176888692,0.9683954976344319,0.003741468612929007,0.05704230653417645,0.00748105844968746,0.00448534577938372,0.0007115049121127086,1.6386210324773558,0.022633664085926684,1.6386210324773558,0.022633664085926684,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,C2,zero_50pct,3,0.7610659439927733,0.003055974575456841,0.7562953710407335,0.002668674716892279,0.9998787310388354,7.823110656975273e-05,0.9979529365048596,0.0003096301164570457,0.0,0.0,0.004102679915688046,0.0006219027266583222,1.6781371531133658,0.0161871528773335,1.6781371531133658,0.0161871528773335,1.2257517576217651,0.014521357941498508
B17,8,locked_confirmation,D_v2_joint,clean,3,0.8336344474555858,0.0034496956451037543,0.8347672142937584,0.00406078484784773,,,0.0,0.0,,,0.004187368262571514,0.0006289109007643385,,,,,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,full_acc,3,0.5,0.013160616336344605,0.4943039677224294,0.013173517188113177,,,0.0,0.0,,,0.004187368262571514,0.0006289109007643385,,,,,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,full_emg,3,0.6204456489009335,0.00952087428711975,0.5846658207129299,0.01000029888494573,,,1.0,0.0,0.0,0.0,,,1.139627740333388,0.014948469635604698,1.6763018253305635,0.01519260335873867,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,lift_25pct,3,0.8151661146241093,0.003929895001596263,0.8141994282969803,0.0031002510267368914,0.9995544287893509,3.339058095598597e-05,0.9921258706261242,0.0010669688348044007,0.0033498946100572117,0.0010718933202272013,0.004157047743316939,0.00061212310404222,0.9983824433421961,0.011264274889639311,1.680740757892315,0.0154448749788283,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,lift_50pct,3,0.7820937468633945,0.0019182490066863556,0.7787542706680596,0.0018636174602396837,0.9995276861720614,2.7906528134570467e-05,0.9961864517578078,0.0007296702877997973,0.003588276623506976,0.0013448248406026121,0.004039947806885476,0.0005634377167828943,1.014255264985623,0.011269190349792124,1.6792069818291424,0.015390574836090291,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,noise_25pct,3,0.8156177858074877,0.0015378453724826711,0.8144515227178273,0.0017492790552749013,0.9941318233807882,0.0003267568474486246,0.9555862975345665,0.003726969673306039,0.07285707116330423,0.006151726942699355,0.004437251162635083,0.0005861117471111874,0.9861980716823912,0.010717516469964094,1.6100782335654642,0.020513417587786995,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,noise_50pct,3,0.7828465321690254,0.004001344828922489,0.7795715587556385,0.0036677396018063727,0.9946357144249811,0.00024242914185523793,0.9609473234351062,0.004234741443151573,0.07093746863394561,0.007577031223633521,0.004554351099066545,0.00048017731188546665,0.9984286590082806,0.009568010519622297,1.6076764105929937,0.020364888359860674,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_joint,zero_50pct,3,0.7802870621298806,0.004023940838181444,0.7770671397100143,0.003229740138589358,0.9997778269979688,6.978527810900188e-05,0.9980185375028117,0.00027609535910459954,0.0,0.0,0.0039709424872026505,0.0005544610005516501,1.0057080738402737,0.01027278688917487,1.6762665520692035,0.015217413271683312,1.1297499736150105,0.0207996387416691
B17,8,locked_confirmation,D_v2_no_bypass,clean,3,0.8395061728395062,0.005825215935607657,0.8412423256607372,0.005659574190828525,,,0.0,0.0,,,0.005344775669978922,0.00027707075926557226,,,,,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,full_acc,3,0.5840108401084011,0.002258355916892496,0.5855199751731541,0.0021648648726444357,,,0.0,0.0,,,0.005344775669978922,0.00027707075926557226,,,,,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,full_emg,3,0.6258657031014755,0.008083946858571984,0.5984590102689337,0.006059357245480701,,,1.0,0.0,0.0,0.0,,,0.5222372217657697,0.04030221358775288,1.045296219227742,0.013326548453495263,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,lift_25pct,3,0.8105490314162401,0.0029207035083711886,0.8102739723659179,0.002739072980823847,0.9994918902715048,5.560435426074763e-05,0.9886982804146864,0.0013853245855211791,0.006637057111311853,0.002055163628369293,0.005357322091739437,0.0003612410932672881,0.6875751323059079,0.06965948644252094,1.0350431425475997,0.009067421954983154,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,lift_50pct,3,0.7618689149854462,0.007823657276358163,0.759577755138151,0.00740699774777264,0.9995036588774787,5.017678376752237e-05,0.9941207844793757,0.0008354702954167125,0.006524139315467228,0.0018337637331610449,0.0052255846632540395,0.00040553288063068313,0.6325563099570416,0.05818581593675599,1.0345059085483115,0.009400439812295429,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,noise_25pct,3,0.8110007025996185,0.004957726139221006,0.8102373090305499,0.004839509227713749,0.9862871766090393,0.005108163390311764,0.9155457959626813,0.013866799527560415,0.141235069758105,0.02393497225651937,0.005650071932818094,0.0002834306747441773,0.6689996180662735,0.06236458374788778,0.9124578806816426,0.022209367446091692,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,noise_50pct,3,0.7670882264378199,0.00222804103988997,0.7637691035344044,0.0025641848507208915,0.9870255457030401,0.004983783636876267,0.9229810420700432,0.013418544885377106,0.1382490213791027,0.023099080946503273,0.0053447756699789226,0.00035157975181175465,0.6243215527573924,0.052564343220192836,0.9136581603494176,0.02203397568826475,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_bypass,zero_50pct,3,0.7628224430392453,0.007597290909597423,0.7605454079486659,0.006927011028049514,0.9997959931691488,6.826962370716857e-05,0.9974346214500788,0.00017522935318366428,0.0,0.0,0.0051440329218107,0.00035225070614690513,0.631753292750559,0.057519949770717574,1.0453383781170673,0.013313990085525246,0.3262602587540944,0.02086788173008302
B17,8,locked_confirmation,D_v2_no_detach,clean,3,0.833935561577838,0.0030744621885971475,0.8350688318318061,0.003718334145145726,,,0.0,0.0,,,0.0042532369768142125,0.0004801773118854663,,,,,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,full_acc,3,0.5,0.013467074540086362,0.49422452242708453,0.0135435627645466,,,0.0,0.0,,,0.0042532369768142125,0.0004801773118854663,,,,,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,full_emg,3,0.6216501053899427,0.009816274202169824,0.5858545308467619,0.010335903996290832,,,1.0,0.0,0.0,0.0,,,1.134440495754017,0.014637305084816095,1.673070379897158,0.015082836268344394,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,lift_25pct,3,0.8157683428686139,0.0040798833858682665,0.8147205271965481,0.003340551352886756,0.99957674741745,5.146547282445287e-05,0.9927053450157503,0.0009501865391750967,0.0020701595904847937,0.0006530168463150209,0.004198869149185319,0.00047499986163808405,0.9869122440563755,0.011032449269418496,1.6767043690975376,0.01527289912213223,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,lift_50pct,3,0.7829469035431096,0.0018398376773887152,0.7795444929675514,0.0016722351728863385,0.9995565944247776,6.034617087717692e-05,0.9966495159241645,0.0006743470273872197,0.002534377195623808,0.00108214251417335,0.004171685235370873,0.00039759489806009285,1.0032483200847322,0.010896088292937178,1.6755936132595046,0.015223273693135147,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,noise_25pct,3,0.8164207568001606,0.002162647940019537,0.8152605733743328,0.0021990630701627044,0.9942303564813403,0.00015175719777213326,0.955981593366643,0.003064901287458875,0.07181571815718156,0.005208926194521588,0.004550168958479708,0.0004959144147191691,0.9750326472606611,0.011375981663299764,1.600808800923452,0.02032727387610169,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,noise_50pct,3,0.7847535882766236,0.005016811897664082,0.7815454532909318,0.004766789402759059,0.9947335918744405,0.00024168083983616917,0.9611978457827731,0.0039262050016551295,0.07047952423968684,0.007166599136915647,0.004548077888186289,0.00034922126015549506,0.9867704003972375,0.009754192828950063,1.598268502736517,0.019987846902687584,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_detach,zero_50pct,3,0.780688547626217,0.004609439929019319,0.7775211373197798,0.0037542015798671655,0.9998564852608575,4.119773097760459e-05,0.9979841460650521,0.00020041465938183296,0.0,0.0,0.004039947806885476,0.00040246449192877246,0.9994871450282808,0.009833597010238167,1.6730331778384218,0.015105362894795856,1.1280548969904582,0.019437156336201484
B17,8,locked_confirmation,D_v2_no_imp_loss,clean,3,0.8346883468834688,0.005494817100540361,0.8363281433591087,0.005486901629795193,,,0.0,0.0,,,0.004309695874736525,0.0005122951516416817,,,,,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,full_acc,3,0.5075278530563083,0.010777193717659284,0.5015380800083596,0.00965601682191976,,,0.0,0.0,,,0.004309695874736525,0.0005122951516416817,,,,,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,full_emg,3,0.6184884071062933,0.009711805734941369,0.587495799204934,0.010051005120865,,,1.0,0.0,0.0,0.0,,,1.6382348289608382,0.019135841307314227,1.6614467980678327,0.012105619283983805,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,lift_25pct,3,0.8109003312255344,0.004443346751994458,0.8097537903712205,0.004534729219347006,0.9995401170518664,8.410233057196928e-05,0.9906543289369459,0.0005189407826556451,0.005871725383920505,0.0015623695860070208,0.004295058382682592,0.00046966760819587333,1.610276463396681,0.007261399434754803,1.6762574081863748,0.013809061627289758,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,lift_50pct,3,0.7652815417043058,0.005527720491022614,0.761104040750442,0.00597136120068585,0.9995382163259717,5.5728587398497693e-05,0.9948188957424429,0.0007991658556558226,0.00617283950617284,0.001725771600796748,0.004177958446251129,0.00041403191809695873,1.6179857239714248,0.007675952670229337,1.6748677848186355,0.013095229977507993,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,noise_25pct,3,0.8117033022182074,0.003785943834696832,0.8105049181818135,0.0040607567796718015,0.995364248752594,0.000214941176469519,0.9641869662797578,0.003097450186644084,0.056295794439425874,0.007121915281869456,0.004596172504934926,0.0005847673495603201,1.5572110588819832,0.009648079694436287,1.6256436929511004,0.01772438069356009,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,noise_50pct,3,0.7671384121248619,0.007866996633885194,0.7632133959221797,0.00806704223688502,0.9958105948236252,0.00013681521176327368,0.969969112259962,0.003523283409302388,0.05397470641373081,0.007076607303964047,0.004585717153467831,0.000534070978966997,1.5611848061287648,0.01080511914361998,1.6225986151130545,0.017132423474961966,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,D_v2_no_imp_loss,zero_50pct,3,0.7656830272006424,0.007030117372941791,0.7625549907958757,0.006730908005968427,0.9998717374271817,4.4386020513884385e-05,0.9979279274104224,0.00024834944736271103,0.0,0.0,0.0041528656027301014,0.0004987498547199874,1.6005228841035113,0.013143480181847167,1.6614308097937924,0.012153645414628768,1.1880974372227986,0.014172614028898013
B17,8,locked_confirmation,External_AiFusion_Lite,clean,3,0.7822944896115628,0.007170057753562615,0.7790742411136383,0.005398046799615895,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,full_acc,3,0.5716651610960555,0.017201103052799878,0.5678870063991711,0.019446977652173684,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,full_emg,3,0.5885275519421861,0.0038590802824378678,0.5584686034745827,0.0025218424855249937,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,lift_25pct,3,0.6026297300010036,0.00850924925792273,0.5789620537330346,0.009427007974692982,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,lift_50pct,3,0.5933955635852656,0.008485240669401659,0.5669507163346377,0.010751944467816207,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,noise_25pct,3,0.7352203151661146,0.004752295734682366,0.7313794441056486,0.006156482947585708,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,noise_50pct,3,0.7086720867208672,0.0055277204910225905,0.7028328327207088,0.0065436753872514545,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_AiFusion_Lite,zero_50pct,3,0.6649101676201946,0.0024198661951703626,0.654908277181105,0.00379448852835888,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,clean,3,0.8416139716952725,0.012339251122952642,0.8426040732154374,0.013778526702717177,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,full_acc,3,0.6338452273411623,0.005754747020059112,0.6303055306882771,0.008075447367581121,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,full_emg,3,0.5808491418247516,0.011743450767841002,0.5493274466540263,0.011809531978102535,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,lift_25pct,3,0.583107497741644,0.006292852919002253,0.5555146970727,0.006885442611036486,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,lift_50pct,3,0.5743751881963264,0.007203175979467483,0.5438816678840767,0.009752817536615485,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,noise_25pct,3,0.798805580648399,0.007292828219152081,0.7970619354809093,0.008837604672709541,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,noise_50pct,3,0.7613670581150256,0.005496879332589174,0.7577145266614936,0.00609886995388473,,,,,,,,,,,,,,
B17,8,locked_confirmation,External_HyFusion_Lite,zero_50pct,3,0.7099267288969185,0.005831697762399374,0.7031830336978245,0.0060648227175349794,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,clean,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,full_acc,3,0.07652457075192422,0.004101955731365013,0.008361866205194038,0.0004155028259128173,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,full_emg,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,lift_25pct,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,lift_50pct,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,noise_25pct,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,noise_50pct,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,A,zero_50pct,3,0.649052693901717,0.0055521016381027384,0.6444489128269937,0.005349259013123402,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,clean,3,0.8185316755476614,0.004492004412520258,0.8166379100374503,0.006428858199848313,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,full_acc,3,0.28552397868561274,0.016943857929253053,0.20349560467487948,0.019742663011071773,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,full_emg,3,0.4314683244523387,0.03222447020923203,0.32365717063289795,0.04653968539480102,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,lift_25pct,3,0.3479869745411486,0.025026622674184564,0.30251708722509524,0.025144379063921016,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,lift_50pct,3,0.34280639431616344,0.025977225686668007,0.29043960932955665,0.027766047494419067,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,noise_25pct,3,0.5495855535820011,0.017761989342806428,0.5382212470842584,0.01986567842482516,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,noise_50pct,3,0.47602131438721135,0.02228718795111746,0.4424617813836433,0.0263133802791448,,,,,,,,,,,,,,
B17,9,locked_confirmation,B,zero_50pct,3,0.6504835208209987,0.0029652613383297044,0.6308463967486383,0.0042806718721665055,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,clean,3,0.8265245707519243,0.005049947338434577,0.8252766206758051,0.006515671047744078,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,full_acc,3,0.5522498519834221,0.0017946056324722173,0.5550042999653572,0.0041921039317063214,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,full_emg,3,0.6175251628182357,0.008203911462730057,0.6127798091128646,0.006860087568416068,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,lift_25pct,3,0.6417012038681665,0.009908638487294034,0.6396550863430871,0.010293124120117673,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,lift_50pct,3,0.6327708703374778,0.011423197976065483,0.632046796091226,0.011138553042535007,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,noise_25pct,3,0.7750148016577856,0.004373382682857925,0.7718614164511997,0.0044011486854330945,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,noise_50pct,3,0.7513321492007106,0.007327941855823808,0.7491038913503022,0.007163527621909772,,,,,,,,,,,,,,
B17,9,locked_confirmation,C,zero_50pct,3,0.7021413064929939,0.004331434824094832,0.689314353177914,0.0034292922656182032,,,,,,,,,,,,,,
B17,9,locked_confirmation,C2,clean,3,0.8481349911190055,0.005121031347544766,0.8435085440917579,0.006612843627570334,,,0.0,0.0,,,0.004236974541148609,0.0006845141627326055,,,,,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,full_acc,3,0.6065719360568383,0.01080419632379788,0.608928355320627,0.011405046793933372,,,0.0,0.0,,,0.004236974541148609,0.0006845141627326055,,,,,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,full_emg,3,0.5965068087625814,0.013882029707156136,0.5870342880652931,0.01401527761937012,,,1.0,0.0,0.0,0.0,,,1.7134837169705268,0.009379021985180841,1.7134837169705268,0.009379021985180841,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,lift_25pct,3,0.8192224195776593,0.006128553672466016,0.8157331306829749,0.0064247498205499375,0.9995931320720248,3.914903738987933e-05,0.9913141479539899,0.00184836560974297,0.004736530491415039,0.0017033968748496008,0.004234918755345043,0.0006704383681675652,1.719884415629923,0.004872063947797685,1.719884415629923,0.004872063947797685,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,lift_50pct,3,0.7811821590684823,0.005687253306653271,0.7771540605922574,0.006197491245530976,0.9995320969157749,6.409753522840648e-05,0.9954317893742957,0.001323464944605224,0.004736530491415039,0.0019067909259166702,0.004397325833826721,0.0007495813402525404,1.7201212102735959,0.004916781725685854,1.7201212102735959,0.004916781725685854,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,noise_25pct,3,0.8281034142490625,0.0012588662741437715,0.8241208723838774,0.0015437679622183264,0.9907309479183621,0.0015874328540133617,0.9273457904533763,0.007650260814905062,0.12527136372607064,0.015176948097320026,0.003897769883560292,0.000638909652480258,1.6729005565198047,0.004914555978900999,1.6729005565198047,0.004914555978900999,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,noise_50pct,3,0.7924807578448787,0.005281102064805048,0.7890026785133345,0.005823111880903915,0.9908732175827026,0.0017308614844358267,0.9319512037434311,0.009753524846384505,0.1232978093546477,0.017891676048895078,0.004600848628379712,0.0007185699253583884,1.6770054396686458,0.005567948198628904,1.6770054396686458,0.005567948198628904,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,C2,zero_50pct,3,0.7774324057627787,0.006438862913537716,0.7745148951456958,0.006566361095013008,0.9999135931332906,9.664359671278543e-05,0.9978891489220462,0.00033794368065107955,0.0,0.0,0.004230807183737912,0.0006788857164315356,1.7132905983802234,0.009337552059313624,1.7132905983802234,0.009337552059313624,1.301766077677409,0.014542078487401201
B17,9,locked_confirmation,D_v2_joint,clean,3,0.8462107756068681,0.00295662882703348,0.8411907676825079,0.003252596482598418,,,0.0,0.0,,,0.004273978685612789,0.0004585566064014851,,,,,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,full_acc,3,0.6043516873889876,0.017386120737523873,0.6065943047840006,0.018083908450294943,,,0.0,0.0,,,0.004273978685612789,0.0004585566064014851,,,,,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,full_emg,3,0.6499407933688574,0.009547929794476082,0.6445976830764044,0.008236736558178144,,,1.0,0.0,0.0,0.0,,,1.1695397712842797,0.010785523750510236,1.7109869948917502,0.008877811764147344,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,lift_25pct,3,0.8229721728833629,0.003845583498154688,0.8190166075261248,0.004379908244506982,0.9995355341169568,5.974979189731465e-05,0.9916323379035696,0.0012688049410088346,0.0038237615946319324,0.001318891941793213,0.004329484902309058,0.0005066250438600958,1.0498048092062338,0.01370374743375314,1.710412932255932,0.00816883474453067,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,lift_50pct,3,0.8009670416419973,0.0033306470952708927,0.7967930019572993,0.003601567811673122,0.9994504186842176,6.982040793786104e-05,0.9959768575997944,0.000819308515622359,0.003731251233471482,0.001100886254366325,0.004317150187487666,0.000536347385071218,1.0699555354965347,0.011007106941497662,1.7106827962723257,0.008427021682007863,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,noise_25pct,3,0.8314091178211959,0.0020023311513423245,0.8268647715243717,0.0018018647499265044,0.9885072575675116,0.0009312100832783619,0.9214747487242155,0.005745790305172523,0.13523781330175647,0.010328885740113852,0.004033451746595618,0.00039528864118220996,1.0614046062847617,0.022901609318453958,1.6176015901105947,0.019113394327438447,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,noise_50pct,3,0.8069863824748372,0.00322594652423082,0.8026215264650953,0.0033463659816548737,0.988836559984419,0.0010415199724432848,0.9259405866145611,0.006498113628966373,0.13380081902506416,0.011474870243474804,0.004705693704361555,0.0005054599982648232,1.0764590024896037,0.019590145308230073,1.620858134748391,0.018027335820164914,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_joint,zero_50pct,3,0.7946023287941583,0.0017027268528455929,0.7909233814538474,0.0018083181725050696,0.9998371932241651,8.411215847750394e-05,0.9979136683699806,0.00020826735966386742,0.0,0.0,0.004181468324452338,0.00041824506199886446,1.0600814469885034,0.012891019629065614,1.7107235403822998,0.0088743231003959,1.208584467569987,0.01770754005321439
B17,9,locked_confirmation,D_v2_no_bypass,clean,3,0.8472468916518651,0.01312014804857382,0.8441071945832426,0.01233029916840898,,,0.0,0.0,,,0.006790260509177029,0.0010088296240538476,,,,,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,full_acc,3,0.6314387211367674,0.00807877682000896,0.6302556611431672,0.005742472890010338,,,0.0,0.0,,,0.006790260509177029,0.0010088296240538476,,,,,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,full_emg,3,0.615748963883955,0.004125920623080651,0.6112623197666599,0.0018976868757666077,,,1.0,0.0,0.0,0.0,,,0.5200646670568015,0.010333409862107712,1.0514126409378945,0.0015864762804170165,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,lift_25pct,3,0.8159660548648114,0.007402802184136985,0.812882069365619,0.007602460210943583,0.9994498093922933,0.00019797770867395294,0.9878152500719589,0.001876230637119341,0.003638740872311032,0.0008359442902534747,0.0069814485889086245,0.001014975408386161,0.6785029616749649,0.0438626366670875,1.0417760210295997,0.0046657218746391635,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,lift_50pct,3,0.7789619104006315,0.0027783517318533592,0.7754011338142638,0.003388288239938896,0.9994198944833542,0.00021948021830143363,0.9944380838907997,0.0013068098790299785,0.004193803039273732,0.0017712130803023492,0.006944444444444445,0.0008784750642921743,0.6242199696028171,0.028826243357784186,1.041611602472009,0.00475718333425892,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,noise_25pct,3,0.8187290309848035,0.0036175849180625644,0.8153153814394017,0.0028275784329248746,0.9807795815997653,0.002426936638094433,0.8842855696598719,0.013573965661855368,0.19178014604302349,0.02379712718292588,0.006492171567660022,0.0009145451454040515,0.6641786469200648,0.03218728652065465,0.8758864291426244,0.01676316845665201,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,noise_50pct,3,0.7851786066706138,0.006509925477821424,0.7818163121030667,0.006460734727840847,0.9807365073098078,0.002542946766275901,0.89158950505019,0.01491060131169471,0.1894735543714229,0.025064711112541493,0.007345322676139728,0.0010533189259539883,0.6126911658336023,0.02415773550670575,0.877639065790884,0.01761752853158027,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_bypass,zero_50pct,3,0.7754095125320702,0.0027346371542433735,0.7728238985561341,0.0021505890001754942,0.9998469286494786,7.042675563107302e-05,0.9967114746850773,0.0004743147779905674,0.0,0.0,0.006599072429445431,0.0009546662886845759,0.6223672056879068,0.031884230842933056,1.0513993384066962,0.0016142632847155399,0.32020320494969684,0.005935328491833555
B17,9,locked_confirmation,D_v2_no_detach,clean,3,0.8451746595618709,0.00431284851519643,0.8400876323086331,0.004472674080199067,,,0.0,0.0,,,0.0046995263469508585,0.00034477955065098117,,,,,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,full_acc,3,0.6039076376554174,0.017030913775102224,0.6058211374661654,0.017672371181693926,,,0.0,0.0,,,0.0046995263469508585,0.00034477955065098117,,,,,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,full_emg,3,0.6496447602131439,0.010666440630074853,0.6443953504514991,0.009549522069975695,,,1.0,0.0,0.0,0.0,,,1.1655414160710464,0.009577963681742603,1.7087249135694484,0.009451598773368382,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,lift_25pct,3,0.8230708506019341,0.004401678888827795,0.8189896524104027,0.004869409189585675,0.9996260205904642,8.57178368721118e-05,0.9917728354258893,0.000696653482224078,0.002294256956779159,0.0003225946524230813,0.004752976777843563,0.00040354190373379905,1.0368258051242192,0.01579221414777534,1.706003245884679,0.008735257037729822,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,lift_50pct,3,0.8005723307677126,0.0035224628475630185,0.7963946125293764,0.0037958620864468866,0.9995534221331278,8.729843134028707e-05,0.9964521216520302,0.00039128175753948204,0.002281922241957766,0.00046452116779283954,0.004822873495164792,0.00031903782209338825,1.0567131047171545,0.012709927879967291,1.7063406697114833,0.009049080348939455,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,noise_25pct,3,0.830718373791198,0.002770454932182081,0.8260381643802212,0.0022672116825080686,0.9887872536977133,0.000753140377392699,0.9220634533440988,0.004353277720156626,0.1333012630747977,0.00779386112835775,0.0043952700480231555,0.0002600061139688568,1.0392722418940494,0.02552479307468229,1.5997932180109107,0.020758886952457208,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,noise_50pct,3,0.80851588711269,0.003247381620663955,0.8042970324753673,0.0035479670093795253,0.9890170428487989,0.0008882559318751755,0.9269522537467357,0.005149852000850733,0.13177175843694494,0.009106027508246323,0.005032563647128479,0.00036444855690482924,1.053771473028722,0.02206787391058745,1.6030053896373013,0.020184299498051412,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_detach,zero_50pct,3,0.794404973357016,0.0014119881607710947,0.7907331272634962,0.0015928014520766051,0.9999339977900187,6.44880970148058e-05,0.9976895389817657,0.00016378215521305097,0.0,0.0,0.004631685415433195,0.0003290734550018284,1.055738856178935,0.013463936067400723,1.7084654798723486,0.009445306329179264,1.20757257938385,0.016175687052485354
B17,9,locked_confirmation,D_v2_no_imp_loss,clean,3,0.8507992895204263,0.004440497335701621,0.8461275078888221,0.003802247385302788,,,0.0,0.0,,,0.004560760805210184,0.0008424032295612945,,,,,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,full_acc,3,0.6053878034339846,0.014114449839243782,0.6068016642507335,0.0157397767689475,,,0.0,0.0,,,0.004560760805210184,0.0008424032295612945,,,,,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,full_emg,3,0.6524570751924216,0.012436035412252822,0.6497005677839497,0.011491245818413688,,,1.0,0.0,0.0,0.0,,,1.6505468609511782,0.00835751645524493,1.699517485107223,0.013366772348411101,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,lift_25pct,3,0.8227254785869351,0.005410878223466219,0.8185141206011913,0.005995573243765423,0.9995869994163513,3.910346860157832e-05,0.9910392813841885,0.0019377809631260811,0.004230807183737912,0.001328718473405884,0.00459262548516545,0.0008629306308028948,1.6459813561938035,0.013541481623402745,1.705767274107832,0.008531655329888666,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,lift_50pct,3,0.7880895993684627,0.005976522559263236,0.7836120041819489,0.005634094444364321,0.9995308253500196,5.990843818025927e-05,0.9956068965376113,0.0012255239403990471,0.004076623248470496,0.001524635118616095,0.004711861061772252,0.000935468382683961,1.6514909967496783,0.010717068290140996,1.7061516003073585,0.008521094350135431,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,noise_25pct,3,0.8313104401026248,0.005067991944412735,0.8268657850545927,0.004036101515043201,0.9907652801937527,0.0013917371428369485,0.9300097489326907,0.007527571777907872,0.11978241563055063,0.015342535910684893,0.0042020261824879945,0.000821193153846819,1.5985885920814271,0.010267384758497882,1.6542784620979656,0.0059655120933519885,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,noise_50pct,3,0.7990921649891455,0.00444378537564551,0.7947713502852954,0.004153407988861885,0.9909371468755933,0.0014918725568713656,0.9346954789157907,0.0095844615654993,0.11820973949082297,0.017796541120602496,0.004878379711861062,0.0008808100582450893,1.6076112878432272,0.01302530516155801,1.6582531253313766,0.0069819568636891,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,D_v2_no_imp_loss,zero_50pct,3,0.7817248865206238,0.002686137278234895,0.7778584518203235,0.002641074136691601,0.9999224742253622,5.421185071437825e-05,0.9977050180550079,0.0004685987538871636,0.0,0.0,0.004600848628379711,0.0009416688388256857,1.640161360385904,0.018464748238218757,1.6993793500857535,0.013283329217835637,1.2722717920939128,0.019457799577303356
B17,9,locked_confirmation,External_AiFusion_Lite,clean,3,0.7921847246891652,0.007574921007651874,0.7883284634176514,0.01214813778993032,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,full_acc,3,0.5765245707519241,0.01212291014176633,0.5721563123775112,0.02143234729238272,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,full_emg,3,0.6916814683244524,0.021989804307198085,0.6825086863623984,0.026533992819855624,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,lift_25pct,3,0.703868166567989,0.019251451353112015,0.6973951213289619,0.02223285767741233,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,lift_50pct,3,0.6926189066508782,0.020084673374306496,0.684840052260015,0.02238681273579446,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,noise_25pct,3,0.772547858693507,0.012004257012221686,0.7678327518980336,0.01565684224266985,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,noise_50pct,3,0.7687981053878034,0.010271966591413542,0.7642614412865106,0.013576392917831167,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_AiFusion_Lite,zero_50pct,3,0.7114170120386816,0.008686862481967442,0.7017950627763972,0.011861506678207595,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,clean,3,0.8645648312611013,0.011748451647711322,0.8638965502892856,0.011071786296967952,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,full_acc,3,0.6493487270574304,0.020155814755113327,0.6536523870625702,0.021041699602918806,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,full_emg,3,0.6819123741859089,0.00067829717213673,0.677989439756787,0.0019261467314853151,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,lift_25pct,3,0.6967633708308664,0.010378414684154073,0.6957977115153007,0.009032373743827038,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,lift_50pct,3,0.6928656009473061,0.009339130582798947,0.6909860846832312,0.008998818741587106,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,noise_25pct,3,0.8196664693112296,0.007657384603017908,0.8198637347483229,0.006788221314465549,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,noise_50pct,3,0.8088119202684035,0.008420482590562618,0.8091188339168988,0.007067166095441023,,,,,,,,,,,,,,
B17,9,locked_confirmation,External_HyFusion_Lite,zero_50pct,3,0.7495559502664298,0.003924533328467386,0.7423803245002044,0.005659384655864882,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,clean,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,full_acc,3,0.06785859406745226,0.0,0.00747604978064285,0.0,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,full_emg,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,lift_25pct,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,lift_50pct,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,noise_25pct,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,noise_50pct,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,A,zero_50pct,3,0.6342950020316944,0.0031736081576215825,0.6205096382458538,0.004881127319753584,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,clean,3,0.7849112826764187,0.007540114132313023,0.7819352612601435,0.007709066419354664,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,full_acc,3,0.36177705539753485,0.009488977319862925,0.27612434987788187,0.009356958847606274,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,full_emg,3,0.4380333197887038,0.0215359609914669,0.33246722709968624,0.01700361909111283,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,lift_25pct,3,0.3230845636371846,0.005218345764146167,0.3153606570896623,0.0032084681291658975,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,lift_50pct,3,0.3049347600343131,0.003343448206523781,0.2949151746340089,0.0027362307168354813,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,noise_25pct,3,0.5234547835116709,0.007769392824784873,0.5234449363099167,0.0022560734900175673,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,noise_50pct,3,0.47356539798636504,0.01343196631057107,0.4719958235808554,0.005302751887367434,,,,,,,,,,,,,,
B17,10,locked_confirmation,B,zero_50pct,3,0.5834123436724006,0.005034036702249796,0.5724255019695358,0.0017973404814001295,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,clean,3,0.8048218881213599,0.002085169215541208,0.8019457629087968,0.0011559564074673477,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,full_acc,3,0.5832317486116755,0.015102110106749382,0.5829780039013137,0.01510652166153426,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,full_emg,3,0.6226466206149261,0.0016421990590521868,0.6020948847371889,0.005055915762969736,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,lift_25pct,3,0.62774843108041,0.00450922939081633,0.6084296100829932,0.005216043590480182,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,lift_50pct,3,0.6244977199873584,0.0069874187086200554,0.6065236524928873,0.007908572316042766,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,noise_25pct,3,0.7245925323942389,0.0009513435146374878,0.7179324918041289,0.0018531411999495905,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,noise_50pct,3,0.6951555374960495,0.006094079910988576,0.6848525006353765,0.007893462961422902,,,,,,,,,,,,,,
B17,10,locked_confirmation,C,zero_50pct,3,0.6740259153912139,0.001843927749032653,0.6654210754195492,0.002128046858221386,,,,,,,,,,,,,,
B17,10,locked_confirmation,C2,clean,3,0.7969660029798185,0.0015383741963430513,0.7938720824078991,0.000594630591429085,,,0.0,0.0,,,0.005477109576053095,0.000266760653809236,,,,,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,full_acc,3,0.5144250304754165,0.008855950718286638,0.5082567037815195,0.008773274371789512,,,0.0,0.0,,,0.005477109576053095,0.000266760653809236,,,,,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,full_emg,3,0.6246783150480835,0.004847766536143371,0.5972317857360706,0.007248918877795637,,,1.0,0.0,0.0,0.0,,,1.7387283509535372,0.005547989454787814,1.7387283509535372,0.005547989454787814,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,lift_25pct,3,0.7597634204704501,0.0019643604603194367,0.7554088695942727,0.0016351340146266917,0.9990759425693088,0.0001808669696216318,0.990053202831076,0.0006760665300597321,0.00404081448372387,0.0007121672109055652,0.005323791894291691,0.00022070235490033368,1.747296001825308,0.008351451240913431,1.747296001825308,0.008351451240913431,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,lift_50pct,3,0.7183620027992235,0.002125830939002816,0.7119197285399491,0.0014890468809206242,0.9989556339051989,0.00022895805487398846,0.9952120536038418,0.0005255495942263206,0.004052101675019188,0.0007111602340938848,0.0055307237347058565,0.0003391796289068747,1.7475529839684387,0.007815395442555514,1.7475529839684387,0.007815395442555514,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,noise_25pct,3,0.7619305611991511,0.0011519572732108718,0.7567024314134941,0.0017152633011768704,0.9956698483890958,0.0002903059956797431,0.9705786733714988,0.0010748391777295608,0.04149171520158924,0.003109062937659529,0.005538248528902734,0.0003904019581802266,1.7297233821348275,0.005990288691261712,1.7297233821348275,0.005990288691261712,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,noise_50pct,3,0.7187231929206735,0.0010344881698847656,0.71219126461872,0.0016249406238541255,0.9956990745332505,5.3526248094988484e-05,0.9770509025939446,0.001057150746423961,0.03958417987268049,0.0022047109275695025,0.005530723734705856,0.00025639569939050403,1.7289555118715783,0.0054433422431903675,1.7289555118715783,0.0054433422431903675,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,C2,zero_50pct,3,0.720438845997562,0.0012920753100594611,0.7140848908880203,0.0024741654358957353,0.9996073842048645,0.0001349774010147104,0.9972395544005139,0.00020567886032943185,0.0,0.0,0.005536367330353515,0.0004136797955732979,1.7386129914582664,0.005473407555973345,1.7386129914582664,0.005473407555973345,1.254686951637268,0.020854522883185313
B17,10,locked_confirmation,D_v2_joint,clean,3,0.796559664093187,0.005047987309653056,0.7932587077234544,0.0056268820738303695,,,0.0,0.0,,,0.0058834484626845455,0.0004342177503464768,,,,,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,full_acc,3,0.5159149397263985,0.010520437344781986,0.5103553955162796,0.007876943019349892,,,0.0,0.0,,,0.0058834484626845455,0.0004342177503464768,,,,,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,full_emg,3,0.6306379520520115,0.005688744412840301,0.6152058355271817,0.005848395232192602,,,1.0,0.0,0.0,0.0,,,1.1500186275084798,0.014984218292485774,1.7394908005705971,0.006766139900304201,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,lift_25pct,3,0.7775068851866901,0.0022677987005957734,0.7736049772938812,0.002816013162118893,0.9990662733713785,0.00012637091850011098,0.9897191874124663,0.0008986905160350945,0.003600614023206465,0.0006724173104251423,0.005700031604135626,0.0003822676920374762,0.9761714532082612,0.006781611675922055,1.7429683646518523,0.007452675467477809,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,lift_50pct,3,0.7510045600252834,0.0027966735592484526,0.7463758970742957,0.002880296647071633,0.9989576273494297,0.00018471556919651342,0.9951385289166809,0.0004378363711167184,0.0036119012145017833,0.00041793102581546854,0.006123301277710054,0.0004650062543481537,0.9943214011073591,0.0056940831734874275,1.7429854449034756,0.007888239020549748,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,noise_25pct,3,0.7796740259153913,0.0005473996863508082,0.7753514270644342,0.00043896219993703865,0.9952701131502787,0.00023845544751866475,0.9685618683140045,0.0034545736463222686,0.04438123617319067,0.005656639853263157,0.005880626664860716,0.00038226769203747566,0.985994068905932,0.011784371458718145,1.71550128295829,0.012271072173598713,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,noise_50pct,3,0.7497855433653889,0.003318664583671808,0.7446759997804656,0.00370116150910582,0.9953186511993408,0.00010389434964101417,0.9751285516746329,0.003284106865646487,0.04289697051785634,0.00580805786775411,0.00591448823874667,0.0005400186786719806,1.0034370204020062,0.013311786812002136,1.7158436938609976,0.014064487913160801,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_joint,zero_50pct,3,0.7502370310172016,0.0011807934291049225,0.7454988873328715,0.0018258226625578395,0.9994713266690572,0.000223535331255482,0.9969954976490025,0.0003117442391370647,0.0,0.0,0.0060273601516998504,0.0006271251245243166,0.9841485651662976,0.007503998929713717,1.739426404273404,0.006807148486382947,1.1735211213429768,0.02529571674016314
B17,10,locked_confirmation,D_v2_no_bypass,clean,3,0.8026547473926589,0.007691870981715129,0.8003773191621376,0.007641702899525967,,,0.0,0.0,,,0.005629486658539889,0.00022903544051315006,,,,,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,full_acc,3,0.5637274820533659,0.017336596734443096,0.5638116803677792,0.016112399295155136,,,0.0,0.0,,,0.005629486658539889,0.00022903544051315006,,,,,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,full_emg,3,0.6397128538534472,0.00814031109376496,0.621795406899122,0.008689130563235708,,,1.0,0.0,0.0,0.0,,,0.5408993497443326,0.03542561735504406,1.0503072816463288,0.003735349701062401,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,lift_25pct,3,0.7765587611178834,0.00205116559512406,0.7747758490558025,0.0020634108470655122,0.9991920193036398,0.00018648949175871976,0.9897356513960546,0.0006115740238075603,0.004153686396677052,0.0006445569341852565,0.005500624557918342,0.00025498395525542806,0.6510398286260263,0.01836412382108391,1.0445912081226936,0.004074183707357311,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,lift_50pct,3,0.7395367736692401,0.0014899092509819134,0.7381327243044972,0.0011039290080271647,0.9991239706675211,0.00019614343027849,0.995057777917722,0.000538768005661241,0.004023883696780893,0.0009914755183528716,0.005869339473565397,8.521642551888089e-05,0.6101626499893945,0.01956616275207685,1.0448888427934016,0.004013384772022077,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,noise_25pct,3,0.7801706623323851,0.004229309222808078,0.7776709360762225,0.003998782251608125,0.993435435824924,0.0008118371720952197,0.9450673299168799,0.007512245882440678,0.08885276987674388,0.014344323849173788,0.005662407633151234,0.00022299940573295156,0.6564484865542709,0.02151183016721039,0.9656608660531708,0.017047318026031166,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,noise_50pct,3,0.7377759718271705,0.0004883585636547723,0.7356983851451022,0.0016889563201075981,0.9933235512839422,0.0008054244401579618,0.9513066404789412,0.007261158793770262,0.08758860445166826,0.013527712894078763,0.005745180369316899,0.00036873890974580453,0.6178453073281114,0.027168797895588043,0.9663915300703718,0.01702354708385999,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_bypass,zero_50pct,3,0.7408009390943157,0.005353699378406731,0.7391859392937938,0.004837522452407277,0.999588304095798,0.00015818108520790353,0.9971132402446341,0.00010342529821519916,0.0,0.0,0.005790329134498171,0.00020804899308283375,0.604957347989018,0.024239990871985476,1.050312742457696,0.0037165362013775985,0.327129731575648,0.024026038352540233
B17,10,locked_confirmation,D_v2_no_detach,clean,3,0.7964242177976432,0.004686128644725997,0.7931189048020424,0.005161966528687707,,,0.0,0.0,,,0.006272856562373019,0.0011154099581469807,,,,,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,full_acc,3,0.5149668156575917,0.01012047614423547,0.5096961071371323,0.007544038099661597,,,0.0,0.0,,,0.006272856562373019,0.0011154099581469807,,,,,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,full_emg,3,0.6300961668698362,0.0066188767291727275,0.6148987808870637,0.006874198062373506,,,1.0,0.0,0.0,0.0,,,1.1498368133879218,0.01561969747428989,1.7408351539237445,0.008110688849483101,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,lift_25pct,3,0.7780486703688654,0.002861520046501546,0.7742386602746398,0.0033244056658637334,0.999144090546502,0.00014113359073474518,0.9896035453018567,0.0017521319735641376,0.0025960539979231565,0.0004011322326948586,0.006121420079160834,0.0010827078050353535,0.9687350923030968,0.00935880284053066,1.7426586026185211,0.008583968569318099,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,lift_50pct,3,0.7511400063208272,0.0019829510367057384,0.7464695133555276,0.0020789946184721956,0.9990260468588934,0.0001951808074297,0.9955651059806895,0.0006283440146243127,0.0023703101720167954,0.00026608820339803815,0.006518352973046187,0.0011516669248071492,0.9866711478664184,0.007953505182448325,1.7426469741729367,0.008985458617894713,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,noise_25pct,3,0.7794934308546662,0.000358357214013943,0.7752219010773391,0.0006163736122595885,0.9953092005517746,0.0002865294354242225,0.9676098013879396,0.004562041292817317,0.0450923292247957,0.005884936316140644,0.006275678360196848,0.0010093046596283421,0.9790200552584981,0.013115228612910531,1.709735067576469,0.014536334283229937,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,noise_50pct,3,0.7498758408957515,0.0023039145464215783,0.7446647590066909,0.0025312427011140223,0.9953474137518142,0.00016715801238148447,0.974695968221405,0.003334220429827128,0.04342746850873628,0.005209485115219228,0.006230529595015576,0.001232696170206379,0.9954593460919736,0.014642714084790365,1.710078324416224,0.01598406371292428,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_detach,zero_50pct,3,0.7497403946002077,0.001287333733295745,0.7450638771895438,0.0018149247685993733,0.9997124738163418,0.00022869558561327226,0.996799418986484,0.0006561250206306685,0.0,0.0,0.006422411847035983,0.0013208545955426503,0.9836168822599586,0.00752472995808893,1.7407612991213792,0.008143814120788259,1.176128586133321,0.025579216556748573
B17,10,locked_confirmation,D_v2_no_imp_loss,clean,3,0.7980495733441691,0.001075071642041661,0.7951024762787755,0.0012297035097932247,,,0.0,0.0,,,0.005460178789110118,5.079236082893143e-05,,,,,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,full_acc,3,0.5106325342001896,0.009233226042071939,0.5033194158371014,0.009437166458521667,,,0.0,0.0,,,0.005460178789110118,5.079236082893143e-05,,,,,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,full_emg,3,0.6233238520926453,0.004579206692232644,0.6119554737421137,0.0035067450052152878,,,1.0,0.0,0.0,0.0,,,1.7007662569144049,0.02014937620748657,1.7260210367791797,0.0031158019158149604,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,lift_25pct,3,0.7706442728791368,0.000640094219998908,0.7673130702642244,0.0001488490302492825,0.9990491469701132,0.00015308905435547877,0.9903185558424092,0.00029865699417009917,0.003600614023206465,0.000580934093298017,0.005293692717504177,8.139309394248026e-05,1.663939086864362,0.00864021761640949,1.7350882231189317,0.0028130590719337395,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,lift_50pct,3,0.7348413020903878,0.0016272356576766162,0.7306732800940718,0.0019762907486090913,0.9989247454537287,0.0001952599889976414,0.9953369753805946,0.0002843926313306785,0.003747347510045601,0.0005191801269631555,0.005587159691182446,7.758661274136294e-05,1.672982137737354,0.009677484912994909,1.7352824956791306,0.002739313714348713,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,noise_25pct,3,0.7714569506523997,0.004005028856137028,0.7669997021026643,0.0042928162810352034,0.9957267774475946,0.0003708166887962598,0.9715545278873998,0.001479265673099255,0.0395954670639758,0.003324877808523979,0.005545773323099613,0.00017093046626033578,1.6491389089205308,0.005083653808537737,1.7187555858323085,0.003723710913008677,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,noise_50pct,3,0.7340286243171249,0.0012801884399980235,0.7302738081977139,0.0006888390509559028,0.9957653880119324,0.00010047174772942434,0.9779658142883197,0.0017942798073452928,0.0377895164567249,0.0034690765164616505,0.00556458530859181,3.5244243523400227e-05,1.655396916289467,0.005658879386580778,1.7180351975590187,0.0046454326994339245,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,D_v2_no_imp_loss,zero_50pct,3,0.7365118064020949,0.0032090578615588694,0.732864890425054,0.0036830361879915162,0.9995695882373387,0.00010836907851832374,0.997247936802868,8.118556920881595e-05,0.0,0.0,0.005519436543410537,0.00016327459638685053,1.6638872332090884,0.006983985660129911,1.7259158777611494,0.0030742178937540774,1.2224570512771606,0.024701640839134623
B17,10,locked_confirmation,External_AiFusion_Lite,clean,3,0.7767845049437897,0.004090388424906234,0.7748327259669345,0.0036657585812828386,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,full_acc,3,0.6111336854937017,0.004790664820216003,0.6109871964574872,0.006949883751775787,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,full_emg,3,0.6165515373154543,0.006606392197349166,0.6064010674995098,0.008440449285162141,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,lift_25pct,3,0.6242268273962707,0.0031014934300592884,0.6188998080004563,0.0033170537693264354,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,lift_50pct,3,0.6173642150887173,0.005189555481692576,0.6114374284075167,0.004879005199797841,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,noise_25pct,3,0.7244119373335139,0.0059137989044507665,0.720085030677362,0.00697867189620188,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,noise_50pct,3,0.7034629102894036,0.0032119150141013447,0.6987343366428047,0.003584055442838602,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_AiFusion_Lite,zero_50pct,3,0.6765542462413653,0.00579577215097793,0.6685577419733734,0.006476621996470356,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,clean,3,0.8338073953677366,0.00461512258902909,0.833254606969704,0.004977052437590498,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,full_acc,3,0.6765542462413653,0.005187787620806043,0.6741821922955863,0.005934106033452416,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,full_emg,3,0.6015169985100908,0.003407759887690387,0.5876407576534499,0.009043656401689748,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,lift_25pct,3,0.5927129892997427,0.008556733291121263,0.5800246071802073,0.012573160441259217,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,lift_50pct,3,0.5839541288545758,0.006318730585010669,0.5721058160395932,0.00917989214842294,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,noise_25pct,3,0.7736240913811008,0.006527237413831848,0.7694433971032785,0.0068355124174099965,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,noise_50pct,3,0.7417039143979411,0.00676689475649294,0.7349077620306326,0.007523281794336207,,,,,,,,,,,,,,
B17,10,locked_confirmation,External_HyFusion_Lite,zero_50pct,3,0.7044110343582103,0.006858898410739776,0.6955382547702676,0.00842694613358775,,,,,,,,,,,,,,


==> anc/Table_S4_Stage3_diagnostics.csv <==
dataset,task,subject_id,model,condition,gate_auroc,gate_f1,miss_rate,false_alarm_rate,clean_latent_var,gate_only_bad_mse,repaired_bad_mse,mse_reduction_pct,learned_gamma,physical_dataset,seeds,remaining_forearm_pct,phantom_limb_sensation_intensity,cosmetic_prosthesis_years,kinematic_prosthesis_years,myoelectric_prosthesis_years,accuracy,macro_f1
DB3_E1_All12ch,B17,1,C2,clean,,0.0,,0.005267384731670446,1.160423715909322,,,,,DB3,3,50,2,0,0,13,0.8963529856386999,0.8869463561198403
DB3_E1_All12ch,B17,1,C2,noise_25pct,0.9994061059421963,0.9885898261500108,0.006613756613756613,0.0054379776601998836,1.160423715909322,1.8204368309516676,1.8204368309516676,0.0,,DB3,3,50,2,0,0,13,0.8842592592592592,0.8722676772332147
DB3_E1_All12ch,B17,1,C2,noise_50pct,0.9993966552946302,0.9939212840426851,0.00669249181153943,0.005453724699756445,1.160423715909322,1.8194568584408108,1.8194568584408108,0.0,,DB3,3,50,2,0,0,13,0.869740488788108,0.8507846709510875
DB3_E1_All12ch,B17,1,C2,zero_25pct,0.9998849431673685,0.9922657560594729,0.0,0.005196523053665911,1.160423715909322,1.8088974591413114,1.8088974591413114,0.0,,DB3,3,50,2,0,0,13,0.8850781053162006,0.87359870412139
DB3_E1_All12ch,B17,1,C2,zero_50pct,0.9998825987180074,0.9974764170474472,0.0,0.005060048710842362,1.160423715909322,1.8090066108510037,1.8090066108510037,0.0,,DB3,3,50,2,0,0,13,0.8693310657596373,0.8496810660281242
DB3_E1_All12ch,B17,1,C2,lift_25pct,0.9995903041627673,0.991161510186763,0.0022780717225161667,0.0051720276588001456,1.160423715909322,1.81467026573378,1.81467026573378,0.0,,DB3,3,50,2,0,0,13,0.8856135046611237,0.8729896395638971
DB3_E1_All12ch,B17,1,C2,lift_50pct,0.9996275703112284,0.9962652388556424,0.0023568069202989836,0.005123036869068616,1.160423715909322,1.8145002098491732,1.8145002098491732,0.0,,DB3,3,50,2,0,0,13,0.8714096749811034,0.8520838020069905
DB3_E1_All12ch,B17,1,C2,full_emg,,1.0,0.0,,1.160423715909322,1.8085229692815925,1.8085229692815925,0.0,,DB3,3,50,2,0,0,13,0.8414588057445199,0.7978029647708286
DB3_E1_All12ch,B17,1,C2,full_acc,,0.0,,0.005267384731670446,1.160423715909322,,,,,DB3,3,50,2,0,0,13,0.46164021164021163,0.4649243280245135
DB3_E1_All12ch,B17,1,D_v2_joint,clean,,0.0,,0.006668871252204586,1.0438448985417683,,,,0.6658913095792135,DB3,3,50,2,0,0,13,0.9009826152683296,0.8935950242141137
DB3_E1_All12ch,B17,1,D_v2_joint,noise_25pct,0.9992847310172187,0.9859538424495257,0.007653061224489795,0.00687270793090899,1.0438448985417683,1.7831306239131546,0.7627205961600775,57.24262648800303,0.6658913095792135,DB3,3,50,2,0,0,13,0.8898652053413958,0.8804949338712865
DB3_E1_All12ch,B17,1,D_v2_joint,noise_50pct,0.999299532837338,0.9926745170692804,0.0077580414882002175,0.006881456286218192,1.0438448985417683,1.7827763692620948,0.781439110995216,56.18338469302871,0.6658913095792135,DB3,3,50,2,0,0,13,0.8805114638447972,0.868233904229332
DB3_E1_All12ch,B17,1,D_v2_joint,zero_25pct,0.9998252987861633,0.9901830852400467,0.0,0.006610257271632934,1.0438448985417683,1.7873072039610973,0.746531461033023,58.244036808396736,0.6658913095792135,DB3,3,50,2,0,0,13,0.8934555303602923,0.8843741437951036
DB3_E1_All12ch,B17,1,D_v2_joint,zero_50pct,0.9998294909795126,0.9967276710477228,0.0,0.006566515495086922,1.0438448985417683,1.7876147678652388,0.7679738947074976,57.05109224883418,0.6658913095792135,DB3,3,50,2,0,0,13,0.879976064499874,0.8663408566705947
DB3_E1_All12ch,B17,1,D_v2_joint,lift_25pct,0.9992731544706556,0.9886770866751272,0.002771478961955152,0.006690742140477591,1.0438448985417683,1.7878849203852616,0.747873907170327,58.18262323242086,0.6658913095792135,DB3,3,50,2,0,0,13,0.8943058704963467,0.8850911098455252
DB3_E1_All12ch,B17,1,D_v2_joint,lift_50pct,0.9993406070603265,0.9953165320146167,0.002745233896027547,0.006640001679684219,1.0438448985417683,1.787806099440555,0.7675796827126705,57.078218881122325,0.6658913095792135,DB3,3,50,2,0,0,13,0.882684555303603,0.8695865986184578
DB3_E1_All12ch,B17,1,D_v2_joint,full_emg,,1.0,0.0,,1.0438448985417683,1.7873717169109595,0.9972857871965987,44.20894026491842,0.6658913095792135,DB3,3,50,2,0,0,13,0.8390967498110355,0.8026228011194272
DB3_E1_All12ch,B17,1,D_v2_joint,full_acc,,0.0,,0.006668871252204586,1.0438448985417683,,,,0.6658913095792135,DB3,3,50,2,0,0,13,0.4506802721088435,0.45195393932069194
DB3_E1_All12ch,B17,1,D_v2_no_bypass,clean,,0.0,,0.007834152179390276,0.3329458137353261,,,,0.5,DB3,3,50,2,0,0,13,0.8955026455026456,0.8875424486083197
DB3_E1_All12ch,B17,1,D_v2_no_bypass,noise_25pct,0.9990542531013489,0.9842340685283165,0.007988998068363147,0.007929509252260575,0.3329458137353261,1.0188627824374958,0.48590582003906907,52.309363328540364,0.5,DB3,3,50,2,0,0,13,0.88517258755354,0.8745693598777198
DB3_E1_All12ch,B17,1,D_v2_no_bypass,noise_50pct,0.9990654322836133,0.9921612307744128,0.007784286554127824,0.007889266817838247,0.3329458137353261,1.0188078160113567,0.48422101575793164,52.47209975811602,0.5,DB3,3,50,2,0,0,13,0.8702443940539178,0.8538674278747033
DB3_E1_All12ch,B17,1,D_v2_no_bypass,zero_25pct,0.9998605648676554,0.9883336408066143,0.0,0.007870020436158002,0.3329458137353261,1.0311122964365242,0.48775032152068,52.70468171967254,0.5,DB3,3,50,2,0,0,13,0.8882275132275131,0.877694274084905
DB3_E1_All12ch,B17,1,D_v2_no_bypass,zero_50pct,0.9998506307601929,0.9960580592020681,0.0,0.00791551188376585,0.3329458137353261,1.0311166714994842,0.4829099502445282,53.17448921179055,0.5,DB3,3,50,2,0,0,13,0.8723859914336106,0.8551269871559847
DB3_E1_All12ch,B17,1,D_v2_no_bypass,lift_25pct,0.9993860920270284,0.987084680062113,0.0023725539598555474,0.007912012541642172,0.3329458137353261,1.0307929108664815,0.4810542031369232,53.34010858206425,0.5,DB3,3,50,2,0,0,13,0.8870622323003275,0.8759436566091613
DB3_E1_All12ch,B17,1,D_v2_no_bypass,lift_50pct,0.9994300007820129,0.9949877684787802,0.0023200638280003356,0.007731796422272613,0.3329458137353261,1.030761561582677,0.48186104176649697,53.26042129296883,0.5,DB3,3,50,2,0,0,13,0.8716616276140087,0.8552909129865554
DB3_E1_All12ch,B17,1,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3329458137353261,1.0311500856835414,0.5175019935023112,49.82536732872938,0.5,DB3,3,50,2,0,0,13,0.8344671201814059,0.7963259154387554
DB3_E1_All12ch,B17,1,D_v2_no_bypass,full_acc,,0.0,,0.007834152179390276,0.3329458137353261,,,,0.5,DB3,3,50,2,0,0,13,0.5125661375661376,0.5217785830624524
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,clean,,0.0,,0.005393361048122953,1.1329394578933716,,,,0.650885800520579,DB3,3,50,2,0,0,13,0.8962585034013605,0.8868457488463433
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,noise_25pct,0.9993791778882345,0.9889928798777791,0.005322499370118417,0.0056059460821365585,1.1329394578933716,1.789356285768071,1.9136232410342398,-6.9476919841104605,0.650885800520579,DB3,3,50,2,0,0,13,0.8878495842781557,0.8784482760869016
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,noise_50pct,0.9993637601534525,0.994536032420338,0.00528575627781977,0.005642689174435206,1.1329394578933716,1.7888264250924564,1.9392747268781492,-8.413095245321323,0.650885800520579,DB3,3,50,2,0,0,13,0.8773305618543713,0.8640966866331633
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,zero_25pct,0.9998581210772196,0.992064315266103,0.0,0.005332997396489459,1.1329394578933716,1.782840682553276,1.9098128715804263,-7.12890302986627,0.650885800520579,DB3,3,50,2,0,0,13,0.8893613000755858,0.8794175580172121
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,zero_50pct,0.9998511672019958,0.9974033148018048,0.0,0.005207021080036953,1.1329394578933716,1.7830696532674377,1.9336100899654831,-8.448449969275499,0.650885800520579,DB3,3,50,2,0,0,13,0.8777084908037289,0.8639096630612421
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,lift_25pct,0.9995312889417013,0.9909081700129144,0.00234105988074242,0.005322499370118417,1.1329394578933716,1.7862458521219982,1.913457808648902,-7.128103846152864,0.650885800520579,DB3,3,50,2,0,0,13,0.8901171579743008,0.8796013769774004
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,lift_50pct,0.9995716611544291,0.9962131137901716,0.0023358108675568994,0.005249013185521122,1.1329394578933716,1.7863440198245477,1.9379909817384007,-8.494573591234335,0.650885800520579,DB3,3,50,2,0,0,13,0.8780549256739731,0.8642665978066731
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.1329394578933716,1.782630173913228,1.999193531671071,-12.152747283281995,0.650885800520579,DB3,3,50,2,0,0,13,0.8464663643235072,0.8159984890917414
DB3_E1_All12ch,B17,1,D_v2_no_imp_loss,full_acc,,0.0,,0.005393361048122953,1.1329394578933716,,,,0.650885800520579,DB3,3,50,2,0,0,13,0.4697656840513984,0.471732122989528
DB3_E1_All12ch,B17,1,D_v2_no_detach,clean,,0.0,,0.007141282438901487,1.0461245775222778,,,,0.6701994140942892,DB3,3,50,2,0,0,13,0.9011715797430083,0.8931775615688716
DB3_E1_All12ch,B17,1,D_v2_no_detach,noise_25pct,0.9991525941424899,0.9861865185181579,0.0057634164777021915,0.007362615828224293,1.0461245775222778,1.779363072573057,0.74840471404544,57.955136853927534,0.6701994140942892,DB3,3,50,2,0,0,13,0.891408415217939,0.881876946273909
DB3_E1_All12ch,B17,1,D_v2_no_detach,noise_50pct,0.9991651376088461,0.9933134330701839,0.005957629965566473,0.007422104644326868,1.0461245775222778,1.7790507311126957,0.7655753954971888,56.98239160919575,0.6701994140942892,DB3,3,50,2,0,0,13,0.8807949105568155,0.8683230367951037
DB3_E1_All12ch,B17,1,D_v2_no_detach,zero_25pct,0.999777615070343,0.9894681432226297,0.0,0.007096665826824556,1.0461245775222778,1.787765303959702,0.7421277911494033,58.4984820541994,0.6701994140942892,DB3,3,50,2,0,0,13,0.8938019652305366,0.8841601377254434
DB3_E1_All12ch,B17,1,D_v2_no_detach,zero_50pct,0.9997962050967746,0.9964773929870431,0.0,0.007070420760896951,1.0461245775222778,1.7880890999676708,0.7642227347702116,57.270043517561646,0.6701994140942892,DB3,3,50,2,0,0,13,0.880952380952381,0.8668681700502007
DB3_E1_All12ch,B17,1,D_v2_no_detach,lift_25pct,0.9991610911157397,0.9877728692256604,0.003138909884941631,0.007180650037792895,1.0461245775222778,1.7870090715413696,0.7363413965392374,58.80627484243363,0.6701994140942892,DB3,3,50,2,0,0,13,0.8959435626102291,0.886295057578215
DB3_E1_All12ch,B17,1,D_v2_no_detach,lift_50pct,0.9992296364572312,0.9949104135430069,0.003159905937683715,0.007038926681783825,1.0461245775222778,1.7870326839692987,0.7557469085548617,57.720443332037355,0.6701994140942892,DB3,3,50,2,0,0,13,0.8839128243890148,0.8704209650878728
DB3_E1_All12ch,B17,1,D_v2_no_detach,full_emg,,1.0,0.0,,1.0461245775222778,1.787832351105321,0.9968738359206494,44.245188985465006,0.6701994140942892,DB3,3,50,2,0,0,13,0.8386243386243386,0.8015634347217763
DB3_E1_All12ch,B17,1,D_v2_no_detach,full_acc,,0.0,,0.007141282438901487,1.0461245775222778,,,,0.6701994140942892,DB3,3,50,2,0,0,13,0.44727891156462585,0.4479696388856526
DB3_E1_All12ch,B17,2,C2,clean,,0.0,,0.001990208599404002,1.3911506334940593,,,,,DB3,3,70,5,6,0,0,0.786206896551724,0.7654632926759041
DB3_E1_All12ch,B17,2,C2,noise_25pct,0.999547561009725,0.9888469335370114,0.01610614445863488,0.002029232297431531,1.3911506334940593,1.7165583970582297,1.7165583970582297,0.0,,DB3,3,70,5,6,0,0,0.7593018305661984,0.7347105317232696
DB3_E1_All12ch,B17,2,C2,noise_50pct,0.9995449715190463,0.9908868125651261,0.015971335319994326,0.0021285653469561515,1.3911506334940593,1.7171412566272595,1.7171412566272595,0.0,,DB3,3,70,5,6,0,0,0.7179650915283099,0.689250977832094
DB3_E1_All12ch,B17,2,C2,zero_25pct,0.9999175270398458,0.9968034468293455,0.0,0.002138025637387068,1.3911506334940593,1.7456360014834538,1.7456360014834538,0.0,,DB3,3,70,5,6,0,0,0.7585355470412941,0.7340452843926052
DB3_E1_All12ch,B17,2,C2,zero_50pct,0.9999504089355469,0.9989652162705892,0.0,0.0020718036043706543,1.3911506334940593,1.7456710437747525,1.7456710437747525,0.0,,DB3,3,70,5,6,0,0,0.7128139633886761,0.6817140093726973
DB3_E1_All12ch,B17,2,C2,lift_25pct,0.9998373985290527,0.9952310966747295,0.0033915141194834682,0.0020528830235088218,1.3911506334940593,1.752334929787218,1.752334929787218,0.0,,DB3,3,70,5,6,0,0,0.7546615581098339,0.7307651815645184
DB3_E1_All12ch,B17,2,C2,lift_50pct,0.9998595449659559,0.9973651427199673,0.0034127997729530295,0.0018518518518518521,1.3911506334940593,1.7527353924123574,1.7527353924123574,0.0,,DB3,3,70,5,6,0,0,0.7126862494678586,0.684959619420094
DB3_E1_All12ch,B17,2,C2,full_emg,,1.0,0.0,,1.3911506334940593,1.7455105187107318,1.7455105187107318,0.0,,DB3,3,70,5,6,0,0,0.5661558109833972,0.493907920373454
DB3_E1_All12ch,B17,2,C2,full_acc,,0.0,,0.001990208599404002,1.3911506334940593,,,,,DB3,3,70,5,6,0,0,0.4841634738186462,0.4668505930379345
DB3_E1_All12ch,B17,2,D_v2_joint,clean,,0.0,,0.0030651340996168583,1.2696469227472942,,,,0.6161933739980062,DB3,3,70,5,6,0,0,0.786206896551724,0.7658633424333305
DB3_E1_All12ch,B17,2,D_v2_joint,noise_25pct,0.9995091292593213,0.9862343859518234,0.018348233290762028,0.0030178326474622776,1.2696469227472942,1.699629225706173,0.980372507562545,42.32110067028762,0.6161933739980062,DB3,3,70,5,6,0,0,0.7669220945083014,0.7436876581151228
DB3_E1_All12ch,B17,2,D_v2_joint,noise_50pct,0.9994879033830429,0.9895884528545547,0.017603235419327373,0.0030651340996168583,1.2696469227472942,1.7007861677118266,0.9959707180920353,41.442952293035695,0.6161933739980062,DB3,3,70,5,6,0,0,0.7364410387398893,0.7094458410039123
DB3_E1_All12ch,B17,2,D_v2_joint,zero_25pct,0.9999171959029304,0.9954030492983782,0.0,0.0030793245352632326,1.2696469227472942,1.7347305061006202,0.9904491824284672,42.90504524584254,0.6161933739980062,DB3,3,70,5,6,0,0,0.7643252447850148,0.7394234535938683
DB3_E1_All12ch,B17,2,D_v2_joint,zero_50pct,0.9999337196350098,0.9985052754010434,0.0,0.0029941819213849864,1.2696469227472942,1.7349080777284998,1.0097640866178206,41.79757563858622,0.6161933739980062,DB3,3,70,5,6,0,0,0.733163048105577,0.7054073253084558
DB3_E1_All12ch,B17,2,D_v2_joint,lift_25pct,0.9998540017339917,0.994048726530469,0.0022846601390662693,0.003221228891726976,1.2696469227472942,1.740933839058443,1.0035934051812516,42.35344039857004,0.6161933739980062,DB3,3,70,5,6,0,0,0.7610472541507024,0.737011378153387
DB3_E1_All12ch,B17,2,D_v2_joint,lift_50pct,0.9998662273089091,0.9973015503420233,0.0021995175251880235,0.0031999432382574145,1.2696469227472942,1.7409476854578474,1.0202299235433836,41.398692749421194,0.6161933739980062,DB3,3,70,5,6,0,0,0.7340570455512984,0.7085070045257819
DB3_E1_All12ch,B17,2,D_v2_joint,full_emg,,1.0,0.0,,1.2696469227472942,1.734628580532819,1.1874157670230345,31.54798112167452,0.6161933739980062,DB3,3,70,5,6,0,0,0.5833971902937419,0.5217453908900196
DB3_E1_All12ch,B17,2,D_v2_joint,full_acc,,0.0,,0.0030651340996168583,1.2696469227472942,,,,0.6161933739980062,DB3,3,70,5,6,0,0,0.4841634738186462,0.4659585930521346
DB3_E1_All12ch,B17,2,D_v2_no_bypass,clean,,0.0,,0.0019795657726692207,0.3859255115191142,,,,0.5,DB3,3,70,5,6,0,0,0.7845466155810984,0.7648949492935658
DB3_E1_All12ch,B17,2,D_v2_no_bypass,noise_25pct,0.9994923538631862,0.9821223836565262,0.029246487867177526,0.002029232297431531,0.3859255115191142,1.0184255681097787,0.6254698501583978,38.55033831747074,0.5,DB3,3,70,5,6,0,0,0.7504895700297999,0.7278140353297315
DB3_E1_All12ch,B17,2,D_v2_no_bypass,noise_50pct,0.9994772540198432,0.9841969594833055,0.029168440471122464,0.0020008514261387824,0.3859255115191142,1.0185890963436757,0.6041347533622493,40.656716312157215,0.5,DB3,3,70,5,6,0,0,0.7225202213707961,0.695488369744771
DB3_E1_All12ch,B17,2,D_v2_no_bypass,zero_25pct,0.9999594622188144,0.9970504497232797,0.0,0.0019724705548460337,0.3859255115191142,1.0505900940946507,0.6342485110710382,39.611636840378395,0.5,DB3,3,70,5,6,0,0,0.7540655598126863,0.7312920783851563
DB3_E1_All12ch,B17,2,D_v2_no_bypass,zero_50pct,0.9999704096052383,0.999021885924662,0.0,0.0019582801191996594,0.3859255115191142,1.0506005408967896,0.6129970529588364,41.63605018040024,0.5,DB3,3,70,5,6,0,0,0.7191570881226054,0.6925639314870257
DB3_E1_All12ch,B17,2,D_v2_no_bypass,lift_25pct,0.9999407331148783,0.9962275902711558,0.0013764722576983114,0.002062343313939738,0.3859255115191142,1.0542169645887511,0.6344418379839082,39.80208612880526,0.5,DB3,3,70,5,6,0,0,0.746700723712218,0.7250603715175097
DB3_E1_All12ch,B17,2,D_v2_no_bypass,lift_50pct,0.9999391039212545,0.9983650595969632,0.0012771392081736908,0.0019937562083155954,0.3859255115191142,1.0543061992353084,0.6150895642026005,41.64412822073664,0.5,DB3,3,70,5,6,0,0,0.7169859514687101,0.6910009046177605
DB3_E1_All12ch,B17,2,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3859255115191142,1.0505955706725174,0.6185654467529993,41.10804308363271,0.5,DB3,3,70,5,6,0,0,0.5816091954022988,0.5124800500247616
DB3_E1_All12ch,B17,2,D_v2_no_bypass,full_acc,,0.0,,0.0019795657726692207,0.3859255115191142,,,,0.5,DB3,3,70,5,6,0,0,0.535249042145594,0.51304665223229
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,clean,,0.0,,0.002011494252873563,1.3598568836847942,,,,0.6108071406682333,DB3,3,70,5,6,0,0,0.7808429118773946,0.7594140787897641
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,noise_25pct,0.9995936751365662,0.9899909096405065,0.013807293883922234,0.0020434227330779053,1.3598568836847942,1.7012253909780164,1.7242218117308736,-1.3592179185840114,0.6108071406682333,DB3,3,70,5,6,0,0,0.7624521072796936,0.7372312198092512
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,noise_50pct,0.9996048410733541,0.9921627320343535,0.01352348517099475,0.0020576131687242796,1.3598568836847942,1.7021774194164363,1.7757199121452756,-4.329719923551045,0.6108071406682333,DB3,3,70,5,6,0,0,0.729799914857386,0.7011873267250724
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,zero_25pct,0.9999263154135809,0.9969090574726579,0.0,0.002067073459155196,1.3598568836847942,1.7257723468625834,1.7512837349175898,-1.4868136879712732,0.6108071406682333,DB3,3,70,5,6,0,0,0.7602383993188591,0.7352796565282214
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,zero_50pct,0.9999545017878214,0.9990395463396876,0.0,0.0019228040300837232,1.3598568836847942,1.7258590339370972,1.805497575818655,-4.624797960515584,0.6108071406682333,DB3,3,70,5,6,0,0,0.7278416347381865,0.7006503553957953
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,lift_25pct,0.99986289607154,0.9953667696651909,0.0030509436639704836,0.002076533749586112,1.3598568836847942,1.7320394706595816,1.7593341931423703,-1.5828241758622408,0.6108071406682333,DB3,3,70,5,6,0,0,0.7577266922094509,0.7324952291941482
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,lift_50pct,0.9998800423410205,0.9975254645200972,0.0030580388817936714,0.0018873279409677877,1.3598568836847942,1.7322125233344527,1.812962675751909,-4.670145948714814,0.6108071406682333,DB3,3,70,5,6,0,0,0.723158790974883,0.6976402124293478
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.3598568836847942,1.7257404183937977,2.061005389388443,-19.434965801147495,0.6108071406682333,DB3,3,70,5,6,0,0,0.5773946360153257,0.5153295787276492
DB3_E1_All12ch,B17,2,D_v2_no_imp_loss,full_acc,,0.0,,0.002011494252873563,1.3598568836847942,,,,0.6108071406682333,DB3,3,70,5,6,0,0,0.48429118773946356,0.46598423608088696
DB3_E1_All12ch,B17,2,D_v2_no_detach,clean,,0.0,,0.002958705832269051,1.2551488081614177,,,,0.6315046946207682,DB3,3,70,5,6,0,0,0.7863346104725415,0.7659411131748421
DB3_E1_All12ch,B17,2,D_v2_no_detach,noise_25pct,0.9992794394493103,0.9820334746959691,0.026890875549879383,0.0029043091622912823,1.2551488081614177,1.65761384114915,0.9360962507756753,43.53626700602205,0.6315046946207682,DB3,3,70,5,6,0,0,0.7688803746275011,0.7459529246569646
DB3_E1_All12ch,B17,2,D_v2_no_detach,noise_50pct,0.999249796072642,0.9852035427982654,0.026330353341847593,0.0029090393075067405,1.2551488081614177,1.6583136538161833,0.9491525246603049,42.7728110090319,0.6315046946207682,DB3,3,70,5,6,0,0,0.7400595998297148,0.7140910026328492
DB3_E1_All12ch,B17,2,D_v2_no_detach,zero_25pct,0.9999338520897759,0.9956221097007717,0.0,0.002932690033584031,1.2551488081614177,1.7176259262453195,0.9735802870346872,43.31982360733684,0.6315046946207682,DB3,3,70,5,6,0,0,0.7634738186462324,0.7387721758787542
DB3_E1_All12ch,B17,2,D_v2_no_detach,zero_50pct,0.999951011604733,0.9985266187197029,0.0,0.002951610614445864,1.2551488081614177,1.7178565867702993,0.9941730615129551,42.12863292372291,0.6315046946207682,DB3,3,70,5,6,0,0,0.7326947637292465,0.7050603114655104
DB3_E1_All12ch,B17,2,D_v2_no_detach,lift_25pct,0.9998493393262228,0.9950218163567017,0.0006243791684404712,0.003126625987417814,1.2551488081614177,1.7203640955072508,0.9727928816720292,43.45630707939733,0.6315046946207682,DB3,3,70,5,6,0,0,0.7612601106853981,0.7371254145314494
DB3_E1_All12ch,B17,2,D_v2_no_detach,lift_50pct,0.9998638100094265,0.9981612522474657,0.0006385696040868455,0.0030438484461472967,1.2551488081614177,1.7205736020156233,0.9902159223307891,42.45084639532636,0.6315046946207682,DB3,3,70,5,6,0,0,0.7329076202639421,0.7069491648827174
DB3_E1_All12ch,B17,2,D_v2_no_detach,full_emg,,1.0,0.0,,1.2551488081614177,1.7175793501444196,1.1746403940323313,31.612248587923414,0.6315046946207682,DB3,3,70,5,6,0,0,0.5840357598978289,0.5226347331840991
DB3_E1_All12ch,B17,2,D_v2_no_detach,full_acc,,0.0,,0.002958705832269051,1.2551488081614177,,,,0.6315046946207682,DB3,3,70,5,6,0,0,0.48148148148148145,0.46253369719482357
DB3_E1_All12ch,B17,3,C2,clean,,0.0,,0.009316770186335404,1.34577476978302,,,,,DB3,3,30,2,0,8,8,0.5282460810411121,0.5352655744231537
DB3_E1_All12ch,B17,3,C2,noise_25pct,0.9964380264282227,0.964347764621595,0.04267310789049919,0.009377019728986602,1.34577476978302,1.6986480448008952,1.6986480448008952,0.0,,DB3,3,30,2,0,8,8,0.4881198856354136,0.4948856427263672
DB3_E1_All12ch,B17,3,C2,noise_50pct,0.9964284168349372,0.9732893474683905,0.043313943935061945,0.00919353248545795,1.34577476978302,1.6970317577025724,1.6970317577025724,0.0,,DB3,3,30,2,0,8,8,0.44503598540865613,0.4497808157954148
DB3_E1_All12ch,B17,3,C2,zero_25pct,0.9999768402841357,0.9865388766207679,0.0,0.009103158171481154,1.34577476978302,1.7157326309138508,1.7157326309138508,0.0,,DB3,3,30,2,0,8,8,0.48890860692102933,0.49616477787507635
DB3_E1_All12ch,B17,3,C2,zero_50pct,0.9999705486827426,0.995352114998438,0.0,0.009341417726510894,1.34577476978302,1.7155365721378022,1.7155365721378022,0.0,,DB3,3,30,2,0,8,8,0.44498669032830523,0.45111095322253103
DB3_E1_All12ch,B17,3,C2,lift_25pct,0.9997473557790121,0.9847687332454148,0.0025469124848006837,0.009442746502787909,1.34577476978302,1.721945307448341,1.721945307448341,0.0,,DB3,3,30,2,0,8,8,0.49295080350980963,0.4993796500030265
DB3_E1_All12ch,B17,3,C2,lift_50pct,0.9997577534781562,0.9942035441717811,0.002472969864274212,0.009160669098557297,1.34577476978302,1.7221397502472273,1.7221397502472273,0.0,,DB3,3,30,2,0,8,8,0.44232475598935234,0.4481021231610595
DB3_E1_All12ch,B17,3,C2,full_emg,,1.0,0.0,,1.34577476978302,1.7153548062652757,1.7153548062652757,0.0,,DB3,3,30,2,0,8,8,0.3321502514049098,0.32819562781006506
DB3_E1_All12ch,B17,3,C2,full_acc,,0.0,,0.009316770186335404,1.34577476978302,,,,,DB3,3,30,2,0,8,8,0.3349600709849157,0.3267833523311279
DB3_E1_All12ch,B17,3,D_v2_joint,clean,,0.0,,0.007702356304840777,1.1938124895095825,,,,0.6888293425242106,DB3,3,30,2,0,8,8,0.5289855072463768,0.5377275615926248
DB3_E1_All12ch,B17,3,D_v2_joint,noise_25pct,0.9969605207443237,0.9671619833943588,0.04173650136383056,0.007766713770854558,1.1938124895095825,1.6420990691006836,1.030159467597467,37.269021490075666,0.6888293425242106,DB3,3,30,2,0,8,8,0.502464754017549,0.5097620386170846
DB3_E1_All12ch,B17,3,D_v2_joint,noise_50pct,0.996988832950592,0.9741899164727075,0.04304282099313155,0.007624305760951724,1.1938124895095825,1.6396148956568044,1.0376321848003454,36.71845364614375,0.6888293425242106,DB3,3,30,2,0,8,8,0.4671201814058957,0.47210741228854464
DB3_E1_All12ch,B17,3,D_v2_joint,zero_25pct,0.9999924235873752,0.9886883848155055,0.0,0.007629782992101833,1.1938124895095825,1.6700353493272557,1.0291394166387133,38.377246240652134,0.6888293425242106,DB3,3,30,2,0,8,8,0.4995563442768412,0.5070699857336144
DB3_E1_All12ch,B17,3,D_v2_joint,zero_50pct,0.9999951918919882,0.9960968361031787,0.0,0.007837917775805975,1.1938124895095825,1.6700658724439175,1.0381878729709002,37.83632254325125,0.6888293425242106,DB3,3,30,2,0,8,8,0.4630286897367643,0.4694935119183103
DB3_E1_All12ch,B17,3,D_v2_joint,lift_25pct,0.9997957083914016,0.9871280265026362,0.0029577048210588583,0.007684555303602923,1.1938124895095825,1.6732539178917358,1.0314145623999031,38.36085261171669,0.6888293425242106,DB3,3,30,2,0,8,8,0.5050773932761511,0.5123251623082402
DB3_E1_All12ch,B17,3,D_v2_joint,lift_50pct,0.9997907280921936,0.9948283712293181,0.002809819580005915,0.007558578987150416,1.1938124895095825,1.6736240244594704,1.045882643184205,37.51021079518185,0.6888293425242106,DB3,3,30,2,0,8,8,0.4653948535936114,0.4721404250508227
DB3_E1_All12ch,B17,3,D_v2_joint,full_emg,,1.0,0.0,,1.1938124895095825,1.6698378775833298,1.1298583403253954,32.34021580284834,0.6888293425242106,DB3,3,30,2,0,8,8,0.3442768411712511,0.3422212866752603
DB3_E1_All12ch,B17,3,D_v2_joint,full_acc,,0.0,,0.007702356304840777,1.1938124895095825,,,,0.6888293425242106,DB3,3,30,2,0,8,8,0.3209109730848861,0.31058706859535506
DB3_E1_All12ch,B17,3,D_v2_no_bypass,clean,,0.0,,0.002896085970620132,0.3716916541258494,,,,0.5,DB3,3,30,2,0,8,8,0.5499852114758946,0.5572110013438402
DB3_E1_All12ch,B17,3,D_v2_no_bypass,noise_25pct,0.9958390527301364,0.9659989346458627,0.057379473528541856,0.002985090976809403,0.3716916541258494,0.9872586287207077,0.6747106700053882,31.648768921787465,0.5,DB3,3,30,2,0,8,8,0.49827467218771565,0.5061733791669057
DB3_E1_All12ch,B17,3,D_v2_no_bypass,noise_50pct,0.9957210951381259,0.9682098341319021,0.05871865654474351,0.003072726675211147,0.3716916541258494,0.9855478994941196,0.649532343919441,34.08659474996526,0.5,DB3,3,30,2,0,8,8,0.4542048703539387,0.46067664512637957
DB3_E1_All12ch,B17,3,D_v2_no_bypass,zero_25pct,0.9999953177240161,0.9955427611669525,0.0,0.0029850909768094035,0.3716916541258494,1.037928296937016,0.6695708890651421,35.48972729521228,0.5,DB3,3,30,2,0,8,8,0.49383811495612734,0.5019108279178552
DB3_E1_All12ch,B17,3,D_v2_no_bypass,zero_50pct,0.9999959071477255,0.9985602708351723,0.0,0.002883762200532387,0.3716916541258494,1.0379326807083986,0.6400773444305496,38.332579520438685,0.5,DB3,3,30,2,0,8,8,0.445578231292517,0.4518116492847073
DB3_E1_All12ch,B17,3,D_v2_no_bypass,lift_25pct,0.9998802344004313,0.9939791079517493,0.003122021755562128,0.0029850909768094035,0.3716916541258494,1.03413716783279,0.6653524352155373,35.657821249331285,0.5,DB3,3,30,2,0,8,8,0.5011337868480725,0.5090822567982055
DB3_E1_All12ch,B17,3,D_v2_no_bypass,lift_50pct,0.9998856319321526,0.9970009449163948,0.0029987840546846756,0.002998784054684676,0.3716916541258494,1.0344347598553247,0.6420126694852535,37.93355104346215,0.5,DB3,3,30,2,0,8,8,0.4484866410332249,0.4549518219863628
DB3_E1_All12ch,B17,3,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3716916541258494,1.0379160206600029,0.5942863266775334,42.74613669586324,0.5,DB3,3,30,2,0,8,8,0.3401360544217687,0.33978559542800585
DB3_E1_All12ch,B17,3,D_v2_no_bypass,full_acc,,0.0,,0.002896085970620132,0.3716916541258494,,,,0.5,DB3,3,30,2,0,8,8,0.3577343981070689,0.35571464702122185
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,clean,,0.0,,0.008478753820368728,1.29441237449646,,,,0.6463664372762045,DB3,3,30,2,0,8,8,0.5340136054421768,0.5432774226068178
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,noise_25pct,0.9964055551422967,0.9657355621366227,0.04270597127739984,0.008413027046567418,1.29441237449646,1.6626264370568615,1.7929969237985357,-7.85948579851781,0.6463664372762045,DB3,3,30,2,0,8,8,0.5054224588386079,0.5129639208049516
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,noise_50pct,0.9964011841350131,0.9738063840679491,0.043313943935061945,0.008150119951362186,1.29441237449646,1.6611651668838032,1.8145740589118733,-9.25424583634974,0.6463664372762045,DB3,3,30,2,0,8,8,0.4666272306023858,0.4726682423286764
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,zero_25pct,0.9999671512179904,0.9878669936112966,0.0,0.008193937800563059,1.29441237449646,1.6809686977690388,1.8266220739415961,-8.681143498516622,0.6463664372762045,DB3,3,30,2,0,8,8,0.5039436064280784,0.5125153218807248
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,zero_50pct,0.9999604423840841,0.9957388675600914,0.0,0.008560912287620362,1.29441237449646,1.6807957610624762,1.850383425662706,-10.10672747860027,0.6463664372762045,DB3,3,30,2,0,8,8,0.46707088632554467,0.47407358199447774
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,lift_25pct,0.9997321565945944,0.9860191949575529,0.002875546353807223,0.008473276589218618,1.29441237449646,1.6881769060995027,1.8327147905223609,-8.577309301264831,0.6463664372762045,DB3,3,30,2,0,8,8,0.5100561963916002,0.5173785588762275
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,lift_50pct,0.9997429185443454,0.9946011983408193,0.00270301357257879,0.008125472411186696,1.29441237449646,1.6882065725461841,1.859212343830249,-10.14632180230481,0.6463664372762045,DB3,3,30,2,0,8,8,0.4638667061027309,0.470595484728775
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.29441237449646,1.680648974045181,1.954885161818866,-16.336248740053247,0.6463664372762045,DB3,3,30,2,0,8,8,0.34235433303756285,0.3387072868987795
DB3_E1_All12ch,B17,3,D_v2_no_imp_loss,full_acc,,0.0,,0.008478753820368728,1.29441237449646,,,,0.6463664372762045,DB3,3,30,2,0,8,8,0.32771369417332147,0.31875969202709004
DB3_E1_All12ch,B17,3,D_v2_no_detach,clean,,0.0,,0.019077196095829637,1.1770823001861572,,,,0.7379440069198608,DB3,3,30,2,0,8,8,0.5374149659863945,0.5453168942683823
DB3_E1_All12ch,B17,3,D_v2_no_detach,noise_25pct,0.9968385497728983,0.9548984135275168,0.03353708633211739,0.01932367149758454,1.1770823001861572,1.6252076922161398,1.016852940926845,37.43540883280357,0.7379440069198608,DB3,3,30,2,0,8,8,0.5053731637582569,0.5129439873394498
DB3_E1_All12ch,B17,3,D_v2_no_detach,noise_50pct,0.9968519873089261,0.9731018488564734,0.034038252982352364,0.019364750731210356,1.1770823001861572,1.6233571798444295,1.024375482233847,36.9003629752905,0.7379440069198608,DB3,3,30,2,0,8,8,0.47027506654835843,0.47551862232744574
DB3_E1_All12ch,B17,3,D_v2_no_detach,zero_25pct,0.9999930461247762,0.9727437008571203,0.0,0.018759516689123314,1.1770823001861572,1.6572865732767097,1.0257339747301548,38.10780357658718,0.7379440069198608,DB3,3,30,2,0,8,8,0.5035985408656215,0.511666188826457
DB3_E1_All12ch,B17,3,D_v2_no_detach,zero_50pct,0.9999945097499423,0.9908552915338155,0.0,0.018485655131617863,1.1770823001861572,1.6573099765099368,1.0343630940932604,37.58732916443548,0.7379440069198608,DB3,3,30,2,0,8,8,0.4653455585132604,0.47233347088974903
DB3_E1_All12ch,B17,3,D_v2_no_detach,lift_25pct,0.999814682536655,0.9714858347316531,0.0016760327319333532,0.0190552871712292,1.1770823001861572,1.6595045832014879,1.0197255573954978,38.55540648941232,0.7379440069198608,DB3,3,30,2,0,8,8,0.5094153603470373,0.5170665012132976
DB3_E1_All12ch,B17,3,D_v2_no_detach,lift_50pct,0.9998244841893514,0.9897917260582897,0.0015034999507049197,0.019118275329455453,1.1770823001861572,1.6597301074440771,1.033745893027449,37.718235805627046,0.7379440069198608,DB3,3,30,2,0,8,8,0.46588780439712124,0.4732853092424513
DB3_E1_All12ch,B17,3,D_v2_no_detach,full_emg,,1.0,0.0,,1.1770823001861572,1.6570989823924311,1.1272875591311877,31.972548036305966,0.7379440069198608,DB3,3,30,2,0,8,8,0.3435374149659864,0.34202491605150004
DB3_E1_All12ch,B17,3,D_v2_no_detach,full_acc,,0.0,,0.019077196095829637,1.1770823001861572,,,,0.7379440069198608,DB3,3,30,2,0,8,8,0.3235729074238391,0.31427231057371696
DB3_E1_All12ch,B17,4,C2,clean,,0.0,,0.0032247246085184323,1.6936372518539429,,,,,DB3,3,40,1,0,0,0,0.6911229780976704,0.6884775608822444
DB3_E1_All12ch,B17,4,C2,noise_25pct,0.9997519519593981,0.9923211088924876,0.005434735873556398,0.0033193165303683062,1.6936372518539429,2.0993260619129495,2.0993260619129495,0.0,,DB3,3,40,1,0,0,0,0.6553414338415499,0.6520818465845757
DB3_E1_All12ch,B17,4,C2,noise_50pct,0.9997380243407354,0.9955927420846785,0.005344443584517883,0.0034612044131431177,1.6936372518539429,2.0992857586658715,2.0992857586658715,0.0,,DB3,3,40,1,0,0,0,0.6107370430565228,0.6060234391303982
DB3_E1_All12ch,B17,4,C2,zero_25pct,1.0000001457002428,0.9952845383078607,0.0,0.0031587969054109443,1.6936372518539429,2.102706666296744,2.102706666296744,0.0,,DB3,3,40,1,0,0,0,0.6518845290612182,0.6489588910944613
DB3_E1_All12ch,B17,4,C2,zero_50pct,0.9999999602635702,0.9984652787213532,0.0,0.003074237460120906,1.6936372518539429,2.1026015642885834,2.1026015642885834,0.0,,DB3,3,40,1,0,0,0,0.6147872971648222,0.610519071694057
DB3_E1_All12ch,B17,4,C2,lift_25pct,0.9998891353607178,0.9944520158628053,0.0012038971871802147,0.0033135836866198293,1.6936372518539429,2.106089123312455,2.106089123312455,0.0,,DB3,3,40,1,0,0,0,0.6546190955292418,0.6513693755611575
DB3_E1_All12ch,B17,4,C2,lift_50pct,0.9999032550387912,0.9977515289028315,0.0011780993903120673,0.0033236161631796644,1.6936372518539429,2.1060634387934485,2.1060634387934485,0.0,,DB3,3,40,1,0,0,0,0.615122668524108,0.611002904469344
DB3_E1_All12ch,B17,4,C2,full_emg,,1.0,0.0,,1.6936372518539429,2.1024545624760305,2.1024545624760305,0.0,,DB3,3,40,1,0,0,0,0.5282872842659238,0.5162215416412289
DB3_E1_All12ch,B17,4,C2,full_acc,,0.0,,0.0032247246085184323,1.6936372518539429,,,,,DB3,3,40,1,0,0,0,0.3602662332636793,0.35433000962484923
DB3_E1_All12ch,B17,4,D_v2_joint,clean,,0.0,,0.0031860279132162115,1.5448613166809082,,,,0.6211551030476888,DB3,3,40,1,0,0,0,0.6980883832520702,0.6955585040357279
DB3_E1_All12ch,B17,4,D_v2_joint,noise_25pct,0.9997607933150398,0.9920597806122209,0.006157074185864527,0.0032505224053865794,1.5448613166809082,2.093573409989533,1.2617418702551257,39.73092329767985,0.6211551030476888,DB3,3,40,1,0,0,0,0.6675695895570518,0.6651676538029037
DB3_E1_All12ch,B17,4,D_v2_joint,noise_50pct,0.9997515347268847,0.9953115550374777,0.005924894014051201,0.0034397062490863282,1.5448613166809082,2.0934104145255135,1.276137038536387,39.038734376772396,0.6211551030476888,DB3,3,40,1,0,0,0,0.6293372545984574,0.6263831817364421
DB3_E1_All12ch,B17,4,D_v2_joint,zero_25pct,0.9999888671769036,0.9954590074758815,0.0,0.003041273608567162,1.5448613166809082,2.1018273703597172,1.2631063249874288,39.90279249386526,0.6211551030476888,DB3,3,40,1,0,0,0,0.6643448649485334,0.6618946437339374
DB3_E1_All12ch,B17,4,D_v2_joint,zero_50pct,0.9999874631563822,0.998480274544229,0.0,0.0030441400304414,1.5448613166809082,2.102065954132598,1.2807468052126245,39.07046912306953,0.6211551030476888,DB3,3,40,1,0,0,0,0.6339550602378556,0.6312126910422671
DB3_E1_All12ch,B17,4,D_v2_joint,lift_25pct,0.9998717506726583,0.9944038780288199,0.0014446766246162578,0.0032648545147577726,1.5448613166809082,2.104438534383029,1.269949908524403,39.651910960983706,0.6211551030476888,DB3,3,40,1,0,0,0,0.6676985785413926,0.6651757233333345
DB3_E1_All12ch,B17,4,D_v2_joint,lift_50pct,0.9998773005273608,0.997598853006171,0.001431777726182184,0.0033752117569159595,1.5448613166809082,2.104414043427313,1.288782069440513,38.75650445690616,0.6211551030476888,DB3,3,40,1,0,0,0,0.6336454866754379,0.631044118665376
DB3_E1_All12ch,B17,4,D_v2_joint,full_emg,,1.0,0.0,,1.5448613166809082,2.1018722631361872,1.496026423035156,28.822256132430567,0.6211551030476888,DB3,3,40,1,0,0,0,0.519232257565204,0.5133180287165264
DB3_E1_All12ch,B17,4,D_v2_joint,full_acc,,0.0,,0.0031860279132162115,1.5448613166809082,,,,0.6211551030476888,DB3,3,40,1,0,0,0,0.3548486959213683,0.34697687541474065
DB3_E1_All12ch,B17,4,D_v2_no_bypass,clean,,0.0,,0.0023024533704821605,0.46461013952891034,,,,0.5,DB3,3,40,1,0,0,0,0.7021128395635013,0.699433544773595
DB3_E1_All12ch,B17,4,D_v2_no_bypass,noise_25pct,0.99968241320716,0.9905629593429138,0.01183258949685697,0.0023304009837559875,0.46461013952891034,1.005284692184563,0.8329034593908666,17.149494367101806,0.5,DB3,3,40,1,0,0,0,0.6654025746201274,0.6621875758126021
DB3_E1_All12ch,B17,4,D_v2_no_bypass,noise_50pct,0.9996865921550327,0.9928805825617414,0.01170790014532759,0.002459389968096724,0.46461013952891034,1.0054792812435533,0.8168468593300834,18.762374907769573,0.5,DB3,3,40,1,0,0,0,0.6228878053814203,0.6186824742941556
DB3_E1_All12ch,B17,4,D_v2_no_bypass,zero_25pct,0.999975151485867,0.9966749348329064,0.0,0.0022243433744091588,0.46461013952891034,1.0194742272534087,0.8374594638011522,17.86568133857666,0.5,DB3,3,40,1,0,0,0,0.6641900781673246,0.66091139895063
DB3_E1_All12ch,B17,4,D_v2_no_bypass,zero_50pct,0.999982754389445,0.9988898034289869,0.0,0.0022229101634720395,0.46461013952891034,1.019556229592942,0.8236762164856164,19.22273514059971,0.5,DB3,3,40,1,0,0,0,0.6245904599747182,0.6208612660029077
DB3_E1_All12ch,B17,4,D_v2_no_bypass,lift_25pct,0.9998206363783942,0.9949110474197979,0.0029667466398369583,0.0024106607962346683,0.46461013952891034,1.0208175824594636,0.8429675852717353,17.43242008299302,0.5,DB3,3,40,1,0,0,0,0.663932100198643,0.6603312285988242
DB3_E1_All12ch,B17,4,D_v2_no_bypass,lift_50pct,0.9998340672916836,0.9972492526594672,0.0029667466398369583,0.002532483725889809,0.46461013952891034,1.020808002487632,0.8287667959068955,18.821152359834254,0.5,DB3,3,40,1,0,0,0,0.6252870004901582,0.6213654287353374
DB3_E1_All12ch,B17,4,D_v2_no_bypass,full_emg,,1.0,0.0,,0.46461013952891034,1.019466132278478,0.8305976931481913,18.532107037574356,0.5,DB3,3,40,1,0,0,0,0.5390449655599412,0.5302362060171532
DB3_E1_All12ch,B17,4,D_v2_no_bypass,full_acc,,0.0,,0.0023024533704821605,0.46461013952891034,,,,0.5,DB3,3,40,1,0,0,0,0.3873539199752341,0.38346038091443985
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,clean,,0.0,,0.0035665454170213866,1.6410576105117798,,,,0.7065144777297974,DB3,3,40,1,0,0,0,0.6956891881433327,0.6927537816766763
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,noise_25pct,0.9997652967770895,0.9921712639098366,0.004970375529929744,0.003577294499049781,1.6410576105117798,2.0733785723180436,2.281577894437787,-10.048162282586473,0.7065144777297974,DB3,3,40,1,0,0,0,0.6629259861207853,0.6598054466351807
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,noise_50pct,0.9997415741284689,0.9956349522270741,0.005017671490854681,0.0037062834833905185,1.6410576105117798,2.073239459338786,2.3474607606754305,-13.233583135927214,0.7065144777297974,DB3,3,40,1,0,0,0,0.6220364780847715,0.6179551190056275
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,zero_25pct,0.999995748202006,0.9948116805285933,0.0,0.0034769697334514297,1.6410576105117798,2.077611357204042,2.2860569423115282,-10.038685052858542,0.7065144777297974,DB3,3,40,1,0,0,0,0.6602172174496298,0.6573480007811897
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,zero_50pct,0.9999934898482429,0.998328115000929,0.0,0.0033494139600478124,1.6410576105117798,2.077734999796954,2.355860875780158,-13.39266171120621,0.7065144777297974,DB3,3,40,1,0,0,0,0.6239455150530144,0.6204253446523392
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,lift_25pct,0.9998917248513962,0.9938138916887361,0.0011780993903120673,0.003752146233378336,1.6410576105117798,2.0800293644864385,2.29094343848611,-10.14555955822903,0.7065144777297974,DB3,3,40,1,0,0,0,0.6635967288393572,0.6602627908886096
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,lift_50pct,0.9998927182621427,0.9975179654656658,0.001203897187180215,0.003766478342749529,1.6410576105117798,2.0801740818840533,2.3589349280737237,-13.407505139720838,0.7065144777297974,DB3,3,40,1,0,0,0,0.6249774269277403,0.6219797172320565
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.6410576105117798,2.0776278716311767,2.5653077195508622,-23.480809167456126,0.7065144777297974,DB3,3,40,1,0,0,0,0.5099450506926708,0.5038153632502772
DB3_E1_All12ch,B17,4,D_v2_no_imp_loss,full_acc,,0.0,,0.0035665454170213866,1.6410576105117798,,,,0.7065144777297974,DB3,3,40,1,0,0,0,0.3534556148904883,0.34656057729677814
DB3_E1_All12ch,B17,4,D_v2_no_detach,clean,,0.0,,0.003489152026416944,1.538292686144511,,,,0.6384780208269755,DB3,3,40,1,0,0,0,0.696308335268168,0.6938220076530643
DB3_E1_All12ch,B17,4,D_v2_no_detach,noise_25pct,0.9996816515922546,0.9911765806262909,0.0069998022168906784,0.0035600959678043498,1.538292686144511,2.083326745289824,1.2329195119018468,40.818143439721595,0.6384780208269755,DB3,3,40,1,0,0,0,0.6679823543069422,0.665698935942629
DB3_E1_All12ch,B17,4,D_v2_no_detach,noise_50pct,0.9996698498725891,0.994731181516618,0.00681061837319093,0.0037105831162018766,1.538292686144511,2.0832392560275554,1.2477618151962016,40.103198105194394,0.6384780208269755,DB3,3,40,1,0,0,0,0.6321750122539534,0.6293320026123773
DB3_E1_All12ch,B17,4,D_v2_no_detach,zero_25pct,0.9999900990062289,0.9950462111054946,0.0,0.0033193165303683062,1.538292686144511,2.0976427502493915,1.247712972587751,40.51625071234235,0.6384780208269755,DB3,3,40,1,0,0,0,0.6654541702138638,0.663082472888116
DB3_E1_All12ch,B17,4,D_v2_no_detach,zero_50pct,0.9999913043446012,0.9983731519700796,0.0,0.0032591216710092957,1.538292686144511,2.0978340887921068,1.2657021296576447,39.66429178305227,0.6384780208269755,DB3,3,40,1,0,0,0,0.6348579831282408,0.632395279210387
DB3_E1_All12ch,B17,4,D_v2_no_detach,lift_25pct,0.9998592601882087,0.994349026122347,0.0006707427185718339,0.0035629623896785887,1.538292686144511,2.0989985006794094,1.248601695974308,40.51176337682876,0.6384780208269755,DB3,3,40,1,0,0,0,0.6680855454944149,0.6655841981913609
DB3_E1_All12ch,B17,4,D_v2_no_detach,lift_50pct,0.9998737772305807,0.9978169327847451,0.0007051397810626972,0.0036675867880882978,1.538292686144511,2.0990538453862864,1.268129696883548,39.58322768267309,0.6384780208269755,DB3,3,40,1,0,0,0,0.632432990222635,0.6300070901578154
DB3_E1_All12ch,B17,4,D_v2_no_detach,full_emg,,1.0,0.0,,1.538292686144511,2.0976522179563646,1.4880966213506444,29.056659026992076,0.6384780208269755,DB3,3,40,1,0,0,0,0.5182261434873462,0.512115125871682
DB3_E1_All12ch,B17,4,D_v2_no_detach,full_acc,,0.0,,0.003489152026416944,1.538292686144511,,,,0.6384780208269755,DB3,3,40,1,0,0,0,0.3557000232180172,0.34776163720568953
DB3_E1_All12ch,B17,5,C2,clean,,0.0,,0.003921721909526788,1.4849040905634563,,,,,DB3,3,90,2,0,0.4,0,0.772514071294559,0.7700234545337666
DB3_E1_All12ch,B17,5,C2,noise_25pct,0.9997043874528674,0.9915828357907716,0.005393996247654784,0.0038305190744215138,1.4849040905634563,2.076030356912492,2.076030356912492,0.0,,DB3,3,90,2,0,0.4,0,0.7411402960183447,0.7378202277074267
DB3_E1_All12ch,B17,5,C2,noise_50pct,0.9996780819363064,0.995283877998499,0.00551560002779515,0.003908692933083177,1.4849040905634563,2.0759259947710818,2.0759259947710818,0.0,,DB3,3,90,2,0,0.4,0,0.6994736293516781,0.6943297097985313
DB3_E1_All12ch,B17,5,C2,zero_25pct,1.0000000927183363,0.9941755702572374,0.0,0.0039057976049845975,1.4849040905634563,2.0636795270447936,2.0636795270447936,0.0,,DB3,3,90,2,0,0.4,0,0.7452574525745258,0.7422689615244016
DB3_E1_All12ch,B17,5,C2,zero_50pct,1.0,0.9981057207869931,0.0,0.003795775137238552,1.4849040905634563,2.0638592768851134,2.0638592768851134,0.0,,DB3,3,90,2,0,0.4,0,0.7059881175734835,0.7014547839090025
DB3_E1_All12ch,B17,5,C2,lift_25pct,0.9998632404539319,0.9938038804763955,0.00044298519908276,0.004007134088434902,1.4849040905634563,2.069506088904333,2.069506088904333,0.0,,DB3,3,90,2,0,0.4,0,0.7407754846779236,0.7376365349016939
DB3_E1_All12ch,B17,5,C2,lift_50pct,0.999850677119361,0.9977066253630021,0.0005341880341880342,0.0040606976582586345,1.4849040905634563,2.069496305526407,2.069496305526407,0.0,,DB3,3,90,2,0,0.4,0,0.7013498019595582,0.6964559161919363
DB3_E1_All12ch,B17,5,C2,full_emg,,1.0,0.0,,1.4849040905634563,2.064022459876439,2.064022459876439,0.0,,DB3,3,90,2,0,0.4,0,0.5696529080675422,0.5534347603969896
DB3_E1_All12ch,B17,5,C2,full_acc,,0.0,,0.003921721909526788,1.4849040905634563,,,,,DB3,3,90,2,0,0.4,0,0.5386960600375235,0.5378490907032971
DB3_E1_All12ch,B17,5,D_v2_joint,clean,,0.0,,0.003869606003752345,1.386216163635254,,,,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.766260162601626,0.7637575070204727
DB3_E1_All12ch,B17,5,D_v2_joint,noise_25pct,0.9997354944547018,0.9919518863942769,0.004916267111389063,0.0037436592314641095,1.386216163635254,2.1121812635424315,1.3270059952201878,37.17682304355085,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7396810506566603,0.7365310146703091
DB3_E1_All12ch,B17,5,D_v2_joint,noise_50pct,0.9997337990336949,0.995550039576885,0.005029184907233687,0.003865263011604475,1.386216163635254,2.112012183119566,1.352494607204614,35.96549227284515,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7016364394413174,0.6966365256101916
DB3_E1_All12ch,B17,5,D_v2_joint,zero_25pct,0.9999989337391323,0.9941799847811527,0.0,0.003902902276886017,1.386216163635254,2.10980985017567,1.317185866826831,37.56921865651225,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.743876381071503,0.7407059593965651
DB3_E1_All12ch,B17,5,D_v2_joint,zero_50pct,0.9999981853697036,0.9980256983051672,0.0,0.003956465846709749,1.386216163635254,2.1098922120061516,1.3450757543611467,36.249791990292664,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7074473629351677,0.7032380731225841
DB3_E1_All12ch,B17,5,D_v2_joint,lift_25pct,0.9998849762810602,0.9937554572782451,0.0006427628378847891,0.00397239015125194,1.386216163635254,2.1162099300856982,1.3272987531065645,37.27996857247666,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7391598915989159,0.7359258634964858
DB3_E1_All12ch,B17,5,D_v2_joint,lift_50pct,0.9998699956470065,0.9976371449838358,0.0006557918143283997,0.0040780696268501145,1.386216163635254,2.1159264625736562,1.355219539005878,35.95260625633304,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7048676255993329,0.7006543232531278
DB3_E1_All12ch,B17,5,D_v2_joint,full_emg,,1.0,0.0,,1.386216163635254,2.1099241624291376,1.4461395077415904,31.466282934087673,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.549249530956848,0.5371527672400097
DB3_E1_All12ch,B17,5,D_v2_joint,full_acc,,0.0,,0.003869606003752345,1.386216163635254,,,,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.5292370231394622,0.5240840028297802
DB3_E1_All12ch,B17,5,D_v2_no_bypass,clean,,0.0,,0.004253960808838857,0.39074817299842834,,,,0.5,DB3,3,90,2,0,0.4,0,0.7585209505941214,0.7570592510438221
DB3_E1_All12ch,B17,5,D_v2_no_bypass,noise_25pct,0.9995587534374661,0.9898754312193195,0.007600236258772844,0.004232969680124152,0.39074817299842834,1.0139329771002883,0.7585374847468404,25.209364317000276,0.5,DB3,3,90,2,0,0.4,0,0.7335053158223891,0.73103998889308
DB3_E1_All12ch,B17,5,D_v2_no_bypass,noise_50pct,0.9995793037944369,0.9939890287208137,0.0076957820860259875,0.004303905218539365,0.39074817299842834,1.0139446394099645,0.7314677624164311,27.881931557075394,0.5,DB3,3,90,2,0,0.4,0,0.6962163852407754,0.6919404144237409
DB3_E1_All12ch,B17,5,D_v2_no_bypass,zero_25pct,1.0000000927183363,0.993669414755079,0.0,0.004247446320617052,0.39074817299842834,1.0196786905112025,0.7609649091123133,25.38109627750079,0.5,DB3,3,90,2,0,0.4,0,0.7343912862205545,0.7318142772522008
DB3_E1_All12ch,B17,5,D_v2_no_bypass,zero_50pct,1.0,0.9979478432720379,0.0,0.004112813564033076,0.39074817299842834,1.0197096516147643,0.7329919420166009,28.127579467011056,0.5,DB3,3,90,2,0,0.4,0,0.6997863247863249,0.695385253774532
DB3_E1_All12ch,B17,5,D_v2_no_bypass,lift_25pct,0.9998905857404073,0.9925760107814653,0.001832742686401223,0.004366154772658838,0.39074817299842834,1.0215458232608126,0.7617283495165449,25.437954811608435,0.5,DB3,3,90,2,0,0.4,0,0.7354596622889306,0.7327525577736135
DB3_E1_All12ch,B17,5,D_v2_no_bypass,lift_50pct,0.9998863140741984,0.9969153311750624,0.0018848585921756656,0.004290876242095755,0.39074817299842834,1.0215062609143866,0.7384742783446862,27.71272585562971,0.5,DB3,3,90,2,0,0.4,0,0.7002814258911819,0.6962240707825343
DB3_E1_All12ch,B17,5,D_v2_no_bypass,full_emg,,1.0,0.0,,0.39074817299842834,1.0197250134287736,0.7061270273003529,30.764006097847272,0.5,DB3,3,90,2,0,0.4,0,0.5622263914946841,0.5493227608408008
DB3_E1_All12ch,B17,5,D_v2_no_bypass,full_acc,,0.0,,0.004253960808838857,0.39074817299842834,,,,0.5,DB3,3,90,2,0,0.4,0,0.5515165728580363,0.5486068854069641
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,clean,,0.0,,0.0037653741922034603,1.429338812828064,,,,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7725140712945592,0.769973065185431
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,noise_25pct,0.9997075994809469,0.9916926599296317,0.0055503439649781106,0.0037031246380839875,1.429338812828064,2.0489141207783947,2.320295406977469,-13.249705781652699,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7460391911611423,0.7431689791693507
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,noise_50pct,0.9996796713935003,0.9954009672901876,0.0053939962476547846,0.0037957751372385516,1.429338812828064,2.0484494709877317,2.369482303139147,-15.674894149079421,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.6967636022514071,0.6924056667211583
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,zero_25pct,1.0000000662273834,0.994420209190003,0.0,0.0037407639033655293,1.429338812828064,2.036785792161514,2.3165726749001627,-13.740009131105126,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7496091307066917,0.7469921073704139
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,zero_50pct,1.0,0.9981771067498938,0.0,0.003652456396358835,1.429338812828064,2.0368845199686043,2.3632547986260666,-16.024215248720868,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7050500312695435,0.7012164663966218
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,lift_25pct,0.9998839166429306,0.9940009715895702,0.0004777291362657216,0.003862367683505895,1.429338812828064,2.0432538609573085,2.3198783455724157,-13.542298986294725,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7431467583906608,0.7401226817872678
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,lift_50pct,0.999873677889506,0.9977779430670534,0.000551560002779515,0.0039000069487874368,1.429338812828064,2.0431644485097995,2.36661705085019,-15.832732668565235,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.698509485094851,0.6950663929922211
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.429338812828064,2.0370230032699923,2.5000419950057173,-22.726798389371492,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.5337711069418387,0.5227531491346952
DB3_E1_All12ch,B17,5,D_v2_no_imp_loss,full_acc,,0.0,,0.0037653741922034603,1.429338812828064,,,,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.5433864915572232,0.5409073044056073
DB3_E1_All12ch,B17,5,D_v2_no_detach,clean,,0.0,,0.004136700020846362,1.3796498378117878,,,,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7636022514071295,0.7607574151798429
DB3_E1_All12ch,B17,5,D_v2_no_detach,noise_25pct,0.9995920326974658,0.9894805363323212,0.008929191856021125,0.004047668681815024,1.3796498378117878,2.080330115075537,1.263085903651728,39.28400497359372,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7387429643527205,0.735423181881984
DB3_E1_All12ch,B17,5,D_v2_no_detach,noise_50pct,0.9995960659450955,0.9935267361672806,0.008751129177958445,0.00416492946980752,1.3796498378117878,2.079586715047382,1.2816974168381936,38.36984513203564,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7027048155096934,0.6981069011505543
DB3_E1_All12ch,B17,5,D_v2_no_detach,zero_25pct,1.0000000662273831,0.9938196962717792,0.0,0.004146109837166748,1.3796498378117878,2.1003213156664167,1.291219674605809,38.52170803103971,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7413748175943297,0.7381516897459163
DB3_E1_All12ch,B17,5,D_v2_no_detach,zero_50pct,1.0,0.9979067799329874,0.0,0.00419533041484261,1.3796498378117878,2.1004426420738302,1.319052336645229,37.20186594620002,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7046331040233479,0.7001594388365303
DB3_E1_All12ch,B17,5,D_v2_no_detach,lift_25pct,0.9998722142643399,0.9934166315765635,0.0006427628378847891,0.00420112107103977,1.3796498378117878,2.1048264045962175,1.287470838908355,38.8310786702372,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7385084427767356,0.7349577772294108
DB3_E1_All12ch,B17,5,D_v2_no_detach,lift_50pct,0.9998563594288297,0.9975634912073691,0.0007035647279549721,0.00417795844625113,1.3796498378117878,2.1044650366651,1.3143311179550168,37.54641250317432,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7034865540963101,0.6992425821123963
DB3_E1_All12ch,B17,5,D_v2_no_detach,full_emg,,1.0,0.0,,1.3796498378117878,2.1004591872443847,1.422776313129349,32.27032071886214,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.5501876172607879,0.5381888745702091
DB3_E1_All12ch,B17,5,D_v2_no_detach,full_acc,,0.0,,0.004136700020846362,1.3796498378117878,,,,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.5277517198248906,0.5225233165704908
DB3_E1_All12ch,B17,8,C2,clean,,0.0,,0.003559206023271732,1.158244013786316,,,,,DB3,3,50,2,0,0,4,0.8060232717316906,0.7873615037140681
DB3_E1_All12ch,B17,8,C2,noise_25pct,0.9984540012147692,0.9752863610917891,0.03794965396608107,0.0035946966816234444,1.158244013786316,1.5544916909596924,1.5544916909596924,0.0,,DB3,3,50,2,0,0,4,0.7908281998631076,0.7675237531801292
DB3_E1_All12ch,B17,8,C2,noise_50pct,0.998528261979421,0.9793638348414576,0.03691535477983116,0.0036504677161761354,1.158244013786316,1.5565265559367394,1.5565265559367394,0.0,,DB3,3,50,2,0,0,4,0.7652749258498747,0.7368536021268066
DB3_E1_All12ch,B17,8,C2,zero_25pct,0.9999139772521125,0.9947351388740513,0.0,0.003528785458970264,1.158244013786316,1.609253569871031,1.609253569871031,0.0,,DB3,3,50,2,0,0,4,0.7896874287018024,0.7677598739243194
DB3_E1_All12ch,B17,8,C2,zero_50pct,0.9999325407875909,0.9982615171627245,0.0,0.0034831546125180615,1.158244013786316,1.6094863981355303,1.6094863981355303,0.0,,DB3,3,50,2,0,0,4,0.7637691079169519,0.7357629798063056
DB3_E1_All12ch,B17,8,C2,lift_25pct,0.9997034668922424,0.9928541126198653,0.0035744163054224655,0.003589626587573199,1.158244013786316,1.6217893465446813,1.6217893465446813,0.0,,DB3,3,50,2,0,0,4,0.79046315309149,0.7685582555754831
DB3_E1_All12ch,B17,8,C2,lift_50pct,0.9996988905800713,0.9965705453772412,0.0032626055213324213,0.003597231728648566,1.158244013786316,1.6219634848185798,1.6219634848185798,0.0,,DB3,3,50,2,0,0,4,0.7603011635865845,0.7333874450762394
DB3_E1_All12ch,B17,8,C2,full_emg,,1.0,0.0,,1.158244013786316,1.609608259811375,1.609608259811375,0.0,,DB3,3,50,2,0,0,4,0.6562628336755646,0.5916728036038442
DB3_E1_All12ch,B17,8,C2,full_acc,,0.0,,0.003559206023271732,1.158244013786316,,,,,DB3,3,50,2,0,0,4,0.393429158110883,0.3903885987282168
DB3_E1_All12ch,B17,8,D_v2_joint,clean,,0.0,,0.0038900296600501935,1.058374285697937,,,,0.6220975319544474,DB3,3,50,2,0,0,4,0.8024640657084189,0.782639364924928
DB3_E1_All12ch,B17,8,D_v2_joint,noise_25pct,0.9982173244158427,0.971626247894868,0.043988135979922426,0.003939463077040079,1.058374285697937,1.5114936841128976,0.7398272782357131,51.056986412456816,0.6220975319544474,DB3,3,50,2,0,0,4,0.7920146018708647,0.7684168886202278
DB3_E1_All12ch,B17,8,D_v2_joint,noise_50pct,0.9982872075504726,0.9762253507787825,0.0425203437523766,0.004091565898547418,1.058374285697937,1.5131890882013164,0.7612458622799797,49.69681403426497,0.6220975319544474,DB3,3,50,2,0,0,4,0.7740360483686972,0.7449913595768702
DB3_E1_All12ch,B17,8,D_v2_joint,zero_25pct,0.9998889433013068,0.9942461882370571,0.0,0.0038583415722361646,1.058374285697937,1.5799954269202328,0.7564719623182651,52.124042736051955,0.6220975319544474,DB3,3,50,2,0,0,4,0.7900524754734201,0.7672070014472242
DB3_E1_All12ch,B17,8,D_v2_joint,zero_50pct,0.9998985793855456,0.998185753298214,0.0,0.0036352574340254014,1.058374285697937,1.5802359394287737,0.7781255379313524,50.76120944669473,0.6220975319544474,DB3,3,50,2,0,0,4,0.7741273100616016,0.7456965896511248
DB3_E1_All12ch,B17,8,D_v2_joint,lift_25pct,0.9997032947010464,0.9925719258713731,0.003072476994448247,0.003949603265140568,1.058374285697937,1.5867369146359602,0.7661113567402702,51.71830346878727,0.6220975319544474,DB3,3,50,2,0,0,4,0.7921058635637691,0.7696012171006674
DB3_E1_All12ch,B17,8,D_v2_joint,lift_50pct,0.9997129970126681,0.9964724387881456,0.0031028975587497148,0.003954673359190814,1.058374285697937,1.5867104162162524,0.787503540446587,50.369200541486805,0.6220975319544474,DB3,3,50,2,0,0,4,0.7733972165183665,0.7455580692495968
DB3_E1_All12ch,B17,8,D_v2_joint,full_emg,,1.0,0.0,,1.058374285697937,1.580386897924962,0.9790224363171917,38.054110131845405,0.6220975319544474,DB3,3,50,2,0,0,4,0.6444900752908965,0.595412932713458
DB3_E1_All12ch,B17,8,D_v2_joint,full_acc,,0.0,,0.0038900296600501935,1.058374285697937,,,,0.6220975319544474,DB3,3,50,2,0,0,4,0.39561943874058864,0.39420299174004886
DB3_E1_All12ch,B17,8,D_v2_no_bypass,clean,,0.0,,0.0026694045174537988,0.36702169974644977,,,,0.5,DB3,3,50,2,0,0,4,0.7942505133470226,0.7709937647993819
DB3_E1_All12ch,B17,8,D_v2_no_bypass,noise_25pct,0.9982879492971631,0.9645942279989282,0.06074986691003118,0.0027277105990316116,0.36702169974644977,0.9793420456029494,0.5280507849321291,46.07485497673027,0.5,DB3,3,50,2,0,0,4,0.7851699749030344,0.7606720211776032
DB3_E1_All12ch,B17,8,D_v2_no_bypass,noise_50pct,0.9983323878712124,0.9674728204657567,0.060316373868735264,0.0028519279032626055,0.36702169974644977,0.9799202484796665,0.5073524419645822,48.219480832889765,0.5,DB3,3,50,2,0,0,4,0.7629933835272644,0.7347207535336234
DB3_E1_All12ch,B17,8,D_v2_no_bypass,zero_25pct,0.9997711976369222,0.995993392552657,0.0,0.0026820797525794102,0.36702169974644977,1.0469681200722576,0.5317138162524775,49.210877529966375,0.5,DB3,3,50,2,0,0,4,0.7827515400410677,0.7589115663570426
DB3_E1_All12ch,B17,8,D_v2_no_bypass,zero_50pct,0.9997924168904623,0.9987202495063464,0.0,0.002562932542398661,0.36702169974644977,1.04702322063396,0.515950241755912,50.71915816683899,0.5,DB3,3,50,2,0,0,4,0.7618526123659595,0.7340577569910648
DB3_E1_All12ch,B17,8,D_v2_no_bypass,lift_25pct,0.9996948705779182,0.9950641573625226,0.0019012852688417372,0.002666869470428677,0.36702169974644977,1.0483010016208067,0.5345986595481728,48.99940974136076,0.5,DB3,3,50,2,0,0,4,0.7830253251197811,0.759892955204385
DB3_E1_All12ch,B17,8,D_v2_no_bypass,lift_50pct,0.9996960229343838,0.9977608732503039,0.0019317058331432045,0.0025477222602479275,0.36702169974644977,1.048292915226508,0.5183189202415367,50.55230527619079,0.5,DB3,3,50,2,0,0,4,0.7593429158110881,0.7319923308018087
DB3_E1_All12ch,B17,8,D_v2_no_bypass,full_emg,,1.0,0.0,,0.36702169974644977,1.0470009180282638,0.55113320163609,47.35668363491524,0.5,DB3,3,50,2,0,0,4,0.6583162217659138,0.6012345684927224
DB3_E1_All12ch,B17,8,D_v2_no_bypass,full_acc,,0.0,,0.0026694045174537988,0.36702169974644977,,,,0.5,DB3,3,50,2,0,0,4,0.4999315537303217,0.4950195829076854
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,clean,,0.0,,0.003547798311658681,1.1455525159835815,,,,0.5696362058321635,DB3,3,50,2,0,0,4,0.8021902806297057,0.7834005001022218
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,noise_25pct,0.9985079169273376,0.975251504963599,0.037858392273176666,0.003650467716176135,1.1455525159835815,1.5416455955522246,1.4233102046808135,7.679304176138757,0.5696362058321635,DB3,3,50,2,0,0,4,0.7872689938398357,0.7641403032554946
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,noise_50pct,0.9985682964324951,0.979575731798123,0.036398205186706216,0.0037645448323066397,1.1455525159835815,1.5439753096390543,1.4607734118594926,5.392616425497895,0.5696362058321635,DB3,3,50,2,0,0,4,0.7623545516769337,0.734585235122117
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,zero_25pct,0.9998797641860114,0.9947578044704599,0.0,0.0035135751768195296,1.1455525159835815,1.5934147411230823,1.4810638975948425,7.05206731738195,0.5696362058321635,DB3,3,50,2,0,0,4,0.785991330139174,0.763771250279481
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,zero_50pct,0.9999053941832647,0.9983069925234166,0.0,0.0033918929196136587,1.1455525159835815,1.5935173239379032,1.5188315216493529,4.687561408880266,0.5696362058321635,DB3,3,50,2,0,0,4,0.7617157198266028,0.7342903052977166
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,lift_25pct,0.9996553328302172,0.9929591654023984,0.0035439957411209978,0.0035287854589702637,1.1455525159835815,1.6048370687719535,1.4948932894007705,6.8494167466549385,0.5696362058321635,DB3,3,50,2,0,0,4,0.7877253023043579,0.7661065990488568
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,lift_50pct,0.9996312459309896,0.9963675670488535,0.003658072857251502,0.003604836869723933,1.1455525159835815,1.6052889434719473,1.5358417347762998,4.3231131541121774,0.5696362058321635,DB3,3,50,2,0,0,4,0.76020990189368,0.733294782754263
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.1455525159835815,1.593628571634828,1.7898090425893214,-12.307208193817685,0.5696362058321635,DB3,3,50,2,0,0,4,0.6563997262149214,0.5980803383363611
DB3_E1_All12ch,B17,8,D_v2_no_imp_loss,full_acc,,0.0,,0.003547798311658681,1.1455525159835815,,,,0.5696362058321635,DB3,3,50,2,0,0,4,0.39726214921286784,0.3982163505445387
DB3_E1_All12ch,B17,8,D_v2_no_detach,clean,,0.0,,0.0034337211955281772,1.032989263534546,,,,0.6289518475532532,DB3,3,50,2,0,0,4,0.8008213552361396,0.7808460545468462
DB3_E1_All12ch,B17,8,D_v2_no_detach,noise_25pct,0.9977929923269483,0.9683843359160859,0.05150201536238497,0.0034730144244175727,1.032989263534546,1.4642001835558656,0.7075145718251403,51.67907717487687,0.6289518475532532,DB3,3,50,2,0,0,4,0.7916039242527949,0.7680104924361539
DB3_E1_All12ch,B17,8,D_v2_no_detach,noise_50pct,0.9978561732504102,0.9724308424807037,0.050247167084949425,0.0035972317286485666,1.032989263534546,1.465255964311914,0.7275010699178988,50.349848591379505,0.6289518475532532,DB3,3,50,2,0,0,4,0.7746292493725759,0.7461122768866005
DB3_E1_All12ch,B17,8,D_v2_no_detach,zero_25pct,0.9998479220602247,0.9949456489493986,0.0,0.0033868228255634143,1.032989263534546,1.5408911957923193,0.7294929000604052,52.65825629571032,0.6289518475532532,DB3,3,50,2,0,0,4,0.7913301391740818,0.769035350498274
DB3_E1_All12ch,B17,8,D_v2_no_detach,zero_50pct,0.9998680618074206,0.998424493546573,0.0,0.0031561335462772836,1.032989263534546,1.5411567045034171,0.7512664799330234,51.25376215531309,0.6289518475532532,DB3,3,50,2,0,0,4,0.7731234314396532,0.744795268629737
DB3_E1_All12ch,B17,8,D_v2_no_detach,lift_25pct,0.9997769064373441,0.9941320899514913,0.001460187086470454,0.0034425938601161054,1.032989263534546,1.5545363054122567,0.732804332242403,52.859781065691685,0.6289518475532532,DB3,3,50,2,0,0,4,0.7910107232489163,0.7685391282539467
DB3_E1_All12ch,B17,8,D_v2_no_detach,lift_50pct,0.9997807145118713,0.9976142742424968,0.0014069510989428854,0.003369077496387558,1.032989263534546,1.5545763539421487,0.754376301824983,51.472973376681175,0.6289518475532532,DB3,3,50,2,0,0,4,0.7738535249828885,0.7463784484949026
DB3_E1_All12ch,B17,8,D_v2_no_detach,full_emg,,1.0,0.0,,1.032989263534546,1.5413839130539777,0.9509837175983559,38.303989337557134,0.6289518475532532,DB3,3,50,2,0,0,4,0.6462696783025325,0.5978595050543728
DB3_E1_All12ch,B17,8,D_v2_no_detach,full_acc,,0.0,,0.0034337211955281772,1.032989263534546,,,,0.6289518475532532,DB3,3,50,2,0,0,4,0.3891854893908282,0.38532438975784117
DB3_E1_All12ch,B17,9,C2,clean,,0.0,,0.0018079717389855362,1.4086700280507405,,,,,DB3,3,90,5,0,0,14,0.8497300539892021,0.8353926952671467
DB3_E1_All12ch,B17,9,C2,noise_25pct,0.9998275968763565,0.9956169350888979,0.003343775689306583,0.0018107489613188473,1.4086700280507405,1.8640770606388546,1.8640770606388546,0.0,,DB3,3,90,5,0,0,14,0.8209691395054323,0.8050099895660617
DB3_E1_All12ch,B17,9,C2,noise_50pct,0.9998317294650608,0.9975099332450886,0.0031604790153080494,0.0018163034059854694,1.4086700280507405,1.863961540820318,1.863961540820318,0.0,,DB3,3,90,5,0,0,14,0.7886422715456908,0.7723492833502211
DB3_E1_All12ch,B17,9,C2,zero_25pct,1.0,0.9973084840556159,0.0,0.0017996400719856032,1.4086700280507405,1.866101049222647,1.866101049222647,0.0,,DB3,3,90,5,0,0,14,0.8218023062054255,0.8077074836178699
DB3_E1_All12ch,B17,9,C2,zero_50pct,1.0,0.9991204884635073,0.0,0.0017607589593192474,1.4086700280507405,1.8662043289474093,1.8662043289474093,0.0,,DB3,3,90,5,0,0,14,0.7871425714857029,0.771158276223194
DB3_E1_All12ch,B17,9,C2,lift_25pct,0.9999288452996149,0.9959346476723434,0.0026772423293119157,0.0018218578506520918,1.4086700280507405,1.8686781136411783,1.8686781136411783,0.0,,DB3,3,90,5,0,0,14,0.8177031260414583,0.8023957893888946
DB3_E1_All12ch,B17,9,C2,lift_50pct,0.9999288055631849,0.9977132230121967,0.002766113443977871,0.001805194516652225,1.4086700280507405,1.868282144902975,1.868282144902975,0.0,,DB3,3,90,5,0,0,14,0.7848097047257215,0.768352631864146
DB3_E1_All12ch,B17,9,C2,full_emg,,1.0,0.0,,1.4086700280507405,1.866228722086042,1.866228722086042,0.0,,DB3,3,90,5,0,0,14,0.6701659668066386,0.6510289687646528
DB3_E1_All12ch,B17,9,C2,full_acc,,0.0,,0.0018079717389855362,1.4086700280507405,,,,,DB3,3,90,5,0,0,14,0.545490901819636,0.5467152897065605
DB3_E1_All12ch,B17,9,D_v2_joint,clean,,0.0,,0.0019496100779844028,1.2853691577911377,,,,0.6063044865926107,DB3,3,90,5,0,0,14,0.8518296340731853,0.8397599411670186
DB3_E1_All12ch,B17,9,D_v2_joint,noise_25pct,0.999714301692115,0.9949944783317276,0.00413250683196694,0.0019625704488731885,1.2853691577911377,1.8486923419637507,1.0575144796168587,42.79846358781225,0.6063044865926107,DB3,3,90,5,0,0,14,0.8305672198893554,0.8167777031179734
DB3_E1_All12ch,B17,9,D_v2_joint,noise_50pct,0.9997478855980767,0.9970392901775963,0.003915883489968673,0.001999600079984003,1.2853691577911377,1.8486001898154942,1.0702727625157724,42.10567563998322,0.6063044865926107,DB3,3,90,5,0,0,14,0.7997067253216024,0.7846709113976272
DB3_E1_All12ch,B17,9,D_v2_joint,zero_25pct,1.0000000264909532,0.9972640767198246,0.0,0.0018292637768742546,1.2853691577911377,1.8519238835293905,1.0559042343077014,42.98399471721956,0.6063044865926107,DB3,3,90,5,0,0,14,0.8309338132373525,0.8186489312203283
DB3_E1_All12ch,B17,9,D_v2_joint,zero_50pct,1.0000000596046448,0.9990400665555775,0.0,0.0019218378546512923,1.2853691577911377,1.8520281428771284,1.072128731515969,42.11115338864672,0.6063044865926107,DB3,3,90,5,0,0,14,0.7972072252216224,0.7832115749838553
DB3_E1_All12ch,B17,9,D_v2_joint,lift_25pct,0.9998998244603475,0.9957084122819205,0.0026328067719789375,0.001988491190650759,1.2853691577911377,1.852223758105595,1.0553159947861763,43.02373568621977,0.6063044865926107,DB3,3,90,5,0,0,14,0.8287675798173698,0.8154643734174304
DB3_E1_All12ch,B17,9,D_v2_joint,lift_50pct,0.9998964468638102,0.9977526759946271,0.0025050545446466265,0.001988491190650759,1.2853691577911377,1.8522064283847282,1.072902551088159,42.07389193993973,0.6063044865926107,DB3,3,90,5,0,0,14,0.7992734786376058,0.7845638328276595
DB3_E1_All12ch,B17,9,D_v2_joint,full_emg,,1.0,0.0,,1.2853691577911377,1.8519534613749176,1.190110822131314,35.73634914672488,0.6063044865926107,DB3,3,90,5,0,0,14,0.6773645270945811,0.663895359591716
DB3_E1_All12ch,B17,9,D_v2_joint,full_acc,,0.0,,0.0019496100779844028,1.2853691577911377,,,,0.6063044865926107,DB3,3,90,5,0,0,14,0.5455908818236352,0.544155591232884
DB3_E1_All12ch,B17,9,D_v2_no_bypass,clean,,0.0,,0.0014830367259881358,0.387034793694814,,,,0.5,DB3,3,90,5,0,0,14,0.8437312537492501,0.8253685257325051
DB3_E1_All12ch,B17,9,D_v2_no_bypass,noise_25pct,0.9996531671947904,0.9947730427870377,0.005998800239952009,0.001481185244432595,0.387034793694814,1.0328226042581787,0.6698204916968825,35.131680006719726,0.5,DB3,3,90,5,0,0,14,0.8191028460974472,0.7996553982422171
DB3_E1_All12ch,B17,9,D_v2_no_bypass,noise_50pct,0.9996918174955579,0.9963719464690733,0.005743295785287386,0.0014941456153213803,0.387034793694814,1.0329079653373603,0.6457019467511405,37.47109973142404,0.5,DB3,3,90,5,0,0,14,0.7869426114777044,0.7667927449248371
DB3_E1_All12ch,B17,9,D_v2_no_bypass,zero_25pct,0.9999932977888318,0.9978940341270662,0.0,0.001407125982210965,0.387034793694814,1.0377657099409134,0.6695309671595461,35.45296383436338,0.5,DB3,3,90,5,0,0,14,0.8208358328334334,0.802281902724216
DB3_E1_All12ch,B17,9,D_v2_no_bypass,zero_50pct,0.9999948740005493,0.9992479747110021,0.0,0.0015052545046546247,0.387034793694814,1.03781276100115,0.6466345095037739,37.6614110893625,0.5,DB3,3,90,5,0,0,14,0.7839765380257281,0.7642535921453106
DB3_E1_All12ch,B17,9,D_v2_no_bypass,lift_25pct,0.99994519021776,0.996186814500458,0.0031549245706414277,0.0014922941337658395,0.387034793694814,1.0375637945159617,0.6643509114546293,35.9430798463876,0.5,DB3,3,90,5,0,0,14,0.8179364127174565,0.7984468744576798
DB3_E1_All12ch,B17,9,D_v2_no_bypass,lift_50pct,0.9999452431996664,0.997734753899084,0.003066053455975472,0.0014608189473216467,0.387034793694814,1.037662579516747,0.6447232012723266,37.83940563674275,0.5,DB3,3,90,5,0,0,14,0.7871425714857029,0.76709978523919
DB3_E1_All12ch,B17,9,D_v2_no_bypass,full_emg,,1.0,0.0,,0.387034793694814,1.037790305965135,0.6295732973784824,39.30501195692396,0.5,DB3,3,90,5,0,0,14,0.6793641271745651,0.6640580162759798
DB3_E1_All12ch,B17,9,D_v2_no_bypass,full_acc,,0.0,,0.0014830367259881358,0.387034793694814,,,,0.5,DB3,3,90,5,0,0,14,0.5737852429514096,0.5708578137815237
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,clean,,0.0,,0.0017663134039858693,1.3583546876907349,,,,0.6396280328432719,DB3,3,90,5,0,0,14,0.852629474105179,0.8396858976466429
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,noise_25pct,0.9998250603675842,0.9959624451947859,0.0026661334399786713,0.001807045998207766,1.3583546876907349,1.8373256263061644,2.0042698278067372,-9.087139327388615,0.6396280328432719,DB3,3,90,5,0,0,14,0.8280343931213757,0.8134306565805808
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,noise_50pct,0.9998380806710984,0.9977913663758522,0.0025605989913128485,0.001855184518651825,1.3583546876907349,1.8371665882545176,2.0530257886153773,-11.750207804385917,0.6396280328432719,DB3,3,90,5,0,0,14,0.7891088448976872,0.7717019761896003
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,zero_25pct,1.0000000529819062,0.997407931638663,0.0,0.0017329867359861361,1.3583546876907349,1.8372256946062082,2.0054355699690403,-9.15664519538402,0.6396280328432719,DB3,3,90,5,0,0,14,0.8275678197693795,0.8142829393058029
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,zero_50pct,1.0,0.9991260024701701,0.0,0.0017496500699860026,1.3583546876907349,1.8372723465660117,2.055669289513425,-11.887549426496712,0.6396280328432719,DB3,3,90,5,0,0,14,0.7872758781577018,0.7699715926034058
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,lift_25pct,0.99994424978892,0.9963962484469988,0.001877402297318314,0.0017811252564301954,1.3583546876907349,1.8387841569615375,2.0093349755504675,-9.276184468776348,0.6396280328432719,DB3,3,90,5,0,0,14,0.8255682196893955,0.810963679590233
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,lift_50pct,0.9999422629674276,0.9980612531618857,0.0020773623053167143,0.0017996400719856032,1.3583546876907349,1.8388085047557132,2.0586303146195983,-11.955231398373869,0.6396280328432719,DB3,3,90,5,0,0,14,0.7902086249416782,0.772872192103442
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.3583546876907349,1.8373622239372978,2.1851114162702583,-18.927398763936235,0.6396280328432719,DB3,3,90,5,0,0,14,0.6933613277344531,0.6792266295472554
DB3_E1_All12ch,B17,9,D_v2_no_imp_loss,full_acc,,0.0,,0.0017663134039858693,1.3583546876907349,,,,0.6396280328432719,DB3,3,90,5,0,0,14,0.5465906818636274,0.5466286511685993
DB3_E1_All12ch,B17,9,D_v2_no_detach,clean,,0.0,,0.001824635072985403,1.2782767216364543,,,,0.6258429288864136,DB3,3,90,5,0,0,14,0.8512297540491902,0.8391779442750092
DB3_E1_All12ch,B17,9,D_v2_no_detach,noise_25pct,0.9995964633093939,0.9909516433802996,0.012641916061232198,0.0017959371088745214,1.2782767216364543,1.811010944134743,1.0054678356695277,44.47934749313543,0.6258429288864136,DB3,3,90,5,0,0,14,0.8330333933213357,0.8199206665986186
DB3_E1_All12ch,B17,9,D_v2_no_detach,noise_50pct,0.9996270934740702,0.9930200518635391,0.012075362705236731,0.0018107489613188473,1.2782767216364543,1.8108663759395853,1.0156676830271476,43.91194833205946,0.6258429288864136,DB3,3,90,5,0,0,14,0.8075718189695394,0.7931715019030022
DB3_E1_All12ch,B17,9,D_v2_no_detach,zero_25pct,1.0000000264909532,0.9974187524461303,0.0,0.001725580809763973,1.2782767216364543,1.8440673854356395,1.0467305322983431,43.23874478836228,0.6258429288864136,DB3,3,90,5,0,0,14,0.83000066653336,0.8173158020603225
DB3_E1_All12ch,B17,9,D_v2_no_detach,zero_50pct,1.0000000198682149,0.9990816498252784,0.0,0.0018385211846519585,1.2782767216364543,1.8441651120539222,1.0622567147413478,42.399765668420976,0.6258429288864136,DB3,3,90,5,0,0,14,0.7969739385456243,0.7824313282577396
DB3_E1_All12ch,B17,9,D_v2_no_detach,lift_25pct,0.99982221921285,0.9954722587670902,0.0035770623653047164,0.0018292637768742546,1.2782767216364543,1.8400405607095813,1.0323140284664765,43.89724491288984,0.6258429288864136,DB3,3,90,5,0,0,14,0.8300673198693594,0.8166577193700421
DB3_E1_All12ch,B17,9,D_v2_no_detach,lift_50pct,0.9998184177610611,0.9972757745909561,0.003649270145970806,0.0017940856273189806,1.2782767216364543,1.8398145145131333,1.048702779636181,42.9995482903168,0.6258429288864136,DB3,3,90,5,0,0,14,0.801606345397587,0.7872680670630882
DB3_E1_All12ch,B17,9,D_v2_no_detach,full_emg,,1.0,0.0,,1.2782767216364543,1.8441202553240037,1.1792829873617994,36.05024298539308,0.6258429288864136,DB3,3,90,5,0,0,14,0.6782643471305739,0.6653433634905704
DB3_E1_All12ch,B17,9,D_v2_no_detach,full_acc,,0.0,,0.001824635072985403,1.2782767216364543,,,,0.6258429288864136,DB3,3,90,5,0,0,14,0.5421915616876625,0.5400196969081499
DB3_E1_All12ch,B17,10,C2,clean,,0.0,,0.004069355980184006,1.6874654293060303,,,,,DB3,3,50,5,0,1.66,0,0.5840274375306223,0.5772623266424334
DB3_E1_All12ch,B17,10,C2,noise_25pct,0.9996258417765299,0.9917941231011355,0.004264431016023373,0.004070868189764155,1.6874654293060303,2.0929135947030097,2.0929135947030097,0.0,,DB3,3,50,5,0,1.66,0,0.5517720071860199,0.5452579334163982
DB3_E1_All12ch,B17,10,C2,noise_50pct,0.9996318883366054,0.9957804386670047,0.004318870560908778,0.0041192588963289605,1.6874654293060303,2.093151453601641,2.093151453601641,0.0,,DB3,3,50,5,0,1.66,0,0.5132288094071534,0.5066999876924836
DB3_E1_All12ch,B17,10,C2,zero_25pct,0.9999392165078058,0.9939220505852772,0.0,0.004076917028084756,1.6874654293060303,2.091826638759512,2.091826638759512,0.0,,DB3,3,50,5,0,1.66,0,0.5535685121672382,0.5466397873515004
DB3_E1_All12ch,B17,10,C2,zero_50pct,0.9999415742026435,0.9979266038278783,0.0,0.004155551926252564,1.6874654293060303,2.0912911263880365,2.0912911263880365,0.0,,DB3,3,50,5,0,1.66,0,0.5108606892046382,0.5044821850957323
DB3_E1_All12ch,B17,10,C2,lift_25pct,0.9997227125697665,0.9927051834867214,0.002377193459996008,0.004095063543046558,1.6874654293060303,2.090910648570396,2.090910648570396,0.0,,DB3,3,50,5,0,1.66,0,0.552860798083728,0.5459565288346316
DB3_E1_All12ch,B17,10,C2,lift_50pct,0.9997463093863593,0.996693572636242,0.002395339974957809,0.00422360135735932,1.6874654293060303,2.090934346123619,2.090934346123619,0.0,,DB3,3,50,5,0,1.66,0,0.509227502858076,0.5026767534600225
DB3_E1_All12ch,B17,10,C2,full_emg,,1.0,0.0,,1.6874654293060303,2.091300611955053,2.091300611955053,0.0,,DB3,3,50,5,0,1.66,0,0.4101747509390821,0.40349161593792604
DB3_E1_All12ch,B17,10,C2,full_acc,,0.0,,0.004069355980184006,1.6874654293060303,,,,,DB3,3,50,5,0,1.66,0,0.4041319614568022,0.39837555545433573
DB3_E1_All12ch,B17,10,D_v2_joint,clean,,0.0,,0.0046001415428167025,1.5752761363983154,,,,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5710436060754532,0.5646640765969725
DB3_E1_All12ch,B17,10,D_v2_joint,noise_25pct,0.9996466769112481,0.9912586492745504,0.003620229734879417,0.004651556668541806,1.5752761363983154,2.120572120818029,1.2924869141922877,39.05045265643768,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5519081060482334,0.5447559762397756
DB3_E1_All12ch,B17,10,D_v2_joint,noise_50pct,0.999664134449429,0.9958690361369437,0.0036882791659861723,0.00457745839911445,1.5752761363983154,2.1209209733026877,1.3118460734085167,38.14722238264631,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5265120583591921,0.5190854831784112
DB3_E1_All12ch,B17,10,D_v2_joint,zero_25pct,0.9999281499120926,0.9932329598935956,0.0,0.0045426775787709974,1.5752761363983154,2.1214482772643866,1.2902696150771582,39.18024076324634,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5540856878436496,0.547365714537968
DB3_E1_All12ch,B17,10,D_v2_joint,zero_50pct,0.9999301698472766,0.9977279208186706,0.0,0.004554775255412198,1.5752761363983154,2.1208237784139268,1.309674992207457,38.24732870710659,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.527437530622244,0.5203515271906646
DB3_E1_All12ch,B17,10,D_v2_joint,lift_25pct,0.9997407595316569,0.9920490515181454,0.0021775817954161904,0.004606190381137303,1.5752761363983154,2.1171180354139403,1.2903983575489884,39.04982666424377,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5543034460231913,0.5473165951702493
DB3_E1_All12ch,B17,10,D_v2_joint,lift_50pct,0.9997595217492844,0.9966042703732141,0.002104995735568984,0.00469541074636616,1.5752761363983154,2.1171265669404455,1.3109991900473918,38.07665776619905,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5279819260710981,0.5205237453134233
DB3_E1_All12ch,B17,10,D_v2_joint,full_emg,,1.0,0.0,,1.5752761363983154,2.12084729831352,1.519613001326259,28.34933721029873,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.43214110730034294,0.42157046148579874
DB3_E1_All12ch,B17,10,D_v2_joint,full_acc,,0.0,,0.0046001415428167025,1.5752761363983154,,,,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.4028254123795525,0.3973875831190658
DB3_E1_All12ch,B17,10,D_v2_no_bypass,clean,,0.0,,0.0034977407588872556,0.4116682509581248,,,,0.5,DB3,3,50,5,0,1.66,0,0.6008492569002123,0.5948216637694811
DB3_E1_All12ch,B17,10,D_v2_no_bypass,noise_25pct,0.9997293684217666,0.9925863560295952,0.004445896165641388,0.0034750576151850038,0.4116682509581248,1.0094206153136136,0.7599617760669495,24.617841960833058,0.5,DB3,3,50,5,0,1.66,0,0.56456530023409,0.558212662416858
DB3_E1_All12ch,B17,10,D_v2_no_bypass,noise_50pct,0.999705453713735,0.9958747461733553,0.004709020632587511,0.003534033788810859,0.4116682509581248,1.0094844389115407,0.7500238049904683,25.610454875426154,0.5,DB3,3,50,5,0,1.66,0,0.525069410419729,0.5190260693032078
DB3_E1_All12ch,B17,10,D_v2_no_bypass,zero_25pct,0.999921096695794,0.9948600897559189,0.0,0.0034448134235820008,0.4116682509581248,1.0134582933514587,0.7608421608932204,24.83615730616295,0.5,DB3,3,50,5,0,1.66,0,0.5648102781860743,0.55900158113548
DB3_E1_All12ch,B17,10,D_v2_no_bypass,zero_50pct,0.9999206198586359,0.998292704823733,0.0,0.0034206180702995984,0.4116682509581248,1.01348106616415,0.7488958726664765,26.020652280694573,0.5,DB3,3,50,5,0,1.66,0,0.5246611138330883,0.5190305007377368
DB3_E1_All12ch,B17,10,D_v2_no_bypass,lift_25pct,0.999788502852122,0.9935851642431182,0.0022955341426679006,0.0035294971600704082,0.4116682509581248,1.0104227316195307,0.7572377380809411,24.963302255138103,0.5,DB3,3,50,5,0,1.66,0,0.5660896074908814,0.5599204891708301
DB3_E1_All12ch,B17,10,D_v2_no_bypass,lift_50pct,0.9997980660862392,0.997129880453155,0.0023091440288892516,0.0034342279565209503,0.4116682509581248,1.0104938582453915,0.7466468609698991,26.02146563625946,0.5,DB3,3,50,5,0,1.66,0,0.5261582013174371,0.5202005363105466
DB3_E1_All12ch,B17,10,D_v2_no_bypass,full_emg,,1.0,0.0,,0.4116682509581248,1.0134900175381791,0.75605053551983,25.323734568868048,0.5,DB3,3,50,5,0,1.66,0,0.4277315041646252,0.4215362807736161
DB3_E1_All12ch,B17,10,D_v2_no_bypass,full_acc,,0.0,,0.0034977407588872556,0.4116682509581248,,,,0.5,DB3,3,50,5,0,1.66,0,0.44422668626490286,0.4412614335591034
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,clean,,0.0,,0.004321138875279003,1.6427062352498372,,,,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5795361750775764,0.5732530234977075
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,noise_25pct,0.9996386898888482,0.9918423384129262,0.0033933982978568964,0.004333992656710278,1.6427062352498372,2.07659051929083,2.4077677433094142,-15.944314191882052,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5584136316620393,0.5506120880573437
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,noise_50pct,0.9996436966790093,0.9960843074920481,0.0034705209864445536,0.004364236848313281,1.6427062352498372,2.0768149140041925,2.460390944032205,-18.465574627885278,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5212042027328652,0.5132971281486195
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,zero_25pct,0.9999102552731832,0.9936000347008772,0.0,0.004294675207626375,1.6427062352498372,2.0746975416361155,2.412350838892751,-16.27049979363919,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5549022810169307,0.5473242713692633
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,zero_50pct,0.9999147123760648,0.9978159945200135,0.0,0.004377846734534633,1.6427062352498372,2.074021457182376,2.463441008306353,-18.7716125431998,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5164951821002776,0.5093607030080434
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,lift_25pct,0.9997172620561386,0.9927236454151099,0.001760211951294754,0.004291650788466075,1.6427062352498372,2.0728970065470644,2.4047672542087772,-16.004699967961894,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5583319723447112,0.5502173934502925
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,lift_50pct,0.9997378720177545,0.9968601253496786,0.0019053840709891666,0.004382383363275083,1.6427062352498372,2.073016798881998,2.457948645941931,-18.563096605471085,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5187544232130219,0.5104012642871919
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.6427062352498372,2.0740812783018936,2.6185949108774733,-26.246519911522928,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.4244651314715009,0.41371536037631707
DB3_E1_All12ch,B17,10,D_v2_no_imp_loss,full_acc,,0.0,,0.004321138875279003,1.6427062352498372,,,,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.4074799934672546,0.40190712615032087
DB3_E1_All12ch,B17,10,D_v2_no_detach,clean,,0.0,,0.005995154880505199,1.5766127506891887,,,,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5721868365180467,0.5655257815830099
DB3_E1_All12ch,B17,10,D_v2_no_detach,noise_25pct,0.9994305107328628,0.9872723794270755,0.007467290906781352,0.006048838320600529,1.5766127506891887,2.1030333113922204,1.2417630189610105,40.95278506816575,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5568348848603626,0.549176514528224
DB3_E1_All12ch,B17,10,D_v2_no_detach,noise_50pct,0.9994496835602654,0.9932358338447264,0.007558023481590361,0.005961130164951821,1.5766127506891887,2.102949526657248,1.2590548394516503,40.12792557866867,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5347324296368883,0.5270689958045711
DB3_E1_All12ch,B17,10,D_v2_no_detach,zero_25pct,0.9999532500902811,0.991233493306867,0.0,0.005903666200906116,1.5766127506891887,2.1198027194609526,1.277524525990585,39.7336018885228,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5549295007893734,0.5482033591650364
DB3_E1_All12ch,B17,10,D_v2_no_detach,zero_50pct,0.9999536739455329,0.9970409616708574,0.0,0.005938447021249568,1.5766127506891887,2.1192151976222924,1.2984119133582117,38.731259248922946,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5268386956285045,0.5197152244037229
DB3_E1_All12ch,B17,10,D_v2_no_detach,lift_25pct,0.9995773434638977,0.9896221157865459,0.003103054058468071,0.005942983649990019,1.5766127506891887,2.1135469636819644,1.2648956329483065,40.15212437841518,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5566715662257063,0.5492289196496806
DB3_E1_All12ch,B17,10,D_v2_no_detach,lift_50pct,0.9996012449264526,0.9955215125638764,0.0029351987950714067,0.006038252853539479,1.5766127506891887,2.1138211684842054,1.2865321409954282,39.13609439914779,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.530731123087811,0.5230768478984286
DB3_E1_All12ch,B17,10,D_v2_no_detach,full_emg,,1.0,0.0,,1.5766127506891887,2.1192629639730787,1.517881751969855,28.377276612923836,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.43467254613751427,0.4240033074183125
DB3_E1_All12ch,B17,10,D_v2_no_detach,full_acc,,0.0,,0.005995154880505199,1.5766127506891887,,,,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.4056018291687081,0.4000904073276342
DB3_E1_All12ch,B17,11,C2,clean,,0.0,,0.0035051546391752578,1.3151923418045044,,,,,DB3,3,90,4,0,5,5,0.8294158075601374,0.8144893602268756
DB3_E1_All12ch,B17,11,C2,noise_25pct,0.9994727770487467,0.9883423786015147,0.013012600229095075,0.0034211531118747613,1.3151923418045044,1.732675090312969,1.732675090312969,0.0,,DB3,3,90,4,0,5,5,0.8072394043528064,0.79158987155043
DB3_E1_All12ch,B17,11,C2,noise_50pct,0.9994456768035889,0.9918080262941755,0.012630775105001909,0.0036731576937762502,1.3151923418045044,1.7338650566175808,1.7338650566175808,0.0,,DB3,3,90,4,0,5,5,0.7706300114547537,0.7489243078150478
DB3_E1_All12ch,B17,11,C2,zero_25pct,0.9999229510625204,0.9948114291331409,0.0,0.0034771541300750923,1.3151923418045044,1.7516726057016925,1.7516726057016925,0.0,,DB3,3,90,4,0,5,5,0.8082016036655212,0.792961092153366
DB3_E1_All12ch,B17,11,C2,zero_50pct,0.9999266995324029,0.9982086611374035,0.0,0.0035891561664757542,1.3151923418045044,1.751578016007115,1.751578016007115,0.0,,DB3,3,90,4,0,5,5,0.7687056128293243,0.7484773658851029
DB3_E1_All12ch,B17,11,C2,lift_25pct,0.9995678199662102,0.9923466735453804,0.004887361588392516,0.0034873361333842435,1.3151923418045044,1.75063098200647,1.75063098200647,0.0,,DB3,3,90,4,0,5,5,0.807651775486827,0.7920551177090293
DB3_E1_All12ch,B17,11,C2,lift_50pct,0.9995595945252312,0.9959349728261442,0.004635357006491027,0.0034898816342115307,1.3151923418045044,1.751007129993886,1.751007129993886,0.0,,DB3,3,90,4,0,5,5,0.766368843069874,0.7461787534423828
DB3_E1_All12ch,B17,11,C2,full_emg,,1.0,0.0,,1.3151923418045044,1.7517116410803277,1.7517116410803277,0.0,,DB3,3,90,4,0,5,5,0.6360137457044673,0.576570717864107
DB3_E1_All12ch,B17,11,C2,full_acc,,0.0,,0.0035051546391752578,1.3151923418045044,,,,,DB3,3,90,4,0,5,5,0.5630240549828178,0.5511189035491934
DB3_E1_All12ch,B17,11,D_v2_joint,clean,,0.0,,0.004089347079037801,1.2184383869171143,,,,0.5929633975028992,DB3,3,90,4,0,5,5,0.8307903780068729,0.8164316823860222
DB3_E1_All12ch,B17,11,D_v2_joint,noise_25pct,0.9995028707716199,0.9871692443993864,0.01344024436807942,0.004067710322005855,1.2184383869171143,1.7415852242162642,1.0085259617896307,42.08641969354323,0.5929633975028992,DB3,3,90,4,0,5,5,0.8074684994272623,0.7923492665068831
DB3_E1_All12ch,B17,11,D_v2_joint,noise_50pct,0.9994905922147962,0.991302872172611,0.013127147766323025,0.004184803360061092,1.2184383869171143,1.7426564141678502,1.0264858851623204,41.09117416350721,0.5929633975028992,DB3,3,90,4,0,5,5,0.7816265750286369,0.7631361894965808
DB3_E1_All12ch,B17,11,D_v2_joint,zero_25pct,0.9999357859293619,0.9939887653396968,0.0,0.004032073310423825,1.2184383869171143,1.7622805568251547,1.0239383334092123,41.89197400228627,0.5929633975028992,DB3,3,90,4,0,5,5,0.8082932416953036,0.7928941583816909
DB3_E1_All12ch,B17,11,D_v2_joint,zero_50pct,0.9999096526039971,0.9978740516571567,0.0,0.004261168384879725,1.2184383869171143,1.7621704442786006,1.0440586041644038,40.747056688024735,0.5929633975028992,DB3,3,90,4,0,5,5,0.7807101947308133,0.7635739698723354
DB3_E1_All12ch,B17,11,D_v2_joint,lift_25pct,0.9996128810776604,0.9913971330859187,0.00473463153875525,0.004179712358406517,1.2184383869171143,1.7605293622055935,1.0275876023855064,41.62669776868652,0.5929633975028992,DB3,3,90,4,0,5,5,0.8101260022909508,0.7943428150463147
DB3_E1_All12ch,B17,11,D_v2_joint,lift_50pct,0.9996273650063409,0.995757381080988,0.004329896907216495,0.004154257350133639,1.2184383869171143,1.760790179422557,1.045051068461729,40.644102440920676,0.5929633975028992,DB3,3,90,4,0,5,5,0.7826345933562427,0.7657427454764635
DB3_E1_All12ch,B17,11,D_v2_joint,full_emg,,1.0,0.0,,1.2184383869171143,1.762323482689306,1.2030223464426444,31.73125942869846,0.5929633975028992,DB3,3,90,4,0,5,5,0.6309278350515464,0.5783607748990894
DB3_E1_All12ch,B17,11,D_v2_joint,full_acc,,0.0,,0.004089347079037801,1.2184383869171143,,,,0.5929633975028992,DB3,3,90,4,0,5,5,0.5639862542955326,0.549429090085365
DB3_E1_All12ch,B17,11,D_v2_no_bypass,clean,,0.0,,0.004284077892325315,0.3488462269306183,,,,0.5,DB3,3,90,4,0,5,5,0.8416494845360823,0.824493801974506
DB3_E1_All12ch,B17,11,D_v2_no_bypass,noise_25pct,0.9990963935852051,0.9815341255095499,0.023703703703703703,0.004327351406389207,0.3488462269306183,1.017384322561116,0.6620140516616863,34.926645461655426,0.5,DB3,3,90,4,0,5,5,0.8120504009163803,0.7942511702667279
DB3_E1_All12ch,B17,11,D_v2_no_bypass,noise_50pct,0.9990856713718838,0.9856677175104328,0.024024436807941963,0.004306987399770905,0.3488462269306183,1.017281331132179,0.6161951377445639,39.42363423707919,0.5,DB3,3,90,4,0,5,5,0.771729667812142,0.7518736734542247
DB3_E1_All12ch,B17,11,D_v2_no_bypass,zero_25pct,0.9998916586240133,0.9936037281864896,0.0,0.0042917143948071786,0.3488462269306183,1.0454325732369147,0.6699072934303087,35.90989184786539,0.5,DB3,3,90,4,0,5,5,0.8140664375715922,0.796024847942007
DB3_E1_All12ch,B17,11,D_v2_no_bypass,zero_50pct,0.9998639490869309,0.9978397675291806,0.0,0.004329896907216495,0.3488462269306183,1.045440570461518,0.6257173007859808,40.137679365780336,0.5,DB3,3,90,4,0,5,5,0.7761741122565865,0.7564884763965272
DB3_E1_All12ch,B17,11,D_v2_no_bypass,lift_25pct,0.9997385210461087,0.9921789278123078,0.0031156930126002296,0.004200076365024818,0.3488462269306183,1.0430735705313838,0.6670657198906582,36.036389798222636,0.5,DB3,3,90,4,0,5,5,0.8109507445589922,0.792860542691817
DB3_E1_All12ch,B17,11,D_v2_no_bypass,lift_50pct,0.9997366335656906,0.9963518605305349,0.0030164184803360057,0.004284077892325315,0.3488462269306183,1.0432088837872462,0.6253552265195571,40.04343547175811,0.5,DB3,3,90,4,0,5,5,0.7745246277205039,0.7560557627792571
DB3_E1_All12ch,B17,11,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3488462269306183,1.0454504355286405,0.5688233292458701,45.585843571957355,0.5,DB3,3,90,4,0,5,5,0.6307903780068728,0.5771351518425595
DB3_E1_All12ch,B17,11,D_v2_no_bypass,full_acc,,0.0,,0.004284077892325315,0.3488462269306183,,,,0.5,DB3,3,90,4,0,5,5,0.6134707903780069,0.602818080130091
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,clean,,0.0,,0.003974799541809851,1.2716575860977173,,,,0.650026261806488,DB3,3,90,4,0,5,5,0.8301030927835051,0.8147159569971772
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,noise_25pct,0.9995509121153089,0.9883240049661057,0.01140893470790378,0.0039811632938780706,1.2716575860977173,1.7110672683650987,1.8153974750519308,-6.097009766172576,0.650026261806488,DB3,3,90,4,0,5,5,0.8186941580756013,0.80446887706605
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,noise_50pct,0.999527586830987,0.9923810975395114,0.010943108056510116,0.004238258877434135,1.2716575860977173,1.7120139988834049,1.865447617803838,-8.960644433040239,0.650026261806488,DB3,3,90,4,0,5,5,0.7866208476517754,0.7696593116345429
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,zero_25pct,0.9999208847681681,0.9942222977601748,0.0,0.0038742522591319844,1.2716575860977173,1.726663649458155,1.8398465484715272,-6.553950748982122,0.650026261806488,DB3,3,90,4,0,5,5,0.8211225658648339,0.8072203624475468
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,zero_50pct,0.999911579820845,0.9980184780910544,0.0,0.003970981290568921,1.2716575860977173,1.7264923216605652,1.8879687574661703,-9.350726069404613,0.650026261806488,DB3,3,90,4,0,5,5,0.7878579610538373,0.7724443068066859
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,lift_25pct,0.9995664490593805,0.9917514282089877,0.004704085528827797,0.0039506172839506165,1.2716575860977173,1.7273335791916031,1.8382937179526877,-6.423533494922682,0.650026261806488,DB3,3,90,4,0,5,5,0.8164948453608246,0.8017582339161679
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,lift_50pct,0.9995539055930243,0.9958181023141092,0.004375715922107675,0.003986254295532646,1.2716575860977173,1.7275823859917943,1.8900640137269438,-9.404010780959842,0.650026261806488,DB3,3,90,4,0,5,5,0.7869415807560137,0.7716708284948557
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2716575860977173,1.7266676220424124,2.0992705430832928,-21.572014481023903,0.650026261806488,DB3,3,90,4,0,5,5,0.6349140893470789,0.5839812048543235
DB3_E1_All12ch,B17,11,D_v2_no_imp_loss,full_acc,,0.0,,0.003974799541809851,1.2716575860977173,,,,0.650026261806488,DB3,3,90,4,0,5,5,0.5700343642611684,0.5580865483986358
DB3_E1_All12ch,B17,11,D_v2_no_detach,clean,,0.0,,0.00434135166093929,1.2057029803593953,,,,0.6242783864339193,DB3,3,90,4,0,5,5,0.8285910652920961,0.8146774509379253
DB3_E1_All12ch,B17,11,D_v2_no_detach,noise_25pct,0.9991108642684089,0.980025313893312,0.0267430316914853,0.004306987399770906,1.2057029803593953,1.6961378652972048,0.9491344464555634,44.036619930834924,0.6242783864339193,DB3,3,90,4,0,5,5,0.810171821305842,0.7947850137112619
DB3_E1_All12ch,B17,11,D_v2_no_detach,noise_50pct,0.9990914927588568,0.984697033951456,0.025903016418480335,0.0043604429171439476,1.2057029803593953,1.6972814395333986,0.962184263905368,43.30515860896861,0.6242783864339193,DB3,3,90,4,0,5,5,0.7902405498281787,0.7728362489410673
DB3_E1_All12ch,B17,11,D_v2_no_detach,zero_25pct,0.9999273353152806,0.993635744526021,0.0,0.004271350388188876,1.2057029803593953,1.7451518262547816,1.007122918758833,42.286138420728825,0.6242783864339193,DB3,3,90,4,0,5,5,0.80815578465063,0.7930118067490954
DB3_E1_All12ch,B17,11,D_v2_no_detach,zero_50pct,0.9999007516437106,0.9977182814663769,0.0,0.00457426498663612,1.2057029803593953,1.7450286436117344,1.0293667084169824,41.00861452534505,0.6242783864339193,DB3,3,90,4,0,5,5,0.7791523482245131,0.761794602369725
DB3_E1_All12ch,B17,11,D_v2_no_detach,lift_25pct,0.9995636807547675,0.9909421170747524,0.005131729667812141,0.004352806414662084,1.2057029803593953,1.7407594292320427,0.9911042622406548,43.0611497001017,0.6242783864339193,DB3,3,90,4,0,5,5,0.8108591065292096,0.7952714696526907
DB3_E1_All12ch,B17,11,D_v2_no_detach,lift_50pct,0.9995799395773145,0.9953936239549881,0.004841542573501337,0.004368079419625811,1.2057029803593953,1.741549570501966,1.0096667275243802,42.02208081779262,0.6242783864339193,DB3,3,90,4,0,5,5,0.7852920962199312,0.7686953494775431
DB3_E1_All12ch,B17,11,D_v2_no_detach,full_emg,,1.0,0.0,,1.2057029803593953,1.7451917392923522,1.1920009462540502,31.694048345139333,0.6242783864339193,DB3,3,90,4,0,5,5,0.6301030927835051,0.5772835080793578
DB3_E1_All12ch,B17,11,D_v2_no_detach,full_acc,,0.0,,0.00434135166093929,1.2057029803593953,,,,0.6242783864339193,DB3,3,90,4,0,5,5,0.563573883161512,0.5482105038588516
DB3_Standard6,B17,2,C2,clean,,0.0,,0.001990208599404002,1.3911506334940593,,,,,DB3,3,70,5,6,0,0,0.786206896551724,0.7654632926759041
DB3_Standard6,B17,2,C2,noise_25pct,0.999547561009725,0.9888469335370114,0.01610614445863488,0.002029232297431531,1.3911506334940593,1.7165583970582297,1.7165583970582297,0.0,,DB3,3,70,5,6,0,0,0.7593018305661984,0.7347105317232696
DB3_Standard6,B17,2,C2,noise_50pct,0.9995449715190463,0.9908868125651261,0.015971335319994326,0.0021285653469561515,1.3911506334940593,1.7171412566272595,1.7171412566272595,0.0,,DB3,3,70,5,6,0,0,0.7179650915283099,0.689250977832094
DB3_Standard6,B17,2,C2,zero_25pct,0.9999175270398458,0.9968034468293455,0.0,0.002138025637387068,1.3911506334940593,1.7456360014834538,1.7456360014834538,0.0,,DB3,3,70,5,6,0,0,0.7585355470412941,0.7340452843926052
DB3_Standard6,B17,2,C2,zero_50pct,0.9999504089355469,0.9989652162705892,0.0,0.0020718036043706543,1.3911506334940593,1.7456710437747525,1.7456710437747525,0.0,,DB3,3,70,5,6,0,0,0.7128139633886761,0.6817140093726973
DB3_Standard6,B17,2,C2,lift_25pct,0.9998373985290527,0.9952310966747295,0.0033915141194834682,0.0020528830235088218,1.3911506334940593,1.752334929787218,1.752334929787218,0.0,,DB3,3,70,5,6,0,0,0.7546615581098339,0.7307651815645184
DB3_Standard6,B17,2,C2,lift_50pct,0.9998595449659559,0.9973651427199673,0.0034127997729530295,0.0018518518518518521,1.3911506334940593,1.7527353924123574,1.7527353924123574,0.0,,DB3,3,70,5,6,0,0,0.7126862494678586,0.684959619420094
DB3_Standard6,B17,2,C2,full_emg,,1.0,0.0,,1.3911506334940593,1.7455105187107318,1.7455105187107318,0.0,,DB3,3,70,5,6,0,0,0.5661558109833972,0.493907920373454
DB3_Standard6,B17,2,C2,full_acc,,0.0,,0.001990208599404002,1.3911506334940593,,,,,DB3,3,70,5,6,0,0,0.4841634738186462,0.4668505930379345
DB3_Standard6,B17,2,D_v2_joint,clean,,0.0,,0.0030651340996168583,1.2696469227472942,,,,0.6161933739980062,DB3,3,70,5,6,0,0,0.786206896551724,0.7658633424333305
DB3_Standard6,B17,2,D_v2_joint,noise_25pct,0.9995091292593213,0.9862343859518234,0.018348233290762028,0.0030178326474622776,1.2696469227472942,1.699629225706173,0.980372507562545,42.32110067028762,0.6161933739980062,DB3,3,70,5,6,0,0,0.7669220945083014,0.7436876581151228
DB3_Standard6,B17,2,D_v2_joint,noise_50pct,0.9994879033830429,0.9895884528545547,0.017603235419327373,0.0030651340996168583,1.2696469227472942,1.7007861677118266,0.9959707180920353,41.442952293035695,0.6161933739980062,DB3,3,70,5,6,0,0,0.7364410387398893,0.7094458410039123
DB3_Standard6,B17,2,D_v2_joint,zero_25pct,0.9999171959029304,0.9954030492983782,0.0,0.0030793245352632326,1.2696469227472942,1.7347305061006202,0.9904491824284672,42.90504524584254,0.6161933739980062,DB3,3,70,5,6,0,0,0.7643252447850148,0.7394234535938683
DB3_Standard6,B17,2,D_v2_joint,zero_50pct,0.9999337196350098,0.9985052754010434,0.0,0.0029941819213849864,1.2696469227472942,1.7349080777284998,1.0097640866178206,41.79757563858622,0.6161933739980062,DB3,3,70,5,6,0,0,0.733163048105577,0.7054073253084558
DB3_Standard6,B17,2,D_v2_joint,lift_25pct,0.9998540017339917,0.994048726530469,0.0022846601390662693,0.003221228891726976,1.2696469227472942,1.740933839058443,1.0035934051812516,42.35344039857004,0.6161933739980062,DB3,3,70,5,6,0,0,0.7610472541507024,0.737011378153387
DB3_Standard6,B17,2,D_v2_joint,lift_50pct,0.9998662273089091,0.9973015503420233,0.0021995175251880235,0.0031999432382574145,1.2696469227472942,1.7409476854578474,1.0202299235433836,41.398692749421194,0.6161933739980062,DB3,3,70,5,6,0,0,0.7340570455512984,0.7085070045257819
DB3_Standard6,B17,2,D_v2_joint,full_emg,,1.0,0.0,,1.2696469227472942,1.734628580532819,1.1874157670230345,31.54798112167452,0.6161933739980062,DB3,3,70,5,6,0,0,0.5833971902937419,0.5217453908900196
DB3_Standard6,B17,2,D_v2_joint,full_acc,,0.0,,0.0030651340996168583,1.2696469227472942,,,,0.6161933739980062,DB3,3,70,5,6,0,0,0.4841634738186462,0.4659585930521346
DB3_Standard6,B17,2,D_v2_no_bypass,clean,,0.0,,0.0019795657726692207,0.3859255115191142,,,,0.5,DB3,3,70,5,6,0,0,0.7845466155810984,0.7648949492935658
DB3_Standard6,B17,2,D_v2_no_bypass,noise_25pct,0.9994923538631862,0.9821223836565262,0.029246487867177526,0.002029232297431531,0.3859255115191142,1.0184255681097787,0.6254698501583978,38.55033831747074,0.5,DB3,3,70,5,6,0,0,0.7504895700297999,0.7278140353297315
DB3_Standard6,B17,2,D_v2_no_bypass,noise_50pct,0.9994772540198432,0.9841969594833055,0.029168440471122464,0.0020008514261387824,0.3859255115191142,1.0185890963436757,0.6041347533622493,40.656716312157215,0.5,DB3,3,70,5,6,0,0,0.7225202213707961,0.695488369744771
DB3_Standard6,B17,2,D_v2_no_bypass,zero_25pct,0.9999594622188144,0.9970504497232797,0.0,0.0019724705548460337,0.3859255115191142,1.0505900940946507,0.6342485110710382,39.611636840378395,0.5,DB3,3,70,5,6,0,0,0.7540655598126863,0.7312920783851563
DB3_Standard6,B17,2,D_v2_no_bypass,zero_50pct,0.9999704096052383,0.999021885924662,0.0,0.0019582801191996594,0.3859255115191142,1.0506005408967896,0.6129970529588364,41.63605018040024,0.5,DB3,3,70,5,6,0,0,0.7191570881226054,0.6925639314870257
DB3_Standard6,B17,2,D_v2_no_bypass,lift_25pct,0.9999407331148783,0.9962275902711558,0.0013764722576983114,0.002062343313939738,0.3859255115191142,1.0542169645887511,0.6344418379839082,39.80208612880526,0.5,DB3,3,70,5,6,0,0,0.746700723712218,0.7250603715175097
DB3_Standard6,B17,2,D_v2_no_bypass,lift_50pct,0.9999391039212545,0.9983650595969632,0.0012771392081736908,0.0019937562083155954,0.3859255115191142,1.0543061992353084,0.6150895642026005,41.64412822073664,0.5,DB3,3,70,5,6,0,0,0.7169859514687101,0.6910009046177605
DB3_Standard6,B17,2,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3859255115191142,1.0505955706725174,0.6185654467529993,41.10804308363271,0.5,DB3,3,70,5,6,0,0,0.5816091954022988,0.5124800500247616
DB3_Standard6,B17,2,D_v2_no_bypass,full_acc,,0.0,,0.0019795657726692207,0.3859255115191142,,,,0.5,DB3,3,70,5,6,0,0,0.535249042145594,0.51304665223229
DB3_Standard6,B17,2,D_v2_no_imp_loss,clean,,0.0,,0.002011494252873563,1.3598568836847942,,,,0.6108071406682333,DB3,3,70,5,6,0,0,0.7808429118773946,0.7594140787897641
DB3_Standard6,B17,2,D_v2_no_imp_loss,noise_25pct,0.9995936751365662,0.9899909096405065,0.013807293883922234,0.0020434227330779053,1.3598568836847942,1.7012253909780164,1.7242218117308736,-1.3592179185840114,0.6108071406682333,DB3,3,70,5,6,0,0,0.7624521072796936,0.7372312198092512
DB3_Standard6,B17,2,D_v2_no_imp_loss,noise_50pct,0.9996048410733541,0.9921627320343535,0.01352348517099475,0.0020576131687242796,1.3598568836847942,1.7021774194164363,1.7757199121452756,-4.329719923551045,0.6108071406682333,DB3,3,70,5,6,0,0,0.729799914857386,0.7011873267250724
DB3_Standard6,B17,2,D_v2_no_imp_loss,zero_25pct,0.9999263154135809,0.9969090574726579,0.0,0.002067073459155196,1.3598568836847942,1.7257723468625834,1.7512837349175898,-1.4868136879712732,0.6108071406682333,DB3,3,70,5,6,0,0,0.7602383993188591,0.7352796565282214
DB3_Standard6,B17,2,D_v2_no_imp_loss,zero_50pct,0.9999545017878214,0.9990395463396876,0.0,0.0019228040300837232,1.3598568836847942,1.7258590339370972,1.805497575818655,-4.624797960515584,0.6108071406682333,DB3,3,70,5,6,0,0,0.7278416347381865,0.7006503553957953
DB3_Standard6,B17,2,D_v2_no_imp_loss,lift_25pct,0.99986289607154,0.9953667696651909,0.0030509436639704836,0.002076533749586112,1.3598568836847942,1.7320394706595816,1.7593341931423703,-1.5828241758622408,0.6108071406682333,DB3,3,70,5,6,0,0,0.7577266922094509,0.7324952291941482
DB3_Standard6,B17,2,D_v2_no_imp_loss,lift_50pct,0.9998800423410205,0.9975254645200972,0.0030580388817936714,0.0018873279409677877,1.3598568836847942,1.7322125233344527,1.812962675751909,-4.670145948714814,0.6108071406682333,DB3,3,70,5,6,0,0,0.723158790974883,0.6976402124293478
DB3_Standard6,B17,2,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.3598568836847942,1.7257404183937977,2.061005389388443,-19.434965801147495,0.6108071406682333,DB3,3,70,5,6,0,0,0.5773946360153257,0.5153295787276492
DB3_Standard6,B17,2,D_v2_no_imp_loss,full_acc,,0.0,,0.002011494252873563,1.3598568836847942,,,,0.6108071406682333,DB3,3,70,5,6,0,0,0.48429118773946356,0.46598423608088696
DB3_Standard6,B17,2,D_v2_no_detach,clean,,0.0,,0.002958705832269051,1.2551488081614177,,,,0.6315046946207682,DB3,3,70,5,6,0,0,0.7863346104725415,0.7659411131748421
DB3_Standard6,B17,2,D_v2_no_detach,noise_25pct,0.9992794394493103,0.9820334746959691,0.026890875549879383,0.0029043091622912823,1.2551488081614177,1.65761384114915,0.9360962507756753,43.53626700602205,0.6315046946207682,DB3,3,70,5,6,0,0,0.7688803746275011,0.7459529246569646
DB3_Standard6,B17,2,D_v2_no_detach,noise_50pct,0.999249796072642,0.9852035427982654,0.026330353341847593,0.0029090393075067405,1.2551488081614177,1.6583136538161833,0.9491525246603049,42.7728110090319,0.6315046946207682,DB3,3,70,5,6,0,0,0.7400595998297148,0.7140910026328492
DB3_Standard6,B17,2,D_v2_no_detach,zero_25pct,0.9999338520897759,0.9956221097007717,0.0,0.002932690033584031,1.2551488081614177,1.7176259262453195,0.9735802870346872,43.31982360733684,0.6315046946207682,DB3,3,70,5,6,0,0,0.7634738186462324,0.7387721758787542
DB3_Standard6,B17,2,D_v2_no_detach,zero_50pct,0.999951011604733,0.9985266187197029,0.0,0.002951610614445864,1.2551488081614177,1.7178565867702993,0.9941730615129551,42.12863292372291,0.6315046946207682,DB3,3,70,5,6,0,0,0.7326947637292465,0.7050603114655104
DB3_Standard6,B17,2,D_v2_no_detach,lift_25pct,0.9998493393262228,0.9950218163567017,0.0006243791684404712,0.003126625987417814,1.2551488081614177,1.7203640955072508,0.9727928816720292,43.45630707939733,0.6315046946207682,DB3,3,70,5,6,0,0,0.7612601106853981,0.7371254145314494
DB3_Standard6,B17,2,D_v2_no_detach,lift_50pct,0.9998638100094265,0.9981612522474657,0.0006385696040868455,0.0030438484461472967,1.2551488081614177,1.7205736020156233,0.9902159223307891,42.45084639532636,0.6315046946207682,DB3,3,70,5,6,0,0,0.7329076202639421,0.7069491648827174
DB3_Standard6,B17,2,D_v2_no_detach,full_emg,,1.0,0.0,,1.2551488081614177,1.7175793501444196,1.1746403940323313,31.612248587923414,0.6315046946207682,DB3,3,70,5,6,0,0,0.5840357598978289,0.5226347331840991
DB3_Standard6,B17,2,D_v2_no_detach,full_acc,,0.0,,0.002958705832269051,1.2551488081614177,,,,0.6315046946207682,DB3,3,70,5,6,0,0,0.48148148148148145,0.46253369719482357
DB3_Standard6,B17,4,C2,clean,,0.0,,0.0032247246085184323,1.6936372518539429,,,,,DB3,3,40,1,0,0,0,0.6911229780976704,0.6884775608822444
DB3_Standard6,B17,4,C2,noise_25pct,0.9997519519593981,0.9923211088924876,0.005434735873556398,0.0033193165303683062,1.6936372518539429,2.0993260619129495,2.0993260619129495,0.0,,DB3,3,40,1,0,0,0,0.6553414338415499,0.6520818465845757
DB3_Standard6,B17,4,C2,noise_50pct,0.9997380243407354,0.9955927420846785,0.005344443584517883,0.0034612044131431177,1.6936372518539429,2.0992857586658715,2.0992857586658715,0.0,,DB3,3,40,1,0,0,0,0.6107370430565228,0.6060234391303982
DB3_Standard6,B17,4,C2,zero_25pct,1.0000001457002428,0.9952845383078607,0.0,0.0031587969054109443,1.6936372518539429,2.102706666296744,2.102706666296744,0.0,,DB3,3,40,1,0,0,0,0.6518845290612182,0.6489588910944613
DB3_Standard6,B17,4,C2,zero_50pct,0.9999999602635702,0.9984652787213532,0.0,0.003074237460120906,1.6936372518539429,2.1026015642885834,2.1026015642885834,0.0,,DB3,3,40,1,0,0,0,0.6147872971648222,0.610519071694057
DB3_Standard6,B17,4,C2,lift_25pct,0.9998891353607178,0.9944520158628053,0.0012038971871802147,0.0033135836866198293,1.6936372518539429,2.106089123312455,2.106089123312455,0.0,,DB3,3,40,1,0,0,0,0.6546190955292418,0.6513693755611575
DB3_Standard6,B17,4,C2,lift_50pct,0.9999032550387912,0.9977515289028315,0.0011780993903120673,0.0033236161631796644,1.6936372518539429,2.1060634387934485,2.1060634387934485,0.0,,DB3,3,40,1,0,0,0,0.615122668524108,0.611002904469344
DB3_Standard6,B17,4,C2,full_emg,,1.0,0.0,,1.6936372518539429,2.1024545624760305,2.1024545624760305,0.0,,DB3,3,40,1,0,0,0,0.5282872842659238,0.5162215416412289
DB3_Standard6,B17,4,C2,full_acc,,0.0,,0.0032247246085184323,1.6936372518539429,,,,,DB3,3,40,1,0,0,0,0.3602662332636793,0.35433000962484923
DB3_Standard6,B17,4,D_v2_joint,clean,,0.0,,0.0031860279132162115,1.5448613166809082,,,,0.6211551030476888,DB3,3,40,1,0,0,0,0.6980883832520702,0.6955585040357279
DB3_Standard6,B17,4,D_v2_joint,noise_25pct,0.9997607933150398,0.9920597806122209,0.006157074185864527,0.0032505224053865794,1.5448613166809082,2.093573409989533,1.2617418702551257,39.73092329767985,0.6211551030476888,DB3,3,40,1,0,0,0,0.6675695895570518,0.6651676538029037
DB3_Standard6,B17,4,D_v2_joint,noise_50pct,0.9997515347268847,0.9953115550374777,0.005924894014051201,0.0034397062490863282,1.5448613166809082,2.0934104145255135,1.276137038536387,39.038734376772396,0.6211551030476888,DB3,3,40,1,0,0,0,0.6293372545984574,0.6263831817364421
DB3_Standard6,B17,4,D_v2_joint,zero_25pct,0.9999888671769036,0.9954590074758815,0.0,0.003041273608567162,1.5448613166809082,2.1018273703597172,1.2631063249874288,39.90279249386526,0.6211551030476888,DB3,3,40,1,0,0,0,0.6643448649485334,0.6618946437339374
DB3_Standard6,B17,4,D_v2_joint,zero_50pct,0.9999874631563822,0.998480274544229,0.0,0.0030441400304414,1.5448613166809082,2.102065954132598,1.2807468052126245,39.07046912306953,0.6211551030476888,DB3,3,40,1,0,0,0,0.6339550602378556,0.6312126910422671
DB3_Standard6,B17,4,D_v2_joint,lift_25pct,0.9998717506726583,0.9944038780288199,0.0014446766246162578,0.0032648545147577726,1.5448613166809082,2.104438534383029,1.269949908524403,39.651910960983706,0.6211551030476888,DB3,3,40,1,0,0,0,0.6676985785413926,0.6651757233333345
DB3_Standard6,B17,4,D_v2_joint,lift_50pct,0.9998773005273608,0.997598853006171,0.001431777726182184,0.0033752117569159595,1.5448613166809082,2.104414043427313,1.288782069440513,38.75650445690616,0.6211551030476888,DB3,3,40,1,0,0,0,0.6336454866754379,0.631044118665376
DB3_Standard6,B17,4,D_v2_joint,full_emg,,1.0,0.0,,1.5448613166809082,2.1018722631361872,1.496026423035156,28.822256132430567,0.6211551030476888,DB3,3,40,1,0,0,0,0.519232257565204,0.5133180287165264
DB3_Standard6,B17,4,D_v2_joint,full_acc,,0.0,,0.0031860279132162115,1.5448613166809082,,,,0.6211551030476888,DB3,3,40,1,0,0,0,0.3548486959213683,0.34697687541474065
DB3_Standard6,B17,4,D_v2_no_bypass,clean,,0.0,,0.0023024533704821605,0.46461013952891034,,,,0.5,DB3,3,40,1,0,0,0,0.7021128395635013,0.699433544773595
DB3_Standard6,B17,4,D_v2_no_bypass,noise_25pct,0.99968241320716,0.9905629593429138,0.01183258949685697,0.0023304009837559875,0.46461013952891034,1.005284692184563,0.8329034593908666,17.149494367101806,0.5,DB3,3,40,1,0,0,0,0.6654025746201274,0.6621875758126021
DB3_Standard6,B17,4,D_v2_no_bypass,noise_50pct,0.9996865921550327,0.9928805825617414,0.01170790014532759,0.002459389968096724,0.46461013952891034,1.0054792812435533,0.8168468593300834,18.762374907769573,0.5,DB3,3,40,1,0,0,0,0.6228878053814203,0.6186824742941556
DB3_Standard6,B17,4,D_v2_no_bypass,zero_25pct,0.999975151485867,0.9966749348329064,0.0,0.0022243433744091588,0.46461013952891034,1.0194742272534087,0.8374594638011522,17.86568133857666,0.5,DB3,3,40,1,0,0,0,0.6641900781673246,0.66091139895063
DB3_Standard6,B17,4,D_v2_no_bypass,zero_50pct,0.999982754389445,0.9988898034289869,0.0,0.0022229101634720395,0.46461013952891034,1.019556229592942,0.8236762164856164,19.22273514059971,0.5,DB3,3,40,1,0,0,0,0.6245904599747182,0.6208612660029077
DB3_Standard6,B17,4,D_v2_no_bypass,lift_25pct,0.9998206363783942,0.9949110474197979,0.0029667466398369583,0.0024106607962346683,0.46461013952891034,1.0208175824594636,0.8429675852717353,17.43242008299302,0.5,DB3,3,40,1,0,0,0,0.663932100198643,0.6603312285988242
DB3_Standard6,B17,4,D_v2_no_bypass,lift_50pct,0.9998340672916836,0.9972492526594672,0.0029667466398369583,0.002532483725889809,0.46461013952891034,1.020808002487632,0.8287667959068955,18.821152359834254,0.5,DB3,3,40,1,0,0,0,0.6252870004901582,0.6213654287353374
DB3_Standard6,B17,4,D_v2_no_bypass,full_emg,,1.0,0.0,,0.46461013952891034,1.019466132278478,0.8305976931481913,18.532107037574356,0.5,DB3,3,40,1,0,0,0,0.5390449655599412,0.5302362060171532
DB3_Standard6,B17,4,D_v2_no_bypass,full_acc,,0.0,,0.0023024533704821605,0.46461013952891034,,,,0.5,DB3,3,40,1,0,0,0,0.3873539199752341,0.38346038091443985
DB3_Standard6,B17,4,D_v2_no_imp_loss,clean,,0.0,,0.0035665454170213866,1.6410576105117798,,,,0.7065144777297974,DB3,3,40,1,0,0,0,0.6956891881433327,0.6927537816766763
DB3_Standard6,B17,4,D_v2_no_imp_loss,noise_25pct,0.9997652967770895,0.9921712639098366,0.004970375529929744,0.003577294499049781,1.6410576105117798,2.0733785723180436,2.281577894437787,-10.048162282586473,0.7065144777297974,DB3,3,40,1,0,0,0,0.6629259861207853,0.6598054466351807
DB3_Standard6,B17,4,D_v2_no_imp_loss,noise_50pct,0.9997415741284689,0.9956349522270741,0.005017671490854681,0.0037062834833905185,1.6410576105117798,2.073239459338786,2.3474607606754305,-13.233583135927214,0.7065144777297974,DB3,3,40,1,0,0,0,0.6220364780847715,0.6179551190056275
DB3_Standard6,B17,4,D_v2_no_imp_loss,zero_25pct,0.999995748202006,0.9948116805285933,0.0,0.0034769697334514297,1.6410576105117798,2.077611357204042,2.2860569423115282,-10.038685052858542,0.7065144777297974,DB3,3,40,1,0,0,0,0.6602172174496298,0.6573480007811897
DB3_Standard6,B17,4,D_v2_no_imp_loss,zero_50pct,0.9999934898482429,0.998328115000929,0.0,0.0033494139600478124,1.6410576105117798,2.077734999796954,2.355860875780158,-13.39266171120621,0.7065144777297974,DB3,3,40,1,0,0,0,0.6239455150530144,0.6204253446523392
DB3_Standard6,B17,4,D_v2_no_imp_loss,lift_25pct,0.9998917248513962,0.9938138916887361,0.0011780993903120673,0.003752146233378336,1.6410576105117798,2.0800293644864385,2.29094343848611,-10.14555955822903,0.7065144777297974,DB3,3,40,1,0,0,0,0.6635967288393572,0.6602627908886096
DB3_Standard6,B17,4,D_v2_no_imp_loss,lift_50pct,0.9998927182621427,0.9975179654656658,0.001203897187180215,0.003766478342749529,1.6410576105117798,2.0801740818840533,2.3589349280737237,-13.407505139720838,0.7065144777297974,DB3,3,40,1,0,0,0,0.6249774269277403,0.6219797172320565
DB3_Standard6,B17,4,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.6410576105117798,2.0776278716311767,2.5653077195508622,-23.480809167456126,0.7065144777297974,DB3,3,40,1,0,0,0,0.5099450506926708,0.5038153632502772
DB3_Standard6,B17,4,D_v2_no_imp_loss,full_acc,,0.0,,0.0035665454170213866,1.6410576105117798,,,,0.7065144777297974,DB3,3,40,1,0,0,0,0.3534556148904883,0.34656057729677814
DB3_Standard6,B17,4,D_v2_no_detach,clean,,0.0,,0.003489152026416944,1.538292686144511,,,,0.6384780208269755,DB3,3,40,1,0,0,0,0.696308335268168,0.6938220076530643
DB3_Standard6,B17,4,D_v2_no_detach,noise_25pct,0.9996816515922546,0.9911765806262909,0.0069998022168906784,0.0035600959678043498,1.538292686144511,2.083326745289824,1.2329195119018468,40.818143439721595,0.6384780208269755,DB3,3,40,1,0,0,0,0.6679823543069422,0.665698935942629
DB3_Standard6,B17,4,D_v2_no_detach,noise_50pct,0.9996698498725891,0.994731181516618,0.00681061837319093,0.0037105831162018766,1.538292686144511,2.0832392560275554,1.2477618151962016,40.103198105194394,0.6384780208269755,DB3,3,40,1,0,0,0,0.6321750122539534,0.6293320026123773
DB3_Standard6,B17,4,D_v2_no_detach,zero_25pct,0.9999900990062289,0.9950462111054946,0.0,0.0033193165303683062,1.538292686144511,2.0976427502493915,1.247712972587751,40.51625071234235,0.6384780208269755,DB3,3,40,1,0,0,0,0.6654541702138638,0.663082472888116
DB3_Standard6,B17,4,D_v2_no_detach,zero_50pct,0.9999913043446012,0.9983731519700796,0.0,0.0032591216710092957,1.538292686144511,2.0978340887921068,1.2657021296576447,39.66429178305227,0.6384780208269755,DB3,3,40,1,0,0,0,0.6348579831282408,0.632395279210387
DB3_Standard6,B17,4,D_v2_no_detach,lift_25pct,0.9998592601882087,0.994349026122347,0.0006707427185718339,0.0035629623896785887,1.538292686144511,2.0989985006794094,1.248601695974308,40.51176337682876,0.6384780208269755,DB3,3,40,1,0,0,0,0.6680855454944149,0.6655841981913609
DB3_Standard6,B17,4,D_v2_no_detach,lift_50pct,0.9998737772305807,0.9978169327847451,0.0007051397810626972,0.0036675867880882978,1.538292686144511,2.0990538453862864,1.268129696883548,39.58322768267309,0.6384780208269755,DB3,3,40,1,0,0,0,0.632432990222635,0.6300070901578154
DB3_Standard6,B17,4,D_v2_no_detach,full_emg,,1.0,0.0,,1.538292686144511,2.0976522179563646,1.4880966213506444,29.056659026992076,0.6384780208269755,DB3,3,40,1,0,0,0,0.5182261434873462,0.512115125871682
DB3_Standard6,B17,4,D_v2_no_detach,full_acc,,0.0,,0.003489152026416944,1.538292686144511,,,,0.6384780208269755,DB3,3,40,1,0,0,0,0.3557000232180172,0.34776163720568953
DB3_Standard6,B17,5,C2,clean,,0.0,,0.003921721909526788,1.4849040905634563,,,,,DB3,3,90,2,0,0.4,0,0.772514071294559,0.7700234545337666
DB3_Standard6,B17,5,C2,noise_25pct,0.9997043874528674,0.9915828357907716,0.005393996247654784,0.0038305190744215138,1.4849040905634563,2.076030356912492,2.076030356912492,0.0,,DB3,3,90,2,0,0.4,0,0.7411402960183447,0.7378202277074267
DB3_Standard6,B17,5,C2,noise_50pct,0.9996780819363064,0.995283877998499,0.00551560002779515,0.003908692933083177,1.4849040905634563,2.0759259947710818,2.0759259947710818,0.0,,DB3,3,90,2,0,0.4,0,0.6994736293516781,0.6943297097985313
DB3_Standard6,B17,5,C2,zero_25pct,1.0000000927183363,0.9941755702572374,0.0,0.0039057976049845975,1.4849040905634563,2.0636795270447936,2.0636795270447936,0.0,,DB3,3,90,2,0,0.4,0,0.7452574525745258,0.7422689615244016
DB3_Standard6,B17,5,C2,zero_50pct,1.0,0.9981057207869931,0.0,0.003795775137238552,1.4849040905634563,2.0638592768851134,2.0638592768851134,0.0,,DB3,3,90,2,0,0.4,0,0.7059881175734835,0.7014547839090025
DB3_Standard6,B17,5,C2,lift_25pct,0.9998632404539319,0.9938038804763955,0.00044298519908276,0.004007134088434902,1.4849040905634563,2.069506088904333,2.069506088904333,0.0,,DB3,3,90,2,0,0.4,0,0.7407754846779236,0.7376365349016939
DB3_Standard6,B17,5,C2,lift_50pct,0.999850677119361,0.9977066253630021,0.0005341880341880342,0.0040606976582586345,1.4849040905634563,2.069496305526407,2.069496305526407,0.0,,DB3,3,90,2,0,0.4,0,0.7013498019595582,0.6964559161919363
DB3_Standard6,B17,5,C2,full_emg,,1.0,0.0,,1.4849040905634563,2.064022459876439,2.064022459876439,0.0,,DB3,3,90,2,0,0.4,0,0.5696529080675422,0.5534347603969896
DB3_Standard6,B17,5,C2,full_acc,,0.0,,0.003921721909526788,1.4849040905634563,,,,,DB3,3,90,2,0,0.4,0,0.5386960600375235,0.5378490907032971
DB3_Standard6,B17,5,D_v2_joint,clean,,0.0,,0.003869606003752345,1.386216163635254,,,,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.766260162601626,0.7637575070204727
DB3_Standard6,B17,5,D_v2_joint,noise_25pct,0.9997354944547018,0.9919518863942769,0.004916267111389063,0.0037436592314641095,1.386216163635254,2.1121812635424315,1.3270059952201878,37.17682304355085,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7396810506566603,0.7365310146703091
DB3_Standard6,B17,5,D_v2_joint,noise_50pct,0.9997337990336949,0.995550039576885,0.005029184907233687,0.003865263011604475,1.386216163635254,2.112012183119566,1.352494607204614,35.96549227284515,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7016364394413174,0.6966365256101916
DB3_Standard6,B17,5,D_v2_joint,zero_25pct,0.9999989337391323,0.9941799847811527,0.0,0.003902902276886017,1.386216163635254,2.10980985017567,1.317185866826831,37.56921865651225,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.743876381071503,0.7407059593965651
DB3_Standard6,B17,5,D_v2_joint,zero_50pct,0.9999981853697036,0.9980256983051672,0.0,0.003956465846709749,1.386216163635254,2.1098922120061516,1.3450757543611467,36.249791990292664,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7074473629351677,0.7032380731225841
DB3_Standard6,B17,5,D_v2_joint,lift_25pct,0.9998849762810602,0.9937554572782451,0.0006427628378847891,0.00397239015125194,1.386216163635254,2.1162099300856982,1.3272987531065645,37.27996857247666,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7391598915989159,0.7359258634964858
DB3_Standard6,B17,5,D_v2_joint,lift_50pct,0.9998699956470065,0.9976371449838358,0.0006557918143283997,0.0040780696268501145,1.386216163635254,2.1159264625736562,1.355219539005878,35.95260625633304,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.7048676255993329,0.7006543232531278
DB3_Standard6,B17,5,D_v2_joint,full_emg,,1.0,0.0,,1.386216163635254,2.1099241624291376,1.4461395077415904,31.466282934087673,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.549249530956848,0.5371527672400097
DB3_Standard6,B17,5,D_v2_joint,full_acc,,0.0,,0.003869606003752345,1.386216163635254,,,,0.5681454141934713,DB3,3,90,2,0,0.4,0,0.5292370231394622,0.5240840028297802
DB3_Standard6,B17,5,D_v2_no_bypass,clean,,0.0,,0.004253960808838857,0.39074817299842834,,,,0.5,DB3,3,90,2,0,0.4,0,0.7585209505941214,0.7570592510438221
DB3_Standard6,B17,5,D_v2_no_bypass,noise_25pct,0.9995587534374661,0.9898754312193195,0.007600236258772844,0.004232969680124152,0.39074817299842834,1.0139329771002883,0.7585374847468404,25.209364317000276,0.5,DB3,3,90,2,0,0.4,0,0.7335053158223891,0.73103998889308
DB3_Standard6,B17,5,D_v2_no_bypass,noise_50pct,0.9995793037944369,0.9939890287208137,0.0076957820860259875,0.004303905218539365,0.39074817299842834,1.0139446394099645,0.7314677624164311,27.881931557075394,0.5,DB3,3,90,2,0,0.4,0,0.6962163852407754,0.6919404144237409
DB3_Standard6,B17,5,D_v2_no_bypass,zero_25pct,1.0000000927183363,0.993669414755079,0.0,0.004247446320617052,0.39074817299842834,1.0196786905112025,0.7609649091123133,25.38109627750079,0.5,DB3,3,90,2,0,0.4,0,0.7343912862205545,0.7318142772522008
DB3_Standard6,B17,5,D_v2_no_bypass,zero_50pct,1.0,0.9979478432720379,0.0,0.004112813564033076,0.39074817299842834,1.0197096516147643,0.7329919420166009,28.127579467011056,0.5,DB3,3,90,2,0,0.4,0,0.6997863247863249,0.695385253774532
DB3_Standard6,B17,5,D_v2_no_bypass,lift_25pct,0.9998905857404073,0.9925760107814653,0.001832742686401223,0.004366154772658838,0.39074817299842834,1.0215458232608126,0.7617283495165449,25.437954811608435,0.5,DB3,3,90,2,0,0.4,0,0.7354596622889306,0.7327525577736135
DB3_Standard6,B17,5,D_v2_no_bypass,lift_50pct,0.9998863140741984,0.9969153311750624,0.0018848585921756656,0.004290876242095755,0.39074817299842834,1.0215062609143866,0.7384742783446862,27.71272585562971,0.5,DB3,3,90,2,0,0.4,0,0.7002814258911819,0.6962240707825343
DB3_Standard6,B17,5,D_v2_no_bypass,full_emg,,1.0,0.0,,0.39074817299842834,1.0197250134287736,0.7061270273003529,30.764006097847272,0.5,DB3,3,90,2,0,0.4,0,0.5622263914946841,0.5493227608408008
DB3_Standard6,B17,5,D_v2_no_bypass,full_acc,,0.0,,0.004253960808838857,0.39074817299842834,,,,0.5,DB3,3,90,2,0,0.4,0,0.5515165728580363,0.5486068854069641
DB3_Standard6,B17,5,D_v2_no_imp_loss,clean,,0.0,,0.0037653741922034603,1.429338812828064,,,,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7725140712945592,0.769973065185431
DB3_Standard6,B17,5,D_v2_no_imp_loss,noise_25pct,0.9997075994809469,0.9916926599296317,0.0055503439649781106,0.0037031246380839875,1.429338812828064,2.0489141207783947,2.320295406977469,-13.249705781652699,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7460391911611423,0.7431689791693507
DB3_Standard6,B17,5,D_v2_no_imp_loss,noise_50pct,0.9996796713935003,0.9954009672901876,0.0053939962476547846,0.0037957751372385516,1.429338812828064,2.0484494709877317,2.369482303139147,-15.674894149079421,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.6967636022514071,0.6924056667211583
DB3_Standard6,B17,5,D_v2_no_imp_loss,zero_25pct,1.0000000662273834,0.994420209190003,0.0,0.0037407639033655293,1.429338812828064,2.036785792161514,2.3165726749001627,-13.740009131105126,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7496091307066917,0.7469921073704139
DB3_Standard6,B17,5,D_v2_no_imp_loss,zero_50pct,1.0,0.9981771067498938,0.0,0.003652456396358835,1.429338812828064,2.0368845199686043,2.3632547986260666,-16.024215248720868,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7050500312695435,0.7012164663966218
DB3_Standard6,B17,5,D_v2_no_imp_loss,lift_25pct,0.9998839166429306,0.9940009715895702,0.0004777291362657216,0.003862367683505895,1.429338812828064,2.0432538609573085,2.3198783455724157,-13.542298986294725,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.7431467583906608,0.7401226817872678
DB3_Standard6,B17,5,D_v2_no_imp_loss,lift_50pct,0.999873677889506,0.9977779430670534,0.000551560002779515,0.0039000069487874368,1.429338812828064,2.0431644485097995,2.36661705085019,-15.832732668565235,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.698509485094851,0.6950663929922211
DB3_Standard6,B17,5,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.429338812828064,2.0370230032699923,2.5000419950057173,-22.726798389371492,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.5337711069418387,0.5227531491346952
DB3_Standard6,B17,5,D_v2_no_imp_loss,full_acc,,0.0,,0.0037653741922034603,1.429338812828064,,,,0.6754256089528402,DB3,3,90,2,0,0.4,0,0.5433864915572232,0.5409073044056073
DB3_Standard6,B17,5,D_v2_no_detach,clean,,0.0,,0.004136700020846362,1.3796498378117878,,,,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7636022514071295,0.7607574151798429
DB3_Standard6,B17,5,D_v2_no_detach,noise_25pct,0.9995920326974658,0.9894805363323212,0.008929191856021125,0.004047668681815024,1.3796498378117878,2.080330115075537,1.263085903651728,39.28400497359372,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7387429643527205,0.735423181881984
DB3_Standard6,B17,5,D_v2_no_detach,noise_50pct,0.9995960659450955,0.9935267361672806,0.008751129177958445,0.00416492946980752,1.3796498378117878,2.079586715047382,1.2816974168381936,38.36984513203564,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7027048155096934,0.6981069011505543
DB3_Standard6,B17,5,D_v2_no_detach,zero_25pct,1.0000000662273831,0.9938196962717792,0.0,0.004146109837166748,1.3796498378117878,2.1003213156664167,1.291219674605809,38.52170803103971,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7413748175943297,0.7381516897459163
DB3_Standard6,B17,5,D_v2_no_detach,zero_50pct,1.0,0.9979067799329874,0.0,0.00419533041484261,1.3796498378117878,2.1004426420738302,1.319052336645229,37.20186594620002,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7046331040233479,0.7001594388365303
DB3_Standard6,B17,5,D_v2_no_detach,lift_25pct,0.9998722142643399,0.9934166315765635,0.0006427628378847891,0.00420112107103977,1.3796498378117878,2.1048264045962175,1.287470838908355,38.8310786702372,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7385084427767356,0.7349577772294108
DB3_Standard6,B17,5,D_v2_no_detach,lift_50pct,0.9998563594288297,0.9975634912073691,0.0007035647279549721,0.00417795844625113,1.3796498378117878,2.1044650366651,1.3143311179550168,37.54641250317432,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.7034865540963101,0.6992425821123963
DB3_Standard6,B17,5,D_v2_no_detach,full_emg,,1.0,0.0,,1.3796498378117878,2.1004591872443847,1.422776313129349,32.27032071886214,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.5501876172607879,0.5381888745702091
DB3_Standard6,B17,5,D_v2_no_detach,full_acc,,0.0,,0.004136700020846362,1.3796498378117878,,,,0.5971207817395529,DB3,3,90,2,0,0.4,0,0.5277517198248906,0.5225233165704908
DB3_Standard6,B17,8,C2,clean,,0.0,,0.003559206023271732,1.158244013786316,,,,,DB3,3,50,2,0,0,4,0.8060232717316906,0.7873615037140681
DB3_Standard6,B17,8,C2,noise_25pct,0.9984540012147692,0.9752863610917891,0.03794965396608107,0.0035946966816234444,1.158244013786316,1.5544916909596924,1.5544916909596924,0.0,,DB3,3,50,2,0,0,4,0.7908281998631076,0.7675237531801292
DB3_Standard6,B17,8,C2,noise_50pct,0.998528261979421,0.9793638348414576,0.03691535477983116,0.0036504677161761354,1.158244013786316,1.5565265559367394,1.5565265559367394,0.0,,DB3,3,50,2,0,0,4,0.7652749258498747,0.7368536021268066
DB3_Standard6,B17,8,C2,zero_25pct,0.9999139772521125,0.9947351388740513,0.0,0.003528785458970264,1.158244013786316,1.609253569871031,1.609253569871031,0.0,,DB3,3,50,2,0,0,4,0.7896874287018024,0.7677598739243194
DB3_Standard6,B17,8,C2,zero_50pct,0.9999325407875909,0.9982615171627245,0.0,0.0034831546125180615,1.158244013786316,1.6094863981355303,1.6094863981355303,0.0,,DB3,3,50,2,0,0,4,0.7637691079169519,0.7357629798063056
DB3_Standard6,B17,8,C2,lift_25pct,0.9997034668922424,0.9928541126198653,0.0035744163054224655,0.003589626587573199,1.158244013786316,1.6217893465446813,1.6217893465446813,0.0,,DB3,3,50,2,0,0,4,0.79046315309149,0.7685582555754831
DB3_Standard6,B17,8,C2,lift_50pct,0.9996988905800713,0.9965705453772412,0.0032626055213324213,0.003597231728648566,1.158244013786316,1.6219634848185798,1.6219634848185798,0.0,,DB3,3,50,2,0,0,4,0.7603011635865845,0.7333874450762394
DB3_Standard6,B17,8,C2,full_emg,,1.0,0.0,,1.158244013786316,1.609608259811375,1.609608259811375,0.0,,DB3,3,50,2,0,0,4,0.6562628336755646,0.5916728036038442
DB3_Standard6,B17,8,C2,full_acc,,0.0,,0.003559206023271732,1.158244013786316,,,,,DB3,3,50,2,0,0,4,0.393429158110883,0.3903885987282168
DB3_Standard6,B17,8,D_v2_joint,clean,,0.0,,0.0038900296600501935,1.058374285697937,,,,0.6220975319544474,DB3,3,50,2,0,0,4,0.8024640657084189,0.782639364924928
DB3_Standard6,B17,8,D_v2_joint,noise_25pct,0.9982173244158427,0.971626247894868,0.043988135979922426,0.003939463077040079,1.058374285697937,1.5114936841128976,0.7398272782357131,51.056986412456816,0.6220975319544474,DB3,3,50,2,0,0,4,0.7920146018708647,0.7684168886202278
DB3_Standard6,B17,8,D_v2_joint,noise_50pct,0.9982872075504726,0.9762253507787825,0.0425203437523766,0.004091565898547418,1.058374285697937,1.5131890882013164,0.7612458622799797,49.69681403426497,0.6220975319544474,DB3,3,50,2,0,0,4,0.7740360483686972,0.7449913595768702
DB3_Standard6,B17,8,D_v2_joint,zero_25pct,0.9998889433013068,0.9942461882370571,0.0,0.0038583415722361646,1.058374285697937,1.5799954269202328,0.7564719623182651,52.124042736051955,0.6220975319544474,DB3,3,50,2,0,0,4,0.7900524754734201,0.7672070014472242
DB3_Standard6,B17,8,D_v2_joint,zero_50pct,0.9998985793855456,0.998185753298214,0.0,0.0036352574340254014,1.058374285697937,1.5802359394287737,0.7781255379313524,50.76120944669473,0.6220975319544474,DB3,3,50,2,0,0,4,0.7741273100616016,0.7456965896511248
DB3_Standard6,B17,8,D_v2_joint,lift_25pct,0.9997032947010464,0.9925719258713731,0.003072476994448247,0.003949603265140568,1.058374285697937,1.5867369146359602,0.7661113567402702,51.71830346878727,0.6220975319544474,DB3,3,50,2,0,0,4,0.7921058635637691,0.7696012171006674
DB3_Standard6,B17,8,D_v2_joint,lift_50pct,0.9997129970126681,0.9964724387881456,0.0031028975587497148,0.003954673359190814,1.058374285697937,1.5867104162162524,0.787503540446587,50.369200541486805,0.6220975319544474,DB3,3,50,2,0,0,4,0.7733972165183665,0.7455580692495968
DB3_Standard6,B17,8,D_v2_joint,full_emg,,1.0,0.0,,1.058374285697937,1.580386897924962,0.9790224363171917,38.054110131845405,0.6220975319544474,DB3,3,50,2,0,0,4,0.6444900752908965,0.595412932713458
DB3_Standard6,B17,8,D_v2_joint,full_acc,,0.0,,0.0038900296600501935,1.058374285697937,,,,0.6220975319544474,DB3,3,50,2,0,0,4,0.39561943874058864,0.39420299174004886
DB3_Standard6,B17,8,D_v2_no_bypass,clean,,0.0,,0.0026694045174537988,0.36702169974644977,,,,0.5,DB3,3,50,2,0,0,4,0.7942505133470226,0.7709937647993819
DB3_Standard6,B17,8,D_v2_no_bypass,noise_25pct,0.9982879492971631,0.9645942279989282,0.06074986691003118,0.0027277105990316116,0.36702169974644977,0.9793420456029494,0.5280507849321291,46.07485497673027,0.5,DB3,3,50,2,0,0,4,0.7851699749030344,0.7606720211776032
DB3_Standard6,B17,8,D_v2_no_bypass,noise_50pct,0.9983323878712124,0.9674728204657567,0.060316373868735264,0.0028519279032626055,0.36702169974644977,0.9799202484796665,0.5073524419645822,48.219480832889765,0.5,DB3,3,50,2,0,0,4,0.7629933835272644,0.7347207535336234
DB3_Standard6,B17,8,D_v2_no_bypass,zero_25pct,0.9997711976369222,0.995993392552657,0.0,0.0026820797525794102,0.36702169974644977,1.0469681200722576,0.5317138162524775,49.210877529966375,0.5,DB3,3,50,2,0,0,4,0.7827515400410677,0.7589115663570426
DB3_Standard6,B17,8,D_v2_no_bypass,zero_50pct,0.9997924168904623,0.9987202495063464,0.0,0.002562932542398661,0.36702169974644977,1.04702322063396,0.515950241755912,50.71915816683899,0.5,DB3,3,50,2,0,0,4,0.7618526123659595,0.7340577569910648
DB3_Standard6,B17,8,D_v2_no_bypass,lift_25pct,0.9996948705779182,0.9950641573625226,0.0019012852688417372,0.002666869470428677,0.36702169974644977,1.0483010016208067,0.5345986595481728,48.99940974136076,0.5,DB3,3,50,2,0,0,4,0.7830253251197811,0.759892955204385
DB3_Standard6,B17,8,D_v2_no_bypass,lift_50pct,0.9996960229343838,0.9977608732503039,0.0019317058331432045,0.0025477222602479275,0.36702169974644977,1.048292915226508,0.5183189202415367,50.55230527619079,0.5,DB3,3,50,2,0,0,4,0.7593429158110881,0.7319923308018087
DB3_Standard6,B17,8,D_v2_no_bypass,full_emg,,1.0,0.0,,0.36702169974644977,1.0470009180282638,0.55113320163609,47.35668363491524,0.5,DB3,3,50,2,0,0,4,0.6583162217659138,0.6012345684927224
DB3_Standard6,B17,8,D_v2_no_bypass,full_acc,,0.0,,0.0026694045174537988,0.36702169974644977,,,,0.5,DB3,3,50,2,0,0,4,0.4999315537303217,0.4950195829076854
DB3_Standard6,B17,8,D_v2_no_imp_loss,clean,,0.0,,0.003547798311658681,1.1455525159835815,,,,0.5696362058321635,DB3,3,50,2,0,0,4,0.8021902806297057,0.7834005001022218
DB3_Standard6,B17,8,D_v2_no_imp_loss,noise_25pct,0.9985079169273376,0.975251504963599,0.037858392273176666,0.003650467716176135,1.1455525159835815,1.5416455955522246,1.4233102046808135,7.679304176138757,0.5696362058321635,DB3,3,50,2,0,0,4,0.7872689938398357,0.7641403032554946
DB3_Standard6,B17,8,D_v2_no_imp_loss,noise_50pct,0.9985682964324951,0.979575731798123,0.036398205186706216,0.0037645448323066397,1.1455525159835815,1.5439753096390543,1.4607734118594926,5.392616425497895,0.5696362058321635,DB3,3,50,2,0,0,4,0.7623545516769337,0.734585235122117
DB3_Standard6,B17,8,D_v2_no_imp_loss,zero_25pct,0.9998797641860114,0.9947578044704599,0.0,0.0035135751768195296,1.1455525159835815,1.5934147411230823,1.4810638975948425,7.05206731738195,0.5696362058321635,DB3,3,50,2,0,0,4,0.785991330139174,0.763771250279481
DB3_Standard6,B17,8,D_v2_no_imp_loss,zero_50pct,0.9999053941832647,0.9983069925234166,0.0,0.0033918929196136587,1.1455525159835815,1.5935173239379032,1.5188315216493529,4.687561408880266,0.5696362058321635,DB3,3,50,2,0,0,4,0.7617157198266028,0.7342903052977166
DB3_Standard6,B17,8,D_v2_no_imp_loss,lift_25pct,0.9996553328302172,0.9929591654023984,0.0035439957411209978,0.0035287854589702637,1.1455525159835815,1.6048370687719535,1.4948932894007705,6.8494167466549385,0.5696362058321635,DB3,3,50,2,0,0,4,0.7877253023043579,0.7661065990488568
DB3_Standard6,B17,8,D_v2_no_imp_loss,lift_50pct,0.9996312459309896,0.9963675670488535,0.003658072857251502,0.003604836869723933,1.1455525159835815,1.6052889434719473,1.5358417347762998,4.3231131541121774,0.5696362058321635,DB3,3,50,2,0,0,4,0.76020990189368,0.733294782754263
DB3_Standard6,B17,8,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.1455525159835815,1.593628571634828,1.7898090425893214,-12.307208193817685,0.5696362058321635,DB3,3,50,2,0,0,4,0.6563997262149214,0.5980803383363611
DB3_Standard6,B17,8,D_v2_no_imp_loss,full_acc,,0.0,,0.003547798311658681,1.1455525159835815,,,,0.5696362058321635,DB3,3,50,2,0,0,4,0.39726214921286784,0.3982163505445387
DB3_Standard6,B17,8,D_v2_no_detach,clean,,0.0,,0.0034337211955281772,1.032989263534546,,,,0.6289518475532532,DB3,3,50,2,0,0,4,0.8008213552361396,0.7808460545468462
DB3_Standard6,B17,8,D_v2_no_detach,noise_25pct,0.9977929923269483,0.9683843359160859,0.05150201536238497,0.0034730144244175727,1.032989263534546,1.4642001835558656,0.7075145718251403,51.67907717487687,0.6289518475532532,DB3,3,50,2,0,0,4,0.7916039242527949,0.7680104924361539
DB3_Standard6,B17,8,D_v2_no_detach,noise_50pct,0.9978561732504102,0.9724308424807037,0.050247167084949425,0.0035972317286485666,1.032989263534546,1.465255964311914,0.7275010699178988,50.349848591379505,0.6289518475532532,DB3,3,50,2,0,0,4,0.7746292493725759,0.7461122768866005
DB3_Standard6,B17,8,D_v2_no_detach,zero_25pct,0.9998479220602247,0.9949456489493986,0.0,0.0033868228255634143,1.032989263534546,1.5408911957923193,0.7294929000604052,52.65825629571032,0.6289518475532532,DB3,3,50,2,0,0,4,0.7913301391740818,0.769035350498274
DB3_Standard6,B17,8,D_v2_no_detach,zero_50pct,0.9998680618074206,0.998424493546573,0.0,0.0031561335462772836,1.032989263534546,1.5411567045034171,0.7512664799330234,51.25376215531309,0.6289518475532532,DB3,3,50,2,0,0,4,0.7731234314396532,0.744795268629737
DB3_Standard6,B17,8,D_v2_no_detach,lift_25pct,0.9997769064373441,0.9941320899514913,0.001460187086470454,0.0034425938601161054,1.032989263534546,1.5545363054122567,0.732804332242403,52.859781065691685,0.6289518475532532,DB3,3,50,2,0,0,4,0.7910107232489163,0.7685391282539467
DB3_Standard6,B17,8,D_v2_no_detach,lift_50pct,0.9997807145118713,0.9976142742424968,0.0014069510989428854,0.003369077496387558,1.032989263534546,1.5545763539421487,0.754376301824983,51.472973376681175,0.6289518475532532,DB3,3,50,2,0,0,4,0.7738535249828885,0.7463784484949026
DB3_Standard6,B17,8,D_v2_no_detach,full_emg,,1.0,0.0,,1.032989263534546,1.5413839130539777,0.9509837175983559,38.303989337557134,0.6289518475532532,DB3,3,50,2,0,0,4,0.6462696783025325,0.5978595050543728
DB3_Standard6,B17,8,D_v2_no_detach,full_acc,,0.0,,0.0034337211955281772,1.032989263534546,,,,0.6289518475532532,DB3,3,50,2,0,0,4,0.3891854893908282,0.38532438975784117
DB3_Standard6,B17,9,C2,clean,,0.0,,0.0018079717389855362,1.4086700280507405,,,,,DB3,3,90,5,0,0,14,0.8497300539892021,0.8353926952671467
DB3_Standard6,B17,9,C2,noise_25pct,0.9998275968763565,0.9956169350888979,0.003343775689306583,0.0018107489613188473,1.4086700280507405,1.8640770606388546,1.8640770606388546,0.0,,DB3,3,90,5,0,0,14,0.8209691395054323,0.8050099895660617
DB3_Standard6,B17,9,C2,noise_50pct,0.9998317294650608,0.9975099332450886,0.0031604790153080494,0.0018163034059854694,1.4086700280507405,1.863961540820318,1.863961540820318,0.0,,DB3,3,90,5,0,0,14,0.7886422715456908,0.7723492833502211
DB3_Standard6,B17,9,C2,zero_25pct,1.0,0.9973084840556159,0.0,0.0017996400719856032,1.4086700280507405,1.866101049222647,1.866101049222647,0.0,,DB3,3,90,5,0,0,14,0.8218023062054255,0.8077074836178699
DB3_Standard6,B17,9,C2,zero_50pct,1.0,0.9991204884635073,0.0,0.0017607589593192474,1.4086700280507405,1.8662043289474093,1.8662043289474093,0.0,,DB3,3,90,5,0,0,14,0.7871425714857029,0.771158276223194
DB3_Standard6,B17,9,C2,lift_25pct,0.9999288452996149,0.9959346476723434,0.0026772423293119157,0.0018218578506520918,1.4086700280507405,1.8686781136411783,1.8686781136411783,0.0,,DB3,3,90,5,0,0,14,0.8177031260414583,0.8023957893888946
DB3_Standard6,B17,9,C2,lift_50pct,0.9999288055631849,0.9977132230121967,0.002766113443977871,0.001805194516652225,1.4086700280507405,1.868282144902975,1.868282144902975,0.0,,DB3,3,90,5,0,0,14,0.7848097047257215,0.768352631864146
DB3_Standard6,B17,9,C2,full_emg,,1.0,0.0,,1.4086700280507405,1.866228722086042,1.866228722086042,0.0,,DB3,3,90,5,0,0,14,0.6701659668066386,0.6510289687646528
DB3_Standard6,B17,9,C2,full_acc,,0.0,,0.0018079717389855362,1.4086700280507405,,,,,DB3,3,90,5,0,0,14,0.545490901819636,0.5467152897065605
DB3_Standard6,B17,9,D_v2_joint,clean,,0.0,,0.0019496100779844028,1.2853691577911377,,,,0.6063044865926107,DB3,3,90,5,0,0,14,0.8518296340731853,0.8397599411670186
DB3_Standard6,B17,9,D_v2_joint,noise_25pct,0.999714301692115,0.9949944783317276,0.00413250683196694,0.0019625704488731885,1.2853691577911377,1.8486923419637507,1.0575144796168587,42.79846358781225,0.6063044865926107,DB3,3,90,5,0,0,14,0.8305672198893554,0.8167777031179734
DB3_Standard6,B17,9,D_v2_joint,noise_50pct,0.9997478855980767,0.9970392901775963,0.003915883489968673,0.001999600079984003,1.2853691577911377,1.8486001898154942,1.0702727625157724,42.10567563998322,0.6063044865926107,DB3,3,90,5,0,0,14,0.7997067253216024,0.7846709113976272
DB3_Standard6,B17,9,D_v2_joint,zero_25pct,1.0000000264909532,0.9972640767198246,0.0,0.0018292637768742546,1.2853691577911377,1.8519238835293905,1.0559042343077014,42.98399471721956,0.6063044865926107,DB3,3,90,5,0,0,14,0.8309338132373525,0.8186489312203283
DB3_Standard6,B17,9,D_v2_joint,zero_50pct,1.0000000596046448,0.9990400665555775,0.0,0.0019218378546512923,1.2853691577911377,1.8520281428771284,1.072128731515969,42.11115338864672,0.6063044865926107,DB3,3,90,5,0,0,14,0.7972072252216224,0.7832115749838553
DB3_Standard6,B17,9,D_v2_joint,lift_25pct,0.9998998244603475,0.9957084122819205,0.0026328067719789375,0.001988491190650759,1.2853691577911377,1.852223758105595,1.0553159947861763,43.02373568621977,0.6063044865926107,DB3,3,90,5,0,0,14,0.8287675798173698,0.8154643734174304
DB3_Standard6,B17,9,D_v2_joint,lift_50pct,0.9998964468638102,0.9977526759946271,0.0025050545446466265,0.001988491190650759,1.2853691577911377,1.8522064283847282,1.072902551088159,42.07389193993973,0.6063044865926107,DB3,3,90,5,0,0,14,0.7992734786376058,0.7845638328276595
DB3_Standard6,B17,9,D_v2_joint,full_emg,,1.0,0.0,,1.2853691577911377,1.8519534613749176,1.190110822131314,35.73634914672488,0.6063044865926107,DB3,3,90,5,0,0,14,0.6773645270945811,0.663895359591716
DB3_Standard6,B17,9,D_v2_joint,full_acc,,0.0,,0.0019496100779844028,1.2853691577911377,,,,0.6063044865926107,DB3,3,90,5,0,0,14,0.5455908818236352,0.544155591232884
DB3_Standard6,B17,9,D_v2_no_bypass,clean,,0.0,,0.0014830367259881358,0.387034793694814,,,,0.5,DB3,3,90,5,0,0,14,0.8437312537492501,0.8253685257325051
DB3_Standard6,B17,9,D_v2_no_bypass,noise_25pct,0.9996531671947904,0.9947730427870377,0.005998800239952009,0.001481185244432595,0.387034793694814,1.0328226042581787,0.6698204916968825,35.131680006719726,0.5,DB3,3,90,5,0,0,14,0.8191028460974472,0.7996553982422171
DB3_Standard6,B17,9,D_v2_no_bypass,noise_50pct,0.9996918174955579,0.9963719464690733,0.005743295785287386,0.0014941456153213803,0.387034793694814,1.0329079653373603,0.6457019467511405,37.47109973142404,0.5,DB3,3,90,5,0,0,14,0.7869426114777044,0.7667927449248371
DB3_Standard6,B17,9,D_v2_no_bypass,zero_25pct,0.9999932977888318,0.9978940341270662,0.0,0.001407125982210965,0.387034793694814,1.0377657099409134,0.6695309671595461,35.45296383436338,0.5,DB3,3,90,5,0,0,14,0.8208358328334334,0.802281902724216
DB3_Standard6,B17,9,D_v2_no_bypass,zero_50pct,0.9999948740005493,0.9992479747110021,0.0,0.0015052545046546247,0.387034793694814,1.03781276100115,0.6466345095037739,37.6614110893625,0.5,DB3,3,90,5,0,0,14,0.7839765380257281,0.7642535921453106
DB3_Standard6,B17,9,D_v2_no_bypass,lift_25pct,0.99994519021776,0.996186814500458,0.0031549245706414277,0.0014922941337658395,0.387034793694814,1.0375637945159617,0.6643509114546293,35.9430798463876,0.5,DB3,3,90,5,0,0,14,0.8179364127174565,0.7984468744576798
DB3_Standard6,B17,9,D_v2_no_bypass,lift_50pct,0.9999452431996664,0.997734753899084,0.003066053455975472,0.0014608189473216467,0.387034793694814,1.037662579516747,0.6447232012723266,37.83940563674275,0.5,DB3,3,90,5,0,0,14,0.7871425714857029,0.76709978523919
DB3_Standard6,B17,9,D_v2_no_bypass,full_emg,,1.0,0.0,,0.387034793694814,1.037790305965135,0.6295732973784824,39.30501195692396,0.5,DB3,3,90,5,0,0,14,0.6793641271745651,0.6640580162759798
DB3_Standard6,B17,9,D_v2_no_bypass,full_acc,,0.0,,0.0014830367259881358,0.387034793694814,,,,0.5,DB3,3,90,5,0,0,14,0.5737852429514096,0.5708578137815237
DB3_Standard6,B17,9,D_v2_no_imp_loss,clean,,0.0,,0.0017663134039858693,1.3583546876907349,,,,0.6396280328432719,DB3,3,90,5,0,0,14,0.852629474105179,0.8396858976466429
DB3_Standard6,B17,9,D_v2_no_imp_loss,noise_25pct,0.9998250603675842,0.9959624451947859,0.0026661334399786713,0.001807045998207766,1.3583546876907349,1.8373256263061644,2.0042698278067372,-9.087139327388615,0.6396280328432719,DB3,3,90,5,0,0,14,0.8280343931213757,0.8134306565805808
DB3_Standard6,B17,9,D_v2_no_imp_loss,noise_50pct,0.9998380806710984,0.9977913663758522,0.0025605989913128485,0.001855184518651825,1.3583546876907349,1.8371665882545176,2.0530257886153773,-11.750207804385917,0.6396280328432719,DB3,3,90,5,0,0,14,0.7891088448976872,0.7717019761896003
DB3_Standard6,B17,9,D_v2_no_imp_loss,zero_25pct,1.0000000529819062,0.997407931638663,0.0,0.0017329867359861361,1.3583546876907349,1.8372256946062082,2.0054355699690403,-9.15664519538402,0.6396280328432719,DB3,3,90,5,0,0,14,0.8275678197693795,0.8142829393058029
DB3_Standard6,B17,9,D_v2_no_imp_loss,zero_50pct,1.0,0.9991260024701701,0.0,0.0017496500699860026,1.3583546876907349,1.8372723465660117,2.055669289513425,-11.887549426496712,0.6396280328432719,DB3,3,90,5,0,0,14,0.7872758781577018,0.7699715926034058
DB3_Standard6,B17,9,D_v2_no_imp_loss,lift_25pct,0.99994424978892,0.9963962484469988,0.001877402297318314,0.0017811252564301954,1.3583546876907349,1.8387841569615375,2.0093349755504675,-9.276184468776348,0.6396280328432719,DB3,3,90,5,0,0,14,0.8255682196893955,0.810963679590233
DB3_Standard6,B17,9,D_v2_no_imp_loss,lift_50pct,0.9999422629674276,0.9980612531618857,0.0020773623053167143,0.0017996400719856032,1.3583546876907349,1.8388085047557132,2.0586303146195983,-11.955231398373869,0.6396280328432719,DB3,3,90,5,0,0,14,0.7902086249416782,0.772872192103442
DB3_Standard6,B17,9,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.3583546876907349,1.8373622239372978,2.1851114162702583,-18.927398763936235,0.6396280328432719,DB3,3,90,5,0,0,14,0.6933613277344531,0.6792266295472554
DB3_Standard6,B17,9,D_v2_no_imp_loss,full_acc,,0.0,,0.0017663134039858693,1.3583546876907349,,,,0.6396280328432719,DB3,3,90,5,0,0,14,0.5465906818636274,0.5466286511685993
DB3_Standard6,B17,9,D_v2_no_detach,clean,,0.0,,0.001824635072985403,1.2782767216364543,,,,0.6258429288864136,DB3,3,90,5,0,0,14,0.8512297540491902,0.8391779442750092
DB3_Standard6,B17,9,D_v2_no_detach,noise_25pct,0.9995964633093939,0.9909516433802996,0.012641916061232198,0.0017959371088745214,1.2782767216364543,1.811010944134743,1.0054678356695277,44.47934749313543,0.6258429288864136,DB3,3,90,5,0,0,14,0.8330333933213357,0.8199206665986186
DB3_Standard6,B17,9,D_v2_no_detach,noise_50pct,0.9996270934740702,0.9930200518635391,0.012075362705236731,0.0018107489613188473,1.2782767216364543,1.8108663759395853,1.0156676830271476,43.91194833205946,0.6258429288864136,DB3,3,90,5,0,0,14,0.8075718189695394,0.7931715019030022
DB3_Standard6,B17,9,D_v2_no_detach,zero_25pct,1.0000000264909532,0.9974187524461303,0.0,0.001725580809763973,1.2782767216364543,1.8440673854356395,1.0467305322983431,43.23874478836228,0.6258429288864136,DB3,3,90,5,0,0,14,0.83000066653336,0.8173158020603225
DB3_Standard6,B17,9,D_v2_no_detach,zero_50pct,1.0000000198682149,0.9990816498252784,0.0,0.0018385211846519585,1.2782767216364543,1.8441651120539222,1.0622567147413478,42.399765668420976,0.6258429288864136,DB3,3,90,5,0,0,14,0.7969739385456243,0.7824313282577396
DB3_Standard6,B17,9,D_v2_no_detach,lift_25pct,0.99982221921285,0.9954722587670902,0.0035770623653047164,0.0018292637768742546,1.2782767216364543,1.8400405607095813,1.0323140284664765,43.89724491288984,0.6258429288864136,DB3,3,90,5,0,0,14,0.8300673198693594,0.8166577193700421
DB3_Standard6,B17,9,D_v2_no_detach,lift_50pct,0.9998184177610611,0.9972757745909561,0.003649270145970806,0.0017940856273189806,1.2782767216364543,1.8398145145131333,1.048702779636181,42.9995482903168,0.6258429288864136,DB3,3,90,5,0,0,14,0.801606345397587,0.7872680670630882
DB3_Standard6,B17,9,D_v2_no_detach,full_emg,,1.0,0.0,,1.2782767216364543,1.8441202553240037,1.1792829873617994,36.05024298539308,0.6258429288864136,DB3,3,90,5,0,0,14,0.6782643471305739,0.6653433634905704
DB3_Standard6,B17,9,D_v2_no_detach,full_acc,,0.0,,0.001824635072985403,1.2782767216364543,,,,0.6258429288864136,DB3,3,90,5,0,0,14,0.5421915616876625,0.5400196969081499
DB3_Standard6,B17,11,C2,clean,,0.0,,0.0035051546391752578,1.3151923418045044,,,,,DB3,3,90,4,0,5,5,0.8294158075601374,0.8144893602268756
DB3_Standard6,B17,11,C2,noise_25pct,0.9994727770487467,0.9883423786015147,0.013012600229095075,0.0034211531118747613,1.3151923418045044,1.732675090312969,1.732675090312969,0.0,,DB3,3,90,4,0,5,5,0.8072394043528064,0.79158987155043
DB3_Standard6,B17,11,C2,noise_50pct,0.9994456768035889,0.9918080262941755,0.012630775105001909,0.0036731576937762502,1.3151923418045044,1.7338650566175808,1.7338650566175808,0.0,,DB3,3,90,4,0,5,5,0.7706300114547537,0.7489243078150478
DB3_Standard6,B17,11,C2,zero_25pct,0.9999229510625204,0.9948114291331409,0.0,0.0034771541300750923,1.3151923418045044,1.7516726057016925,1.7516726057016925,0.0,,DB3,3,90,4,0,5,5,0.8082016036655212,0.792961092153366
DB3_Standard6,B17,11,C2,zero_50pct,0.9999266995324029,0.9982086611374035,0.0,0.0035891561664757542,1.3151923418045044,1.751578016007115,1.751578016007115,0.0,,DB3,3,90,4,0,5,5,0.7687056128293243,0.7484773658851029
DB3_Standard6,B17,11,C2,lift_25pct,0.9995678199662102,0.9923466735453804,0.004887361588392516,0.0034873361333842435,1.3151923418045044,1.75063098200647,1.75063098200647,0.0,,DB3,3,90,4,0,5,5,0.807651775486827,0.7920551177090293
DB3_Standard6,B17,11,C2,lift_50pct,0.9995595945252312,0.9959349728261442,0.004635357006491027,0.0034898816342115307,1.3151923418045044,1.751007129993886,1.751007129993886,0.0,,DB3,3,90,4,0,5,5,0.766368843069874,0.7461787534423828
DB3_Standard6,B17,11,C2,full_emg,,1.0,0.0,,1.3151923418045044,1.7517116410803277,1.7517116410803277,0.0,,DB3,3,90,4,0,5,5,0.6360137457044673,0.576570717864107
DB3_Standard6,B17,11,C2,full_acc,,0.0,,0.0035051546391752578,1.3151923418045044,,,,,DB3,3,90,4,0,5,5,0.5630240549828178,0.5511189035491934
DB3_Standard6,B17,11,D_v2_joint,clean,,0.0,,0.004089347079037801,1.2184383869171143,,,,0.5929633975028992,DB3,3,90,4,0,5,5,0.8307903780068729,0.8164316823860222
DB3_Standard6,B17,11,D_v2_joint,noise_25pct,0.9995028707716199,0.9871692443993864,0.01344024436807942,0.004067710322005855,1.2184383869171143,1.7415852242162642,1.0085259617896307,42.08641969354323,0.5929633975028992,DB3,3,90,4,0,5,5,0.8074684994272623,0.7923492665068831
DB3_Standard6,B17,11,D_v2_joint,noise_50pct,0.9994905922147962,0.991302872172611,0.013127147766323025,0.004184803360061092,1.2184383869171143,1.7426564141678502,1.0264858851623204,41.09117416350721,0.5929633975028992,DB3,3,90,4,0,5,5,0.7816265750286369,0.7631361894965808
DB3_Standard6,B17,11,D_v2_joint,zero_25pct,0.9999357859293619,0.9939887653396968,0.0,0.004032073310423825,1.2184383869171143,1.7622805568251547,1.0239383334092123,41.89197400228627,0.5929633975028992,DB3,3,90,4,0,5,5,0.8082932416953036,0.7928941583816909
DB3_Standard6,B17,11,D_v2_joint,zero_50pct,0.9999096526039971,0.9978740516571567,0.0,0.004261168384879725,1.2184383869171143,1.7621704442786006,1.0440586041644038,40.747056688024735,0.5929633975028992,DB3,3,90,4,0,5,5,0.7807101947308133,0.7635739698723354
DB3_Standard6,B17,11,D_v2_joint,lift_25pct,0.9996128810776604,0.9913971330859187,0.00473463153875525,0.004179712358406517,1.2184383869171143,1.7605293622055935,1.0275876023855064,41.62669776868652,0.5929633975028992,DB3,3,90,4,0,5,5,0.8101260022909508,0.7943428150463147
DB3_Standard6,B17,11,D_v2_joint,lift_50pct,0.9996273650063409,0.995757381080988,0.004329896907216495,0.004154257350133639,1.2184383869171143,1.760790179422557,1.045051068461729,40.644102440920676,0.5929633975028992,DB3,3,90,4,0,5,5,0.7826345933562427,0.7657427454764635
DB3_Standard6,B17,11,D_v2_joint,full_emg,,1.0,0.0,,1.2184383869171143,1.762323482689306,1.2030223464426444,31.73125942869846,0.5929633975028992,DB3,3,90,4,0,5,5,0.6309278350515464,0.5783607748990894
DB3_Standard6,B17,11,D_v2_joint,full_acc,,0.0,,0.004089347079037801,1.2184383869171143,,,,0.5929633975028992,DB3,3,90,4,0,5,5,0.5639862542955326,0.549429090085365
DB3_Standard6,B17,11,D_v2_no_bypass,clean,,0.0,,0.004284077892325315,0.3488462269306183,,,,0.5,DB3,3,90,4,0,5,5,0.8416494845360823,0.824493801974506
DB3_Standard6,B17,11,D_v2_no_bypass,noise_25pct,0.9990963935852051,0.9815341255095499,0.023703703703703703,0.004327351406389207,0.3488462269306183,1.017384322561116,0.6620140516616863,34.926645461655426,0.5,DB3,3,90,4,0,5,5,0.8120504009163803,0.7942511702667279
DB3_Standard6,B17,11,D_v2_no_bypass,noise_50pct,0.9990856713718838,0.9856677175104328,0.024024436807941963,0.004306987399770905,0.3488462269306183,1.017281331132179,0.6161951377445639,39.42363423707919,0.5,DB3,3,90,4,0,5,5,0.771729667812142,0.7518736734542247
DB3_Standard6,B17,11,D_v2_no_bypass,zero_25pct,0.9998916586240133,0.9936037281864896,0.0,0.0042917143948071786,0.3488462269306183,1.0454325732369147,0.6699072934303087,35.90989184786539,0.5,DB3,3,90,4,0,5,5,0.8140664375715922,0.796024847942007
DB3_Standard6,B17,11,D_v2_no_bypass,zero_50pct,0.9998639490869309,0.9978397675291806,0.0,0.004329896907216495,0.3488462269306183,1.045440570461518,0.6257173007859808,40.137679365780336,0.5,DB3,3,90,4,0,5,5,0.7761741122565865,0.7564884763965272
DB3_Standard6,B17,11,D_v2_no_bypass,lift_25pct,0.9997385210461087,0.9921789278123078,0.0031156930126002296,0.004200076365024818,0.3488462269306183,1.0430735705313838,0.6670657198906582,36.036389798222636,0.5,DB3,3,90,4,0,5,5,0.8109507445589922,0.792860542691817
DB3_Standard6,B17,11,D_v2_no_bypass,lift_50pct,0.9997366335656906,0.9963518605305349,0.0030164184803360057,0.004284077892325315,0.3488462269306183,1.0432088837872462,0.6253552265195571,40.04343547175811,0.5,DB3,3,90,4,0,5,5,0.7745246277205039,0.7560557627792571
DB3_Standard6,B17,11,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3488462269306183,1.0454504355286405,0.5688233292458701,45.585843571957355,0.5,DB3,3,90,4,0,5,5,0.6307903780068728,0.5771351518425595
DB3_Standard6,B17,11,D_v2_no_bypass,full_acc,,0.0,,0.004284077892325315,0.3488462269306183,,,,0.5,DB3,3,90,4,0,5,5,0.6134707903780069,0.602818080130091
DB3_Standard6,B17,11,D_v2_no_imp_loss,clean,,0.0,,0.003974799541809851,1.2716575860977173,,,,0.650026261806488,DB3,3,90,4,0,5,5,0.8301030927835051,0.8147159569971772
DB3_Standard6,B17,11,D_v2_no_imp_loss,noise_25pct,0.9995509121153089,0.9883240049661057,0.01140893470790378,0.0039811632938780706,1.2716575860977173,1.7110672683650987,1.8153974750519308,-6.097009766172576,0.650026261806488,DB3,3,90,4,0,5,5,0.8186941580756013,0.80446887706605
DB3_Standard6,B17,11,D_v2_no_imp_loss,noise_50pct,0.999527586830987,0.9923810975395114,0.010943108056510116,0.004238258877434135,1.2716575860977173,1.7120139988834049,1.865447617803838,-8.960644433040239,0.650026261806488,DB3,3,90,4,0,5,5,0.7866208476517754,0.7696593116345429
DB3_Standard6,B17,11,D_v2_no_imp_loss,zero_25pct,0.9999208847681681,0.9942222977601748,0.0,0.0038742522591319844,1.2716575860977173,1.726663649458155,1.8398465484715272,-6.553950748982122,0.650026261806488,DB3,3,90,4,0,5,5,0.8211225658648339,0.8072203624475468
DB3_Standard6,B17,11,D_v2_no_imp_loss,zero_50pct,0.999911579820845,0.9980184780910544,0.0,0.003970981290568921,1.2716575860977173,1.7264923216605652,1.8879687574661703,-9.350726069404613,0.650026261806488,DB3,3,90,4,0,5,5,0.7878579610538373,0.7724443068066859
DB3_Standard6,B17,11,D_v2_no_imp_loss,lift_25pct,0.9995664490593805,0.9917514282089877,0.004704085528827797,0.0039506172839506165,1.2716575860977173,1.7273335791916031,1.8382937179526877,-6.423533494922682,0.650026261806488,DB3,3,90,4,0,5,5,0.8164948453608246,0.8017582339161679
DB3_Standard6,B17,11,D_v2_no_imp_loss,lift_50pct,0.9995539055930243,0.9958181023141092,0.004375715922107675,0.003986254295532646,1.2716575860977173,1.7275823859917943,1.8900640137269438,-9.404010780959842,0.650026261806488,DB3,3,90,4,0,5,5,0.7869415807560137,0.7716708284948557
DB3_Standard6,B17,11,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2716575860977173,1.7266676220424124,2.0992705430832928,-21.572014481023903,0.650026261806488,DB3,3,90,4,0,5,5,0.6349140893470789,0.5839812048543235
DB3_Standard6,B17,11,D_v2_no_imp_loss,full_acc,,0.0,,0.003974799541809851,1.2716575860977173,,,,0.650026261806488,DB3,3,90,4,0,5,5,0.5700343642611684,0.5580865483986358
DB3_Standard6,B17,11,D_v2_no_detach,clean,,0.0,,0.00434135166093929,1.2057029803593953,,,,0.6242783864339193,DB3,3,90,4,0,5,5,0.8285910652920961,0.8146774509379253
DB3_Standard6,B17,11,D_v2_no_detach,noise_25pct,0.9991108642684089,0.980025313893312,0.0267430316914853,0.004306987399770906,1.2057029803593953,1.6961378652972048,0.9491344464555634,44.036619930834924,0.6242783864339193,DB3,3,90,4,0,5,5,0.810171821305842,0.7947850137112619
DB3_Standard6,B17,11,D_v2_no_detach,noise_50pct,0.9990914927588568,0.984697033951456,0.025903016418480335,0.0043604429171439476,1.2057029803593953,1.6972814395333986,0.962184263905368,43.30515860896861,0.6242783864339193,DB3,3,90,4,0,5,5,0.7902405498281787,0.7728362489410673
DB3_Standard6,B17,11,D_v2_no_detach,zero_25pct,0.9999273353152806,0.993635744526021,0.0,0.004271350388188876,1.2057029803593953,1.7451518262547816,1.007122918758833,42.286138420728825,0.6242783864339193,DB3,3,90,4,0,5,5,0.80815578465063,0.7930118067490954
DB3_Standard6,B17,11,D_v2_no_detach,zero_50pct,0.9999007516437106,0.9977182814663769,0.0,0.00457426498663612,1.2057029803593953,1.7450286436117344,1.0293667084169824,41.00861452534505,0.6242783864339193,DB3,3,90,4,0,5,5,0.7791523482245131,0.761794602369725
DB3_Standard6,B17,11,D_v2_no_detach,lift_25pct,0.9995636807547675,0.9909421170747524,0.005131729667812141,0.004352806414662084,1.2057029803593953,1.7407594292320427,0.9911042622406548,43.0611497001017,0.6242783864339193,DB3,3,90,4,0,5,5,0.8108591065292096,0.7952714696526907
DB3_Standard6,B17,11,D_v2_no_detach,lift_50pct,0.9995799395773145,0.9953936239549881,0.004841542573501337,0.004368079419625811,1.2057029803593953,1.741549570501966,1.0096667275243802,42.02208081779262,0.6242783864339193,DB3,3,90,4,0,5,5,0.7852920962199312,0.7686953494775431
DB3_Standard6,B17,11,D_v2_no_detach,full_emg,,1.0,0.0,,1.2057029803593953,1.7451917392923522,1.1920009462540502,31.694048345139333,0.6242783864339193,DB3,3,90,4,0,5,5,0.6301030927835051,0.5772835080793578
DB3_Standard6,B17,11,D_v2_no_detach,full_acc,,0.0,,0.00434135166093929,1.2057029803593953,,,,0.6242783864339193,DB3,3,90,4,0,5,5,0.563573883161512,0.5482105038588516
DB3_Standard6,BC40,2,C2,clean,,0.0,,0.0025956166119463163,2.1965316931406655,,,,,DB3,3,70,5,6,0,0,0.7461983756696043,0.7320452140442791
DB3_Standard6,BC40,2,C2,noise_25pct,0.9996868835555183,0.9912524261200941,0.009825662884242461,0.002550416322664465,2.1965316931406655,2.6505487320837626,2.6505487320837626,0.0,,DB3,3,70,5,6,0,0,0.6988652727377455,0.68655167789214
DB3_Standard6,BC40,2,C2,noise_50pct,0.9996858172946506,0.9936464143703975,0.010154464988575926,0.0025032160205825317,2.1965316931406655,2.6494857365387046,2.6494857365387046,0.0,,DB3,3,70,5,6,0,0,0.642532112205518,0.6298096427421576
DB3_Standard6,BC40,2,C2,zero_25pct,0.9999980065557691,0.9961256060878109,0.0,0.0025936165991462343,2.1965316931406655,2.68742376433982,2.68742376433982,0.0,,DB3,3,70,5,6,0,0,0.7001756811243592,0.6860817073626699
DB3_Standard6,BC40,2,C2,zero_50pct,0.9999972780545553,0.9987069657936187,0.0,0.0025896165735460708,2.1965316931406655,2.6877124754111272,2.6877124754111272,0.0,,DB3,3,70,5,6,0,0,0.6399112954322907,0.6261256181480718
DB3_Standard6,BC40,2,C2,lift_25pct,0.9998720089594523,0.9945870535269394,0.003062419599485437,0.0025968166196263655,2.1965316931406655,2.675390858861324,2.675390858861324,0.0,,DB3,3,70,5,6,0,0,0.6992972755025632,0.6867777061526882
DB3_Standard6,BC40,2,C2,lift_50pct,0.999878313806322,0.9971903064283408,0.00294481884684062,0.002673617111149511,2.1965316931406655,2.676054241229865,2.676054241229865,0.0,,DB3,3,70,5,6,0,0,0.641941708426934,0.6287915745161697
DB3_Standard6,BC40,2,C2,full_emg,,1.0,0.0,,2.1965316931406655,2.6873670258492712,2.6873670258492712,0.0,,DB3,3,70,5,6,0,0,0.4519180922757906,0.4138252629755231
DB3_Standard6,BC40,2,C2,full_acc,,0.0,,0.0025956166119463163,2.1965316931406655,,,,,DB3,3,70,5,6,0,0,0.432348367029549,0.41419144921005896
DB3_Standard6,BC40,2,D_v2_joint,clean,,0.0,,0.0027972179021945737,1.9911548693974812,,,,0.5923373301823934,DB3,3,70,5,6,0,0,0.7458095731812683,0.730892959502512
DB3_Standard6,BC40,2,D_v2_joint,noise_25pct,0.9997673233350118,0.9940982188343708,0.0034752222414223453,0.0027856178279540987,1.9911548693974812,2.6590838245827553,1.5483075850236503,41.777613249434175,0.5923373301823934,DB3,3,70,5,6,0,0,0.710226945452451,0.6973628480544823
DB3_Standard6,BC40,2,D_v2_joint,noise_50pct,0.999761230415768,0.9968881750347864,0.0034872223182228364,0.002733617495151969,1.9911548693974812,2.658629734815161,1.5739491356630644,40.80292939307089,0.5923373301823934,DB3,3,70,5,6,0,0,0.6644490524739357,0.6515685986688959
DB3_Standard6,BC40,2,D_v2_joint,zero_25pct,0.9999954568015205,0.995862824452848,0.0,0.0027696177255534435,1.9911548693974812,2.6679644443961195,1.5482296417561978,41.97392608989997,0.5923373301823934,DB3,3,70,5,6,0,0,0.7119261563274005,0.6983482917471497
DB3_Standard6,BC40,2,D_v2_joint,zero_50pct,0.9999981058968439,0.9986231026307787,0.0,0.0027576176487529524,1.9911548693974812,2.668293573668532,1.5748636201717858,40.982561158147554,0.5923373301823934,DB3,3,70,5,6,0,0,0.6666954668509878,0.6539786681194123
DB3_Standard6,BC40,2,D_v2_joint,lift_25pct,0.9999120831489563,0.9951467840236462,0.0014928095539811454,0.0027488175924325915,1.9911548693974812,2.663140069058866,1.5521239731803778,41.722638742219736,0.5923373301823934,DB3,3,70,5,6,0,0,0.7106589482172686,0.6974809545893758
DB3_Standard6,BC40,2,D_v2_joint,lift_50pct,0.9999167919158936,0.9978795425902701,0.0015624099994239963,0.0026808171572298063,1.9911548693974812,2.663415482849985,1.5757835751156348,40.84041358911449,0.5923373301823934,DB3,3,70,5,6,0,0,0.6689130810437187,0.6557826552419722
DB3_Standard6,BC40,2,D_v2_joint,full_emg,,1.0,0.0,,1.9911548693974812,2.6680105967564853,1.8003075820662673,32.52521976029841,0.5923373301823934,DB3,3,70,5,6,0,0,0.4574045273889753,0.4232975280149203
DB3_Standard6,BC40,2,D_v2_joint,full_acc,,0.0,,0.0027972179021945737,1.9911548693974812,,,,0.5923373301823934,DB3,3,70,5,6,0,0,0.42055469155002595,0.40048751341004535
DB3_Standard6,BC40,4,C2,clean,,0.0,,0.0029487854073489434,2.525734821955363,,,,,DB3,3,40,1,0,0,0,0.6041502236253617,0.6015963422492024
DB3_Standard6,BC40,4,C2,noise_25pct,0.9998591476016575,0.9943146947761807,0.0024628021865590924,0.0029816714899587823,2.525734821955363,3.100680865836773,3.100680865836773,0.0,,DB3,3,40,1,0,0,0,0.5521792510742788,0.5497677459978229
DB3_Standard6,BC40,4,C2,noise_50pct,0.999866717391544,0.9973089808655978,0.002636367622555468,0.0027459878979215996,2.525734821955363,3.1003869836015263,3.1003869836015263,0.0,,DB3,3,40,1,0,0,0,0.4950232394983776,0.49233457740628733
DB3_Standard6,BC40,4,C2,zero_25pct,0.9999983443154229,0.9955928835217215,0.0,0.0029512214134681906,2.525734821955363,3.0979165286013033,3.0979165286013033,0.0,,DB3,3,40,1,0,0,0,0.5518284661931071,0.5498754291854661
DB3_Standard6,BC40,4,C2,zero_50pct,0.9999991787804499,0.9985396490860862,0.0,0.002925034347686281,2.525734821955363,3.0978095365063183,3.0978095365063183,0.0,,DB3,3,40,1,0,0,0,0.49846531614487416,0.49574586414070104
DB3_Standard6,BC40,4,C2,lift_25pct,0.9999505943722196,0.9950096858937494,0.0011729369464176093,0.002948785407348943,2.525734821955363,3.097386805819962,3.097386805819962,0.0,,DB3,3,40,1,0,0,0,0.5534837323511357,0.5514679346314605
DB3_Standard6,BC40,4,C2,lift_50pct,0.9999514487054614,0.9979655493034231,0.0011802449647753514,0.0028921482650764423,2.525734821955363,3.097347461208564,3.097347461208564,0.0,,DB3,3,40,1,0,0,0,0.4957905814259405,0.49329326706510046
DB3_Standard6,BC40,4,C2,full_emg,,1.0,0.0,,2.525734821955363,3.0977137160210515,3.0977137160210515,0.0,,DB3,3,40,1,0,0,0,0.35066429886871875,0.3444385048563408
DB3_Standard6,BC40,4,C2,full_acc,,0.0,,0.0029487854073489434,2.525734821955363,,,,,DB3,3,40,1,0,0,0,0.32083662194159435,0.3125816271619556
DB3_Standard6,BC40,4,D_v2_joint,clean,,0.0,,0.003291348767868105,2.3077301184336343,,,,0.7069408893585205,DB3,3,40,1,0,0,0,0.6087542751907393,0.6054279616424608
DB3_Standard6,BC40,4,D_v2_joint,noise_25pct,0.9998773667547437,0.9941040010168268,0.0019475868923382739,0.0032971342824013174,2.3077301184336343,3.134668909684954,1.7671388439910782,43.62253673360573,0.7069408893585205,DB3,3,40,1,0,0,0,0.5721520652459878,0.5688098332749716
DB3_Standard6,BC40,4,D_v2_joint,noise_50pct,0.9998788502481247,0.9974592697292488,0.0019311438510333536,0.0031534099213657227,2.3077301184336343,3.1341569469437727,1.798964736141943,42.59823423167166,0.7069408893585205,DB3,3,40,1,0,0,0,0.5269446636849952,0.52330934240249
DB3_Standard6,BC40,4,D_v2_joint,zero_25pct,0.999996496571435,0.9950805193438704,0.0,0.0032959162793416933,2.3077301184336343,3.130212712750153,1.7607495557282575,43.74637135012799,0.7069408893585205,DB3,3,40,1,0,0,0,0.5719109006401824,0.5690682870776597
DB3_Standard6,BC40,4,D_v2_joint,zero_50pct,0.9999967482354905,0.9983183457163003,0.0,0.0033689964629191153,2.3077301184336343,3.1300722709119277,1.7947408193524987,42.6582337061652,0.7069408893585205,DB3,3,40,1,0,0,0,0.5258155748487239,0.522267612304211
DB3_Standard6,BC40,4,D_v2_joint,lift_25pct,0.999933918317159,0.9947251569932171,0.0008623461662135697,0.0032447601508374985,2.3077301184336343,3.1301488986850248,1.7663735199894228,43.56540017261043,0.7069408893585205,DB3,3,40,1,0,0,0,0.571297027098132,0.568246993910583
DB3_Standard6,BC40,4,D_v2_joint,lift_50pct,0.999937375386556,0.9979580048038682,0.0008586921570346986,0.0032301441141220147,2.3077301184336343,3.13053144178164,1.7985164767062114,42.54591217146634,0.7069408893585205,DB3,3,40,1,0,0,0,0.5252345873892835,0.5215103018351441
DB3_Standard6,BC40,4,D_v2_joint,full_emg,,1.0,0.0,,2.3077301184336343,3.130160723173946,2.1421759370420403,31.56055952638427,0.7069408893585205,DB3,3,40,1,0,0,0,0.35507103393843725,0.34983634112192236
DB3_Standard6,BC40,4,D_v2_joint,full_acc,,0.0,,0.003291348767868105,2.3077301184336343,,,,0.7069408893585205,DB3,3,40,1,0,0,0,0.3200473559589581,0.31125551363342796
DB3_Standard6,BC40,5,C2,clean,,0.0,,0.002627285833523029,2.4512064456939697,,,,,DB3,3,90,2,0,0.4,0,0.6590029592533576,0.6517091656137837
DB3_Standard6,BC40,5,C2,noise_25pct,0.9997619191805521,0.994242643357496,0.003768621797303791,0.00258969797629787,2.4512064456939697,3.131053865854035,3.131053865854035,0.0,,DB3,3,90,2,0,0.4,0,0.6099349975971874,0.601586442102676
DB3_Standard6,BC40,5,C2,noise_50pct,0.999757726987203,0.9967657045735097,0.0038655773916415844,0.0025988314743151985,2.4512064456939697,3.1306180099711454,3.1306180099711454,0.0,,DB3,3,90,2,0,0.4,0,0.5516478235576802,0.5424223900484284
DB3_Standard6,BC40,5,C2,zero_25pct,0.999999271498786,0.996124247539862,0.0,0.0025939134369212524,2.4512064456939697,3.1230166890894537,3.1230166890894537,0.0,,DB3,3,90,2,0,0.4,0,0.6124769203530871,0.6040411894858353
DB3_Standard6,BC40,5,C2,zero_50pct,0.9999998145633273,0.9987127945756721,0.0,0.0025777541711982867,2.4512064456939697,3.122365787254577,3.122365787254577,0.0,,DB3,3,90,2,0,0.4,0,0.5514328350658877,0.5424863720816937
DB3_Standard6,BC40,5,C2,lift_25pct,0.999917017088996,0.9956002334514316,0.0008009375184426403,0.002676817495847771,2.4512064456939697,3.124118554631744,3.124118554631744,0.0,,DB3,3,90,2,0,0.4,0,0.6119584186964109,0.6036565873231816
DB3_Standard6,BC40,5,C2,lift_50pct,0.9999082552062141,0.998252217235032,0.0008072607093777139,0.0026915716080296095,2.4512064456939697,3.1241072922208524,3.1241072922208524,0.0,,DB3,3,90,2,0,0.4,0,0.5541644535498395,0.5452075126459728
DB3_Standard6,BC40,5,C2,full_emg,,1.0,0.0,,2.4512064456939697,3.122771766363231,3.122771766363231,0.0,,DB3,3,90,2,0,0.4,0,0.35036800971242127,0.34082254110821203
DB3_Standard6,BC40,5,C2,full_acc,,0.0,,0.002627285833523029,2.4512064456939697,,,,,DB3,3,90,2,0,0.4,0,0.4471887093102664,0.4368373806986227
DB3_Standard6,BC40,5,D_v2_joint,clean,,0.0,,0.0030256468624326577,2.2723315556844077,,,,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.6623795432126869,0.6537752794434332
DB3_Standard6,BC40,5,D_v2_joint,noise_25pct,0.9997882511880661,0.99430498097249,0.0023985970947045386,0.0030098388850949742,2.2723315556844077,3.181756923315657,1.9791837799647949,37.79448627811644,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.6251485949869743,0.6162250514259019
DB3_Standard6,BC40,5,D_v2_joint,noise_50pct,0.9997767011324564,0.9972722681844516,0.0024639367343669643,0.0029929770426014453,2.2723315556844077,3.1813575000542222,2.0257526260057817,36.322869354749265,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.5752586185092445,0.5667203953968499
DB3_Standard6,BC40,5,D_v2_joint,zero_25pct,1.0000001192092896,0.9955579758680654,0.0,0.0029747100465667884,2.2723315556844077,3.1764630426894076,1.959063502333568,38.32454413514572,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.6275893466879127,0.6188078415295105
DB3_Standard6,BC40,5,D_v2_joint,zero_50pct,1.0,0.9985110298014995,0.0,0.002982438391042989,2.2723315556844077,3.1755301664276216,2.009258177747852,36.7259482525215,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.5749298125806207,0.5659320478122466
DB3_Standard6,BC40,5,D_v2_joint,lift_25pct,0.9999354349242316,0.9951835719508489,0.0005564408022864658,0.0030393471094586504,2.2723315556844077,3.177334834085901,1.9663702959953728,38.11142875506592,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.6272099552318081,0.6183460332280597
DB3_Standard6,BC40,5,D_v2_joint,lift_50pct,0.9999324414465162,0.998190666123325,0.0005711949144683039,0.0030519934913287978,2.2723315556844077,3.1772934084387376,2.0170868038514675,36.5145274812915,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.5777499557376634,0.5692501780103856
DB3_Standard6,BC40,5,D_v2_joint,full_emg,,1.0,0.0,,2.2723315556844077,3.1758834401470977,2.241267185893491,29.42780160825977,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.3462326428408833,0.34005829577318236
DB3_Standard6,BC40,5,D_v2_joint,full_acc,,0.0,,0.0030256468624326577,2.2723315556844077,,,,0.6467724442481995,DB3,3,90,2,0,0.4,0,0.44863039684346306,0.436912726941733
DB3_Standard6,BC40,8,C2,clean,,0.0,,0.004408356071942024,1.9125789403915405,,,,,DB3,3,50,2,0,0,4,0.6676348912947804,0.6843156715197914
DB3_Standard6,BC40,8,C2,noise_25pct,0.9992398156060114,0.9910818331965308,0.004704202486087883,0.004402651044671993,1.9125789403915405,2.5597287183301134,2.5597287183301134,0.0,,DB3,3,50,2,0,0,4,0.6307983452160902,0.6455396693282889
DB3_Standard6,BC40,8,C2,noise_50pct,0.9992158081796435,0.9953888445146254,0.004833788105507144,0.004386350966757622,1.9125789403915405,2.560921807756151,2.560921807756151,0.0,,DB3,3,50,2,0,0,4,0.5908957544817064,0.6047318412446856
DB3_Standard6,BC40,8,C2,zero_25pct,0.9999019106229147,0.9935359658782389,0.0,0.004337450733014504,1.9125789403915405,2.5597133058096957,2.5597133058096957,0.0,,DB3,3,50,2,0,0,4,0.6304609336032626,0.6455182377517878
DB3_Standard6,BC40,8,C2,zero_50pct,0.99991328186459,0.9979005020788101,0.0,0.004207865113595243,1.9125789403915405,2.559960125061568,2.559960125061568,0.0,,DB3,3,50,2,0,0,4,0.588240471789455,0.6008816136505319
DB3_Standard6,BC40,8,C2,lift_25pct,0.9994128743807474,0.9925660429868518,0.002039139747087991,0.0043032205693943225,1.9125789403915405,2.5592999885453147,2.5592999885453147,0.0,,DB3,3,50,2,0,0,4,0.6285684945574039,0.6437792753432249
DB3_Standard6,BC40,8,C2,lift_50pct,0.9994532068570455,0.9969054531944223,0.0020366947354008356,0.004158964879852125,1.9125789403915405,2.558910982361963,2.558910982361963,0.0,,DB3,3,50,2,0,0,4,0.5903676319572807,0.6040418100452459
DB3_Standard6,BC40,8,C2,full_emg,,1.0,0.0,,1.9125789403915405,2.560227162666669,2.560227162666669,0.0,,DB3,3,50,2,0,0,4,0.4577942082563155,0.45182458715528756
DB3_Standard6,BC40,8,C2,full_acc,,0.0,,0.004408356071942024,1.9125789403915405,,,,,DB3,3,50,2,0,0,4,0.31106416688671773,0.3125848647998463
DB3_Standard6,BC40,8,D_v2_joint,clean,,0.0,,0.004738432649708066,1.725940744082133,,,,0.6701613267262777,DB3,3,50,2,0,0,4,0.671771851069448,0.6891609820520214
DB3_Standard6,BC40,8,D_v2_joint,noise_25pct,0.9992908504274155,0.9911135394863142,0.0036186172969906796,0.004749842704248126,1.725940744082133,2.545233650987034,1.255808564731782,50.64995812270897,0.6701613267262777,DB3,3,50,2,0,0,4,0.645776486811607,0.6623103810221287
DB3_Standard6,BC40,8,D_v2_joint,noise_50pct,0.9992694656054179,0.9957881208313566,0.003706637717728291,0.004721317567897974,1.725940744082133,2.5463500915164414,1.2816759978262156,49.6561969590843,0.6701613267262777,DB3,3,50,2,0,0,4,0.6178300032274154,0.6345287547048413
DB3_Standard6,BC40,8,D_v2_joint,zero_25pct,0.9999227523803711,0.9930466503372658,0.0,0.004668342314676264,1.725940744082133,2.549617159019061,1.2511309330360858,50.91796894719092,0.6701613267262777,DB3,3,50,2,0,0,4,0.6466713610891061,0.6630668336764542
DB3_Standard6,BC40,8,D_v2_joint,zero_50pct,0.9999263087908427,0.9977520400547982,0.0,0.004506156539428259,1.725940744082133,2.5494385442752048,1.2758931666869118,49.94419627877778,0.6701613267262777,DB3,3,50,2,0,0,4,0.6138544142240999,0.6293821395742792
DB3_Standard6,BC40,8,D_v2_joint,lift_25pct,0.999467670917511,0.992119749099995,0.001770188461500846,0.004696052447130697,1.725940744082133,2.547102832134334,1.2585184150880464,50.57972524898364,0.6701613267262777,DB3,3,50,2,0,0,4,0.6444708505706657,0.661632601101542
DB3_Standard6,BC40,8,D_v2_joint,lift_50pct,0.9995165202352735,0.9968209214652651,0.001821533706931119,0.004545276726422753,1.725940744082133,2.54652252163266,1.2802214453776941,49.717044758188784,0.6701613267262777,DB3,3,50,2,0,0,4,0.6162896458645073,0.6333462634675889
DB3_Standard6,BC40,8,D_v2_joint,full_emg,,1.0,0.0,,1.725940744082133,2.5495209811258124,1.5927201887771432,37.52111963270135,0.6701613267262777,DB3,3,50,2,0,0,4,0.4651879235982748,0.46515991526195105
DB3_Standard6,BC40,8,D_v2_joint,full_acc,,0.0,,0.004738432649708066,1.725940744082133,,,,0.6701613267262777,DB3,3,50,2,0,0,4,0.30679517648094357,0.30885570409983387
DB3_Standard6,BC40,9,C2,clean,,0.0,,0.002017926697639495,2.268726905186971,,,,,DB3,3,90,5,0,0,14,0.7266413252616265,0.7119976117193795
DB3_Standard6,BC40,9,C2,noise_25pct,0.9996577435069613,0.9929920092351243,0.007774492780828132,0.002073545693612332,2.268726905186971,2.7574861039919933,2.7574861039919933,0.0,,DB3,3,90,5,0,0,14,0.6881442895803026,0.6735836484190978
DB3_Standard6,BC40,9,C2,noise_50pct,0.9996626973152161,0.9950995603516158,0.007709314269922464,0.00205442666374667,2.268726905186971,2.757832028924779,2.757832028924779,0.0,,DB3,3,90,5,0,0,14,0.6404179767547359,0.6263716588651139
DB3_Standard6,BC40,9,C2,zero_25pct,0.9999835093816122,0.9970393021276122,0.0,0.0019796886379081693,2.268726905186971,2.7668333220510832,2.7668333220510832,0.0,,DB3,3,90,5,0,0,14,0.6867520765873575,0.6720373966376432
DB3_Standard6,BC40,9,C2,zero_50pct,0.9999820391337076,0.9990323956197492,0.0,0.001937105344116466,2.268726905186971,2.766731810113764,2.766731810113764,0.0,,DB3,3,90,5,0,0,14,0.6391509065027297,0.6251675183671713
DB3_Standard6,BC40,9,C2,lift_25pct,0.9997661974694992,0.9959427010150783,0.0022473550560274482,0.001960569608042507,2.268726905186971,2.7662708846952158,2.7662708846952158,0.0,,DB3,3,90,5,0,0,14,0.6834514367950945,0.6692787994062058
DB3_Standard6,BC40,9,C2,lift_50pct,0.9997654689682854,0.9978460103350689,0.002299497864751983,0.0020074981358945885,2.268726905186971,2.766268381527229,2.766268381527229,0.0,,DB3,3,90,5,0,0,14,0.636037980821875,0.6212409440253753
DB3_Standard6,BC40,9,C2,full_emg,,1.0,0.0,,2.268726905186971,2.7669976324377727,2.7669976324377727,0.0,,DB3,3,90,5,0,0,14,0.48951147402505985,0.4665624457264786
DB3_Standard6,BC40,9,C2,full_acc,,0.0,,0.002017926697639495,2.268726905186971,,,,,DB3,3,90,5,0,0,14,0.43624759491294757,0.4233486983184691
DB3_Standard6,BC40,9,D_v2_joint,clean,,0.0,,0.002420729895036526,2.0337966283162436,,,,0.667904774347941,DB3,3,90,5,0,0,14,0.7329297479938054,0.7171762828020612
DB3_Standard6,BC40,9,D_v2_joint,noise_25pct,0.999699440267351,0.9946098808498919,0.0035404967123959102,0.0024194263248184123,2.0337966283162436,2.720566448673974,1.5545896814812254,42.859989982515174,0.667904774347941,DB3,3,90,5,0,0,14,0.7065559153409358,0.6903667438180904
DB3_Standard6,BC40,9,D_v2_joint,noise_50pct,0.9996870027648078,0.9969862603393959,0.0035848180998117644,0.002437676307872,2.0337966283162436,2.720666090683393,1.5930389128778266,41.448835835483614,0.667904774347941,DB3,3,90,5,0,0,14,0.6676052372237082,0.6520561111222448
DB3_Standard6,BC40,9,D_v2_joint,zero_25pct,0.9999487002690634,0.9964125453266154,0.0,0.0024003072949527493,2.0337966283162436,2.725036572597242,1.5642668565883247,42.598212280348946,0.667904774347941,DB3,3,90,5,0,0,14,0.7034742753453158,0.6873791367529826
DB3_Standard6,BC40,9,D_v2_joint,zero_50pct,0.9999466405974494,0.9988151708965193,0.0,0.0023724977969663314,2.0337966283162436,2.725024426593396,1.5973029672765724,41.38551939038294,0.667904774347941,DB3,3,90,5,0,0,14,0.6659940244341201,0.650549349967572
DB3_Standard6,BC40,9,D_v2_joint,lift_25pct,0.9997473756472269,0.9954576490440722,0.0018562839905934374,0.002417688231194261,2.0337966283162436,2.7244512100812517,1.5659836586219893,42.52303941615282,0.667904774347941,DB3,3,90,5,0,0,14,0.7039904891516886,0.6877547570873926
DB3_Standard6,BC40,9,D_v2_joint,lift_50pct,0.9997583429018656,0.9977767667086468,0.0019266767823715592,0.0025211048018312556,2.0337966283162436,2.724025131303266,1.5996960321173261,41.27616407433893,0.667904774347941,DB3,3,90,5,0,0,14,0.6660565958045896,0.6505120945398049
DB3_Standard6,BC40,9,D_v2_joint,full_emg,,1.0,0.0,,2.0337966283162436,2.7251907976322585,1.8653613415552384,31.552337879721524,0.667904774347941,DB3,3,90,5,0,0,14,0.4977239663991741,0.47803972453524585
DB3_Standard6,BC40,9,D_v2_joint,full_acc,,0.0,,0.002420729895036526,2.0337966283162436,,,,0.667904774347941,DB3,3,90,5,0,0,14,0.43502745318879343,0.4212751610065708
DB3_Standard6,BC40,11,C2,clean,,0.0,,0.002509736380704123,2.2292915980021157,,,,,DB3,3,90,4,0,5,5,0.7556672717963041,0.7585819685679892
DB3_Standard6,BC40,11,C2,noise_25pct,0.9996573395199246,0.9930324047220466,0.006387479505759075,0.0025170634489630906,2.2292915980021157,2.7475134563474666,2.7475134563474666,0.0,,DB3,3,90,4,0,5,5,0.7166596844016198,0.7203318820242132
DB3_Standard6,BC40,11,C2,noise_50pct,0.9996331334114075,0.995469291697921,0.006547812999425903,0.0024903412000186194,2.2292915980021157,2.7477014345018613,2.7477014345018613,0.0,,DB3,3,90,4,0,5,5,0.6676596999177645,0.6687651824713864
DB3_Standard6,BC40,11,C2,zero_25pct,0.9999835358725654,0.9962309913296364,0.0,0.002522235497145891,2.2292915980021157,2.755700774632217,2.755700774632217,0.0,,DB3,3,90,4,0,5,5,0.7161476516315225,0.7194613267534744
DB3_Standard6,BC40,11,C2,zero_50pct,0.9999801847669813,0.9987796060385422,0.0,0.0024437927663734115,2.2292915980021157,2.755632487796706,2.755632487796706,0.0,,DB3,3,90,4,0,5,5,0.6651460845009233,0.6655687133676921
DB3_Standard6,BC40,11,C2,lift_25pct,0.9997951123449537,0.9943729629702535,0.0037807672216274364,0.0024980992722928204,2.2292915980021157,2.7500876945467674,2.7500876945467674,0.0,,DB3,3,90,4,0,5,5,0.7166286521125231,0.7198691867483397
DB3_Standard6,BC40,11,C2,lift_50pct,0.9998075299792819,0.9968348500976841,0.0039023103539232574,0.002423104573642208,2.2292915980021157,2.7496949067756504,2.7496949067756504,0.0,,DB3,3,90,4,0,5,5,0.6675976353395708,0.6688954199228269
DB3_Standard6,BC40,11,C2,full_emg,,1.0,0.0,,2.2292915980021157,2.755524438408474,2.755524438408474,0.0,,DB3,3,90,4,0,5,5,0.5187822929758413,0.4870018405912793
DB3_Standard6,BC40,11,C2,full_acc,,0.0,,0.002509736380704123,2.2292915980021157,,,,,DB3,3,90,4,0,5,5,0.4512405157566448,0.45473697558886483
DB3_Standard6,BC40,11,D_v2_joint,clean,,0.0,,0.0026455026455026454,2.062680164972941,,,,0.6053993900616964,DB3,3,90,4,0,5,5,0.7594376949215659,0.7614468585268784
DB3_Standard6,BC40,11,D_v2_joint,noise_25pct,0.9996640682220459,0.9946405665422197,0.00273084144051886,0.0026722248944471166,2.062680164972941,2.7179887894763812,1.5965589077513551,41.25645673540427,0.6053993900616964,DB3,3,90,4,0,5,5,0.7295225682322456,0.7314771042076248
DB3_Standard6,BC40,11,D_v2_joint,noise_50pct,0.9996459484100342,0.9972079841193785,0.0029118631269168904,0.0026713628864166498,2.062680164972941,2.718271668628787,1.6346349317972628,39.86213740857004,0.6053993900616964,DB3,3,90,4,0,5,5,0.6917407562568854,0.6927828657725881
DB3_Standard6,BC40,11,D_v2_joint,zero_25pct,0.9999526606665717,0.9960284356515997,0.0,0.0026584327659596473,2.062680164972941,2.7187339600601406,1.5875221559442612,41.604209814398395,0.6053993900616964,DB3,3,90,4,0,5,5,0.7312138279880215,0.7337549311482828
DB3_Standard6,BC40,11,D_v2_joint,zero_50pct,0.9999556077851189,0.9987125573432093,0.0,0.002578266019126234,2.062680164972941,2.718914668584086,1.6273091505400774,40.14513706795282,0.6053993900616964,DB3,3,90,4,0,5,5,0.6909339167403683,0.6923562559655587
DB3_Standard6,BC40,11,D_v2_joint,lift_25pct,0.999754634168413,0.9946441045626617,0.003010132042390107,0.0025756799950348345,2.062680164972941,2.7136768012781265,1.593722779847158,41.26774428168483,0.6053993900616964,DB3,3,90,4,0,5,5,0.7308569566634082,0.732977947937131
DB3_Standard6,BC40,11,D_v2_joint,lift_50pct,0.999767906135983,0.9971651192064414,0.00302823421102991,0.002640330597319845,2.062680164972941,2.7133608896625216,1.6289824766629029,39.961575811532995,0.6053993900616964,DB3,3,90,4,0,5,5,0.6930906608325963,0.6947268626696306
DB3_Standard6,BC40,11,D_v2_joint,full_emg,,1.0,0.0,,2.062680164972941,2.7190734549903,1.944401819535396,28.49386043099074,0.6053993900616964,DB3,3,90,4,0,5,5,0.5190150351440674,0.49065145276607575
DB3_Standard6,BC40,11,D_v2_joint,full_acc,,0.0,,0.0026455026455026454,2.062680164972941,,,,0.6053993900616964,DB3,3,90,4,0,5,5,0.4459805427547363,0.44927216010232335
DB3_Holdout3,B17,1,C2,clean,,0.0,,0.005267384731670446,1.160423715909322,,,,,DB3,3,50,2,0,0,13,0.8963529856386999,0.8869463561198403
DB3_Holdout3,B17,1,C2,noise_25pct,0.9994061059421963,0.9885898261500108,0.006613756613756613,0.0054379776601998836,1.160423715909322,1.8204368309516676,1.8204368309516676,0.0,,DB3,3,50,2,0,0,13,0.8842592592592592,0.8722676772332147
DB3_Holdout3,B17,1,C2,noise_50pct,0.9993966552946302,0.9939212840426851,0.00669249181153943,0.005453724699756445,1.160423715909322,1.8194568584408108,1.8194568584408108,0.0,,DB3,3,50,2,0,0,13,0.869740488788108,0.8507846709510875
DB3_Holdout3,B17,1,C2,zero_25pct,0.9998849431673685,0.9922657560594729,0.0,0.005196523053665911,1.160423715909322,1.8088974591413114,1.8088974591413114,0.0,,DB3,3,50,2,0,0,13,0.8850781053162006,0.87359870412139
DB3_Holdout3,B17,1,C2,zero_50pct,0.9998825987180074,0.9974764170474472,0.0,0.005060048710842362,1.160423715909322,1.8090066108510037,1.8090066108510037,0.0,,DB3,3,50,2,0,0,13,0.8693310657596373,0.8496810660281242
DB3_Holdout3,B17,1,C2,lift_25pct,0.9995903041627673,0.991161510186763,0.0022780717225161667,0.0051720276588001456,1.160423715909322,1.81467026573378,1.81467026573378,0.0,,DB3,3,50,2,0,0,13,0.8856135046611237,0.8729896395638971
DB3_Holdout3,B17,1,C2,lift_50pct,0.9996275703112284,0.9962652388556424,0.0023568069202989836,0.005123036869068616,1.160423715909322,1.8145002098491732,1.8145002098491732,0.0,,DB3,3,50,2,0,0,13,0.8714096749811034,0.8520838020069905
DB3_Holdout3,B17,1,C2,full_emg,,1.0,0.0,,1.160423715909322,1.8085229692815925,1.8085229692815925,0.0,,DB3,3,50,2,0,0,13,0.8414588057445199,0.7978029647708286
DB3_Holdout3,B17,1,C2,full_acc,,0.0,,0.005267384731670446,1.160423715909322,,,,,DB3,3,50,2,0,0,13,0.46164021164021163,0.4649243280245135
DB3_Holdout3,B17,1,D_v2_joint,clean,,0.0,,0.006668871252204586,1.0438448985417683,,,,0.6658913095792135,DB3,3,50,2,0,0,13,0.9009826152683296,0.8935950242141137
DB3_Holdout3,B17,1,D_v2_joint,noise_25pct,0.9992847310172187,0.9859538424495257,0.007653061224489795,0.00687270793090899,1.0438448985417683,1.7831306239131546,0.7627205961600775,57.24262648800303,0.6658913095792135,DB3,3,50,2,0,0,13,0.8898652053413958,0.8804949338712865
DB3_Holdout3,B17,1,D_v2_joint,noise_50pct,0.999299532837338,0.9926745170692804,0.0077580414882002175,0.006881456286218192,1.0438448985417683,1.7827763692620948,0.781439110995216,56.18338469302871,0.6658913095792135,DB3,3,50,2,0,0,13,0.8805114638447972,0.868233904229332
DB3_Holdout3,B17,1,D_v2_joint,zero_25pct,0.9998252987861633,0.9901830852400467,0.0,0.006610257271632934,1.0438448985417683,1.7873072039610973,0.746531461033023,58.244036808396736,0.6658913095792135,DB3,3,50,2,0,0,13,0.8934555303602923,0.8843741437951036
DB3_Holdout3,B17,1,D_v2_joint,zero_50pct,0.9998294909795126,0.9967276710477228,0.0,0.006566515495086922,1.0438448985417683,1.7876147678652388,0.7679738947074976,57.05109224883418,0.6658913095792135,DB3,3,50,2,0,0,13,0.879976064499874,0.8663408566705947
DB3_Holdout3,B17,1,D_v2_joint,lift_25pct,0.9992731544706556,0.9886770866751272,0.002771478961955152,0.006690742140477591,1.0438448985417683,1.7878849203852616,0.747873907170327,58.18262323242086,0.6658913095792135,DB3,3,50,2,0,0,13,0.8943058704963467,0.8850911098455252
DB3_Holdout3,B17,1,D_v2_joint,lift_50pct,0.9993406070603265,0.9953165320146167,0.002745233896027547,0.006640001679684219,1.0438448985417683,1.787806099440555,0.7675796827126705,57.078218881122325,0.6658913095792135,DB3,3,50,2,0,0,13,0.882684555303603,0.8695865986184578
DB3_Holdout3,B17,1,D_v2_joint,full_emg,,1.0,0.0,,1.0438448985417683,1.7873717169109595,0.9972857871965987,44.20894026491842,0.6658913095792135,DB3,3,50,2,0,0,13,0.8390967498110355,0.8026228011194272
DB3_Holdout3,B17,1,D_v2_joint,full_acc,,0.0,,0.006668871252204586,1.0438448985417683,,,,0.6658913095792135,DB3,3,50,2,0,0,13,0.4506802721088435,0.45195393932069194
DB3_Holdout3,B17,1,D_v2_no_bypass,clean,,0.0,,0.007834152179390276,0.3329458137353261,,,,0.5,DB3,3,50,2,0,0,13,0.8955026455026456,0.8875424486083197
DB3_Holdout3,B17,1,D_v2_no_bypass,noise_25pct,0.9990542531013489,0.9842340685283165,0.007988998068363147,0.007929509252260575,0.3329458137353261,1.0188627824374958,0.48590582003906907,52.309363328540364,0.5,DB3,3,50,2,0,0,13,0.88517258755354,0.8745693598777198
DB3_Holdout3,B17,1,D_v2_no_bypass,noise_50pct,0.9990654322836133,0.9921612307744128,0.007784286554127824,0.007889266817838247,0.3329458137353261,1.0188078160113567,0.48422101575793164,52.47209975811602,0.5,DB3,3,50,2,0,0,13,0.8702443940539178,0.8538674278747033
DB3_Holdout3,B17,1,D_v2_no_bypass,zero_25pct,0.9998605648676554,0.9883336408066143,0.0,0.007870020436158002,0.3329458137353261,1.0311122964365242,0.48775032152068,52.70468171967254,0.5,DB3,3,50,2,0,0,13,0.8882275132275131,0.877694274084905
DB3_Holdout3,B17,1,D_v2_no_bypass,zero_50pct,0.9998506307601929,0.9960580592020681,0.0,0.00791551188376585,0.3329458137353261,1.0311166714994842,0.4829099502445282,53.17448921179055,0.5,DB3,3,50,2,0,0,13,0.8723859914336106,0.8551269871559847
DB3_Holdout3,B17,1,D_v2_no_bypass,lift_25pct,0.9993860920270284,0.987084680062113,0.0023725539598555474,0.007912012541642172,0.3329458137353261,1.0307929108664815,0.4810542031369232,53.34010858206425,0.5,DB3,3,50,2,0,0,13,0.8870622323003275,0.8759436566091613
DB3_Holdout3,B17,1,D_v2_no_bypass,lift_50pct,0.9994300007820129,0.9949877684787802,0.0023200638280003356,0.007731796422272613,0.3329458137353261,1.030761561582677,0.48186104176649697,53.26042129296883,0.5,DB3,3,50,2,0,0,13,0.8716616276140087,0.8552909129865554
DB3_Holdout3,B17,1,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3329458137353261,1.0311500856835414,0.5175019935023112,49.82536732872938,0.5,DB3,3,50,2,0,0,13,0.8344671201814059,0.7963259154387554
DB3_Holdout3,B17,1,D_v2_no_bypass,full_acc,,0.0,,0.007834152179390276,0.3329458137353261,,,,0.5,DB3,3,50,2,0,0,13,0.5125661375661376,0.5217785830624524
DB3_Holdout3,B17,1,D_v2_no_imp_loss,clean,,0.0,,0.005393361048122953,1.1329394578933716,,,,0.650885800520579,DB3,3,50,2,0,0,13,0.8962585034013605,0.8868457488463433
DB3_Holdout3,B17,1,D_v2_no_imp_loss,noise_25pct,0.9993791778882345,0.9889928798777791,0.005322499370118417,0.0056059460821365585,1.1329394578933716,1.789356285768071,1.9136232410342398,-6.9476919841104605,0.650885800520579,DB3,3,50,2,0,0,13,0.8878495842781557,0.8784482760869016
DB3_Holdout3,B17,1,D_v2_no_imp_loss,noise_50pct,0.9993637601534525,0.994536032420338,0.00528575627781977,0.005642689174435206,1.1329394578933716,1.7888264250924564,1.9392747268781492,-8.413095245321323,0.650885800520579,DB3,3,50,2,0,0,13,0.8773305618543713,0.8640966866331633
DB3_Holdout3,B17,1,D_v2_no_imp_loss,zero_25pct,0.9998581210772196,0.992064315266103,0.0,0.005332997396489459,1.1329394578933716,1.782840682553276,1.9098128715804263,-7.12890302986627,0.650885800520579,DB3,3,50,2,0,0,13,0.8893613000755858,0.8794175580172121
DB3_Holdout3,B17,1,D_v2_no_imp_loss,zero_50pct,0.9998511672019958,0.9974033148018048,0.0,0.005207021080036953,1.1329394578933716,1.7830696532674377,1.9336100899654831,-8.448449969275499,0.650885800520579,DB3,3,50,2,0,0,13,0.8777084908037289,0.8639096630612421
DB3_Holdout3,B17,1,D_v2_no_imp_loss,lift_25pct,0.9995312889417013,0.9909081700129144,0.00234105988074242,0.005322499370118417,1.1329394578933716,1.7862458521219982,1.913457808648902,-7.128103846152864,0.650885800520579,DB3,3,50,2,0,0,13,0.8901171579743008,0.8796013769774004
DB3_Holdout3,B17,1,D_v2_no_imp_loss,lift_50pct,0.9995716611544291,0.9962131137901716,0.0023358108675568994,0.005249013185521122,1.1329394578933716,1.7863440198245477,1.9379909817384007,-8.494573591234335,0.650885800520579,DB3,3,50,2,0,0,13,0.8780549256739731,0.8642665978066731
DB3_Holdout3,B17,1,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.1329394578933716,1.782630173913228,1.999193531671071,-12.152747283281995,0.650885800520579,DB3,3,50,2,0,0,13,0.8464663643235072,0.8159984890917414
DB3_Holdout3,B17,1,D_v2_no_imp_loss,full_acc,,0.0,,0.005393361048122953,1.1329394578933716,,,,0.650885800520579,DB3,3,50,2,0,0,13,0.4697656840513984,0.471732122989528
DB3_Holdout3,B17,1,D_v2_no_detach,clean,,0.0,,0.007141282438901487,1.0461245775222778,,,,0.6701994140942892,DB3,3,50,2,0,0,13,0.9011715797430083,0.8931775615688716
DB3_Holdout3,B17,1,D_v2_no_detach,noise_25pct,0.9991525941424899,0.9861865185181579,0.0057634164777021915,0.007362615828224293,1.0461245775222778,1.779363072573057,0.74840471404544,57.955136853927534,0.6701994140942892,DB3,3,50,2,0,0,13,0.891408415217939,0.881876946273909
DB3_Holdout3,B17,1,D_v2_no_detach,noise_50pct,0.9991651376088461,0.9933134330701839,0.005957629965566473,0.007422104644326868,1.0461245775222778,1.7790507311126957,0.7655753954971888,56.98239160919575,0.6701994140942892,DB3,3,50,2,0,0,13,0.8807949105568155,0.8683230367951037
DB3_Holdout3,B17,1,D_v2_no_detach,zero_25pct,0.999777615070343,0.9894681432226297,0.0,0.007096665826824556,1.0461245775222778,1.787765303959702,0.7421277911494033,58.4984820541994,0.6701994140942892,DB3,3,50,2,0,0,13,0.8938019652305366,0.8841601377254434
DB3_Holdout3,B17,1,D_v2_no_detach,zero_50pct,0.9997962050967746,0.9964773929870431,0.0,0.007070420760896951,1.0461245775222778,1.7880890999676708,0.7642227347702116,57.270043517561646,0.6701994140942892,DB3,3,50,2,0,0,13,0.880952380952381,0.8668681700502007
DB3_Holdout3,B17,1,D_v2_no_detach,lift_25pct,0.9991610911157397,0.9877728692256604,0.003138909884941631,0.007180650037792895,1.0461245775222778,1.7870090715413696,0.7363413965392374,58.80627484243363,0.6701994140942892,DB3,3,50,2,0,0,13,0.8959435626102291,0.886295057578215
DB3_Holdout3,B17,1,D_v2_no_detach,lift_50pct,0.9992296364572312,0.9949104135430069,0.003159905937683715,0.007038926681783825,1.0461245775222778,1.7870326839692987,0.7557469085548617,57.720443332037355,0.6701994140942892,DB3,3,50,2,0,0,13,0.8839128243890148,0.8704209650878728
DB3_Holdout3,B17,1,D_v2_no_detach,full_emg,,1.0,0.0,,1.0461245775222778,1.787832351105321,0.9968738359206494,44.245188985465006,0.6701994140942892,DB3,3,50,2,0,0,13,0.8386243386243386,0.8015634347217763
DB3_Holdout3,B17,1,D_v2_no_detach,full_acc,,0.0,,0.007141282438901487,1.0461245775222778,,,,0.6701994140942892,DB3,3,50,2,0,0,13,0.44727891156462585,0.4479696388856526
DB3_Holdout3,B17,3,C2,clean,,0.0,,0.009316770186335404,1.34577476978302,,,,,DB3,3,30,2,0,8,8,0.5282460810411121,0.5352655744231537
DB3_Holdout3,B17,3,C2,noise_25pct,0.9964380264282227,0.964347764621595,0.04267310789049919,0.009377019728986602,1.34577476978302,1.6986480448008952,1.6986480448008952,0.0,,DB3,3,30,2,0,8,8,0.4881198856354136,0.4948856427263672
DB3_Holdout3,B17,3,C2,noise_50pct,0.9964284168349372,0.9732893474683905,0.043313943935061945,0.00919353248545795,1.34577476978302,1.6970317577025724,1.6970317577025724,0.0,,DB3,3,30,2,0,8,8,0.44503598540865613,0.4497808157954148
DB3_Holdout3,B17,3,C2,zero_25pct,0.9999768402841357,0.9865388766207679,0.0,0.009103158171481154,1.34577476978302,1.7157326309138508,1.7157326309138508,0.0,,DB3,3,30,2,0,8,8,0.48890860692102933,0.49616477787507635
DB3_Holdout3,B17,3,C2,zero_50pct,0.9999705486827426,0.995352114998438,0.0,0.009341417726510894,1.34577476978302,1.7155365721378022,1.7155365721378022,0.0,,DB3,3,30,2,0,8,8,0.44498669032830523,0.45111095322253103
DB3_Holdout3,B17,3,C2,lift_25pct,0.9997473557790121,0.9847687332454148,0.0025469124848006837,0.009442746502787909,1.34577476978302,1.721945307448341,1.721945307448341,0.0,,DB3,3,30,2,0,8,8,0.49295080350980963,0.4993796500030265
DB3_Holdout3,B17,3,C2,lift_50pct,0.9997577534781562,0.9942035441717811,0.002472969864274212,0.009160669098557297,1.34577476978302,1.7221397502472273,1.7221397502472273,0.0,,DB3,3,30,2,0,8,8,0.44232475598935234,0.4481021231610595
DB3_Holdout3,B17,3,C2,full_emg,,1.0,0.0,,1.34577476978302,1.7153548062652757,1.7153548062652757,0.0,,DB3,3,30,2,0,8,8,0.3321502514049098,0.32819562781006506
DB3_Holdout3,B17,3,C2,full_acc,,0.0,,0.009316770186335404,1.34577476978302,,,,,DB3,3,30,2,0,8,8,0.3349600709849157,0.3267833523311279
DB3_Holdout3,B17,3,D_v2_joint,clean,,0.0,,0.007702356304840777,1.1938124895095825,,,,0.6888293425242106,DB3,3,30,2,0,8,8,0.5289855072463768,0.5377275615926248
DB3_Holdout3,B17,3,D_v2_joint,noise_25pct,0.9969605207443237,0.9671619833943588,0.04173650136383056,0.007766713770854558,1.1938124895095825,1.6420990691006836,1.030159467597467,37.269021490075666,0.6888293425242106,DB3,3,30,2,0,8,8,0.502464754017549,0.5097620386170846
DB3_Holdout3,B17,3,D_v2_joint,noise_50pct,0.996988832950592,0.9741899164727075,0.04304282099313155,0.007624305760951724,1.1938124895095825,1.6396148956568044,1.0376321848003454,36.71845364614375,0.6888293425242106,DB3,3,30,2,0,8,8,0.4671201814058957,0.47210741228854464
DB3_Holdout3,B17,3,D_v2_joint,zero_25pct,0.9999924235873752,0.9886883848155055,0.0,0.007629782992101833,1.1938124895095825,1.6700353493272557,1.0291394166387133,38.377246240652134,0.6888293425242106,DB3,3,30,2,0,8,8,0.4995563442768412,0.5070699857336144
DB3_Holdout3,B17,3,D_v2_joint,zero_50pct,0.9999951918919882,0.9960968361031787,0.0,0.007837917775805975,1.1938124895095825,1.6700658724439175,1.0381878729709002,37.83632254325125,0.6888293425242106,DB3,3,30,2,0,8,8,0.4630286897367643,0.4694935119183103
DB3_Holdout3,B17,3,D_v2_joint,lift_25pct,0.9997957083914016,0.9871280265026362,0.0029577048210588583,0.007684555303602923,1.1938124895095825,1.6732539178917358,1.0314145623999031,38.36085261171669,0.6888293425242106,DB3,3,30,2,0,8,8,0.5050773932761511,0.5123251623082402
DB3_Holdout3,B17,3,D_v2_joint,lift_50pct,0.9997907280921936,0.9948283712293181,0.002809819580005915,0.007558578987150416,1.1938124895095825,1.6736240244594704,1.045882643184205,37.51021079518185,0.6888293425242106,DB3,3,30,2,0,8,8,0.4653948535936114,0.4721404250508227
DB3_Holdout3,B17,3,D_v2_joint,full_emg,,1.0,0.0,,1.1938124895095825,1.6698378775833298,1.1298583403253954,32.34021580284834,0.6888293425242106,DB3,3,30,2,0,8,8,0.3442768411712511,0.3422212866752603
DB3_Holdout3,B17,3,D_v2_joint,full_acc,,0.0,,0.007702356304840777,1.1938124895095825,,,,0.6888293425242106,DB3,3,30,2,0,8,8,0.3209109730848861,0.31058706859535506
DB3_Holdout3,B17,3,D_v2_no_bypass,clean,,0.0,,0.002896085970620132,0.3716916541258494,,,,0.5,DB3,3,30,2,0,8,8,0.5499852114758946,0.5572110013438402
DB3_Holdout3,B17,3,D_v2_no_bypass,noise_25pct,0.9958390527301364,0.9659989346458627,0.057379473528541856,0.002985090976809403,0.3716916541258494,0.9872586287207077,0.6747106700053882,31.648768921787465,0.5,DB3,3,30,2,0,8,8,0.49827467218771565,0.5061733791669057
DB3_Holdout3,B17,3,D_v2_no_bypass,noise_50pct,0.9957210951381259,0.9682098341319021,0.05871865654474351,0.003072726675211147,0.3716916541258494,0.9855478994941196,0.649532343919441,34.08659474996526,0.5,DB3,3,30,2,0,8,8,0.4542048703539387,0.46067664512637957
DB3_Holdout3,B17,3,D_v2_no_bypass,zero_25pct,0.9999953177240161,0.9955427611669525,0.0,0.0029850909768094035,0.3716916541258494,1.037928296937016,0.6695708890651421,35.48972729521228,0.5,DB3,3,30,2,0,8,8,0.49383811495612734,0.5019108279178552
DB3_Holdout3,B17,3,D_v2_no_bypass,zero_50pct,0.9999959071477255,0.9985602708351723,0.0,0.002883762200532387,0.3716916541258494,1.0379326807083986,0.6400773444305496,38.332579520438685,0.5,DB3,3,30,2,0,8,8,0.445578231292517,0.4518116492847073
DB3_Holdout3,B17,3,D_v2_no_bypass,lift_25pct,0.9998802344004313,0.9939791079517493,0.003122021755562128,0.0029850909768094035,0.3716916541258494,1.03413716783279,0.6653524352155373,35.657821249331285,0.5,DB3,3,30,2,0,8,8,0.5011337868480725,0.5090822567982055
DB3_Holdout3,B17,3,D_v2_no_bypass,lift_50pct,0.9998856319321526,0.9970009449163948,0.0029987840546846756,0.002998784054684676,0.3716916541258494,1.0344347598553247,0.6420126694852535,37.93355104346215,0.5,DB3,3,30,2,0,8,8,0.4484866410332249,0.4549518219863628
DB3_Holdout3,B17,3,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3716916541258494,1.0379160206600029,0.5942863266775334,42.74613669586324,0.5,DB3,3,30,2,0,8,8,0.3401360544217687,0.33978559542800585
DB3_Holdout3,B17,3,D_v2_no_bypass,full_acc,,0.0,,0.002896085970620132,0.3716916541258494,,,,0.5,DB3,3,30,2,0,8,8,0.3577343981070689,0.35571464702122185
DB3_Holdout3,B17,3,D_v2_no_imp_loss,clean,,0.0,,0.008478753820368728,1.29441237449646,,,,0.6463664372762045,DB3,3,30,2,0,8,8,0.5340136054421768,0.5432774226068178
DB3_Holdout3,B17,3,D_v2_no_imp_loss,noise_25pct,0.9964055551422967,0.9657355621366227,0.04270597127739984,0.008413027046567418,1.29441237449646,1.6626264370568615,1.7929969237985357,-7.85948579851781,0.6463664372762045,DB3,3,30,2,0,8,8,0.5054224588386079,0.5129639208049516
DB3_Holdout3,B17,3,D_v2_no_imp_loss,noise_50pct,0.9964011841350131,0.9738063840679491,0.043313943935061945,0.008150119951362186,1.29441237449646,1.6611651668838032,1.8145740589118733,-9.25424583634974,0.6463664372762045,DB3,3,30,2,0,8,8,0.4666272306023858,0.4726682423286764
DB3_Holdout3,B17,3,D_v2_no_imp_loss,zero_25pct,0.9999671512179904,0.9878669936112966,0.0,0.008193937800563059,1.29441237449646,1.6809686977690388,1.8266220739415961,-8.681143498516622,0.6463664372762045,DB3,3,30,2,0,8,8,0.5039436064280784,0.5125153218807248
DB3_Holdout3,B17,3,D_v2_no_imp_loss,zero_50pct,0.9999604423840841,0.9957388675600914,0.0,0.008560912287620362,1.29441237449646,1.6807957610624762,1.850383425662706,-10.10672747860027,0.6463664372762045,DB3,3,30,2,0,8,8,0.46707088632554467,0.47407358199447774
DB3_Holdout3,B17,3,D_v2_no_imp_loss,lift_25pct,0.9997321565945944,0.9860191949575529,0.002875546353807223,0.008473276589218618,1.29441237449646,1.6881769060995027,1.8327147905223609,-8.577309301264831,0.6463664372762045,DB3,3,30,2,0,8,8,0.5100561963916002,0.5173785588762275
DB3_Holdout3,B17,3,D_v2_no_imp_loss,lift_50pct,0.9997429185443454,0.9946011983408193,0.00270301357257879,0.008125472411186696,1.29441237449646,1.6882065725461841,1.859212343830249,-10.14632180230481,0.6463664372762045,DB3,3,30,2,0,8,8,0.4638667061027309,0.470595484728775
DB3_Holdout3,B17,3,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.29441237449646,1.680648974045181,1.954885161818866,-16.336248740053247,0.6463664372762045,DB3,3,30,2,0,8,8,0.34235433303756285,0.3387072868987795
DB3_Holdout3,B17,3,D_v2_no_imp_loss,full_acc,,0.0,,0.008478753820368728,1.29441237449646,,,,0.6463664372762045,DB3,3,30,2,0,8,8,0.32771369417332147,0.31875969202709004
DB3_Holdout3,B17,3,D_v2_no_detach,clean,,0.0,,0.019077196095829637,1.1770823001861572,,,,0.7379440069198608,DB3,3,30,2,0,8,8,0.5374149659863945,0.5453168942683823
DB3_Holdout3,B17,3,D_v2_no_detach,noise_25pct,0.9968385497728983,0.9548984135275168,0.03353708633211739,0.01932367149758454,1.1770823001861572,1.6252076922161398,1.016852940926845,37.43540883280357,0.7379440069198608,DB3,3,30,2,0,8,8,0.5053731637582569,0.5129439873394498
DB3_Holdout3,B17,3,D_v2_no_detach,noise_50pct,0.9968519873089261,0.9731018488564734,0.034038252982352364,0.019364750731210356,1.1770823001861572,1.6233571798444295,1.024375482233847,36.9003629752905,0.7379440069198608,DB3,3,30,2,0,8,8,0.47027506654835843,0.47551862232744574
DB3_Holdout3,B17,3,D_v2_no_detach,zero_25pct,0.9999930461247762,0.9727437008571203,0.0,0.018759516689123314,1.1770823001861572,1.6572865732767097,1.0257339747301548,38.10780357658718,0.7379440069198608,DB3,3,30,2,0,8,8,0.5035985408656215,0.511666188826457
DB3_Holdout3,B17,3,D_v2_no_detach,zero_50pct,0.9999945097499423,0.9908552915338155,0.0,0.018485655131617863,1.1770823001861572,1.6573099765099368,1.0343630940932604,37.58732916443548,0.7379440069198608,DB3,3,30,2,0,8,8,0.4653455585132604,0.47233347088974903
DB3_Holdout3,B17,3,D_v2_no_detach,lift_25pct,0.999814682536655,0.9714858347316531,0.0016760327319333532,0.0190552871712292,1.1770823001861572,1.6595045832014879,1.0197255573954978,38.55540648941232,0.7379440069198608,DB3,3,30,2,0,8,8,0.5094153603470373,0.5170665012132976
DB3_Holdout3,B17,3,D_v2_no_detach,lift_50pct,0.9998244841893514,0.9897917260582897,0.0015034999507049197,0.019118275329455453,1.1770823001861572,1.6597301074440771,1.033745893027449,37.718235805627046,0.7379440069198608,DB3,3,30,2,0,8,8,0.46588780439712124,0.4732853092424513
DB3_Holdout3,B17,3,D_v2_no_detach,full_emg,,1.0,0.0,,1.1770823001861572,1.6570989823924311,1.1272875591311877,31.972548036305966,0.7379440069198608,DB3,3,30,2,0,8,8,0.3435374149659864,0.34202491605150004
DB3_Holdout3,B17,3,D_v2_no_detach,full_acc,,0.0,,0.019077196095829637,1.1770823001861572,,,,0.7379440069198608,DB3,3,30,2,0,8,8,0.3235729074238391,0.31427231057371696
DB3_Holdout3,B17,10,C2,clean,,0.0,,0.004069355980184006,1.6874654293060303,,,,,DB3,3,50,5,0,1.66,0,0.5840274375306223,0.5772623266424334
DB3_Holdout3,B17,10,C2,noise_25pct,0.9996258417765299,0.9917941231011355,0.004264431016023373,0.004070868189764155,1.6874654293060303,2.0929135947030097,2.0929135947030097,0.0,,DB3,3,50,5,0,1.66,0,0.5517720071860199,0.5452579334163982
DB3_Holdout3,B17,10,C2,noise_50pct,0.9996318883366054,0.9957804386670047,0.004318870560908778,0.0041192588963289605,1.6874654293060303,2.093151453601641,2.093151453601641,0.0,,DB3,3,50,5,0,1.66,0,0.5132288094071534,0.5066999876924836
DB3_Holdout3,B17,10,C2,zero_25pct,0.9999392165078058,0.9939220505852772,0.0,0.004076917028084756,1.6874654293060303,2.091826638759512,2.091826638759512,0.0,,DB3,3,50,5,0,1.66,0,0.5535685121672382,0.5466397873515004
DB3_Holdout3,B17,10,C2,zero_50pct,0.9999415742026435,0.9979266038278783,0.0,0.004155551926252564,1.6874654293060303,2.0912911263880365,2.0912911263880365,0.0,,DB3,3,50,5,0,1.66,0,0.5108606892046382,0.5044821850957323
DB3_Holdout3,B17,10,C2,lift_25pct,0.9997227125697665,0.9927051834867214,0.002377193459996008,0.004095063543046558,1.6874654293060303,2.090910648570396,2.090910648570396,0.0,,DB3,3,50,5,0,1.66,0,0.552860798083728,0.5459565288346316
DB3_Holdout3,B17,10,C2,lift_50pct,0.9997463093863593,0.996693572636242,0.002395339974957809,0.00422360135735932,1.6874654293060303,2.090934346123619,2.090934346123619,0.0,,DB3,3,50,5,0,1.66,0,0.509227502858076,0.5026767534600225
DB3_Holdout3,B17,10,C2,full_emg,,1.0,0.0,,1.6874654293060303,2.091300611955053,2.091300611955053,0.0,,DB3,3,50,5,0,1.66,0,0.4101747509390821,0.40349161593792604
DB3_Holdout3,B17,10,C2,full_acc,,0.0,,0.004069355980184006,1.6874654293060303,,,,,DB3,3,50,5,0,1.66,0,0.4041319614568022,0.39837555545433573
DB3_Holdout3,B17,10,D_v2_joint,clean,,0.0,,0.0046001415428167025,1.5752761363983154,,,,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5710436060754532,0.5646640765969725
DB3_Holdout3,B17,10,D_v2_joint,noise_25pct,0.9996466769112481,0.9912586492745504,0.003620229734879417,0.004651556668541806,1.5752761363983154,2.120572120818029,1.2924869141922877,39.05045265643768,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5519081060482334,0.5447559762397756
DB3_Holdout3,B17,10,D_v2_joint,noise_50pct,0.999664134449429,0.9958690361369437,0.0036882791659861723,0.00457745839911445,1.5752761363983154,2.1209209733026877,1.3118460734085167,38.14722238264631,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5265120583591921,0.5190854831784112
DB3_Holdout3,B17,10,D_v2_joint,zero_25pct,0.9999281499120926,0.9932329598935956,0.0,0.0045426775787709974,1.5752761363983154,2.1214482772643866,1.2902696150771582,39.18024076324634,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5540856878436496,0.547365714537968
DB3_Holdout3,B17,10,D_v2_joint,zero_50pct,0.9999301698472766,0.9977279208186706,0.0,0.004554775255412198,1.5752761363983154,2.1208237784139268,1.309674992207457,38.24732870710659,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.527437530622244,0.5203515271906646
DB3_Holdout3,B17,10,D_v2_joint,lift_25pct,0.9997407595316569,0.9920490515181454,0.0021775817954161904,0.004606190381137303,1.5752761363983154,2.1171180354139403,1.2903983575489884,39.04982666424377,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5543034460231913,0.5473165951702493
DB3_Holdout3,B17,10,D_v2_joint,lift_50pct,0.9997595217492844,0.9966042703732141,0.002104995735568984,0.00469541074636616,1.5752761363983154,2.1171265669404455,1.3109991900473918,38.07665776619905,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.5279819260710981,0.5205237453134233
DB3_Holdout3,B17,10,D_v2_joint,full_emg,,1.0,0.0,,1.5752761363983154,2.12084729831352,1.519613001326259,28.34933721029873,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.43214110730034294,0.42157046148579874
DB3_Holdout3,B17,10,D_v2_joint,full_acc,,0.0,,0.0046001415428167025,1.5752761363983154,,,,0.6412949959437052,DB3,3,50,5,0,1.66,0,0.4028254123795525,0.3973875831190658
DB3_Holdout3,B17,10,D_v2_no_bypass,clean,,0.0,,0.0034977407588872556,0.4116682509581248,,,,0.5,DB3,3,50,5,0,1.66,0,0.6008492569002123,0.5948216637694811
DB3_Holdout3,B17,10,D_v2_no_bypass,noise_25pct,0.9997293684217666,0.9925863560295952,0.004445896165641388,0.0034750576151850038,0.4116682509581248,1.0094206153136136,0.7599617760669495,24.617841960833058,0.5,DB3,3,50,5,0,1.66,0,0.56456530023409,0.558212662416858
DB3_Holdout3,B17,10,D_v2_no_bypass,noise_50pct,0.999705453713735,0.9958747461733553,0.004709020632587511,0.003534033788810859,0.4116682509581248,1.0094844389115407,0.7500238049904683,25.610454875426154,0.5,DB3,3,50,5,0,1.66,0,0.525069410419729,0.5190260693032078
DB3_Holdout3,B17,10,D_v2_no_bypass,zero_25pct,0.999921096695794,0.9948600897559189,0.0,0.0034448134235820008,0.4116682509581248,1.0134582933514587,0.7608421608932204,24.83615730616295,0.5,DB3,3,50,5,0,1.66,0,0.5648102781860743,0.55900158113548
DB3_Holdout3,B17,10,D_v2_no_bypass,zero_50pct,0.9999206198586359,0.998292704823733,0.0,0.0034206180702995984,0.4116682509581248,1.01348106616415,0.7488958726664765,26.020652280694573,0.5,DB3,3,50,5,0,1.66,0,0.5246611138330883,0.5190305007377368
DB3_Holdout3,B17,10,D_v2_no_bypass,lift_25pct,0.999788502852122,0.9935851642431182,0.0022955341426679006,0.0035294971600704082,0.4116682509581248,1.0104227316195307,0.7572377380809411,24.963302255138103,0.5,DB3,3,50,5,0,1.66,0,0.5660896074908814,0.5599204891708301
DB3_Holdout3,B17,10,D_v2_no_bypass,lift_50pct,0.9997980660862392,0.997129880453155,0.0023091440288892516,0.0034342279565209503,0.4116682509581248,1.0104938582453915,0.7466468609698991,26.02146563625946,0.5,DB3,3,50,5,0,1.66,0,0.5261582013174371,0.5202005363105466
DB3_Holdout3,B17,10,D_v2_no_bypass,full_emg,,1.0,0.0,,0.4116682509581248,1.0134900175381791,0.75605053551983,25.323734568868048,0.5,DB3,3,50,5,0,1.66,0,0.4277315041646252,0.4215362807736161
DB3_Holdout3,B17,10,D_v2_no_bypass,full_acc,,0.0,,0.0034977407588872556,0.4116682509581248,,,,0.5,DB3,3,50,5,0,1.66,0,0.44422668626490286,0.4412614335591034
DB3_Holdout3,B17,10,D_v2_no_imp_loss,clean,,0.0,,0.004321138875279003,1.6427062352498372,,,,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5795361750775764,0.5732530234977075
DB3_Holdout3,B17,10,D_v2_no_imp_loss,noise_25pct,0.9996386898888482,0.9918423384129262,0.0033933982978568964,0.004333992656710278,1.6427062352498372,2.07659051929083,2.4077677433094142,-15.944314191882052,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5584136316620393,0.5506120880573437
DB3_Holdout3,B17,10,D_v2_no_imp_loss,noise_50pct,0.9996436966790093,0.9960843074920481,0.0034705209864445536,0.004364236848313281,1.6427062352498372,2.0768149140041925,2.460390944032205,-18.465574627885278,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5212042027328652,0.5132971281486195
DB3_Holdout3,B17,10,D_v2_no_imp_loss,zero_25pct,0.9999102552731832,0.9936000347008772,0.0,0.004294675207626375,1.6427062352498372,2.0746975416361155,2.412350838892751,-16.27049979363919,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5549022810169307,0.5473242713692633
DB3_Holdout3,B17,10,D_v2_no_imp_loss,zero_50pct,0.9999147123760648,0.9978159945200135,0.0,0.004377846734534633,1.6427062352498372,2.074021457182376,2.463441008306353,-18.7716125431998,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5164951821002776,0.5093607030080434
DB3_Holdout3,B17,10,D_v2_no_imp_loss,lift_25pct,0.9997172620561386,0.9927236454151099,0.001760211951294754,0.004291650788466075,1.6427062352498372,2.0728970065470644,2.4047672542087772,-16.004699967961894,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5583319723447112,0.5502173934502925
DB3_Holdout3,B17,10,D_v2_no_imp_loss,lift_50pct,0.9997378720177545,0.9968601253496786,0.0019053840709891666,0.004382383363275083,1.6427062352498372,2.073016798881998,2.457948645941931,-18.563096605471085,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.5187544232130219,0.5104012642871919
DB3_Holdout3,B17,10,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.6427062352498372,2.0740812783018936,2.6185949108774733,-26.246519911522928,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.4244651314715009,0.41371536037631707
DB3_Holdout3,B17,10,D_v2_no_imp_loss,full_acc,,0.0,,0.004321138875279003,1.6427062352498372,,,,0.7429600358009338,DB3,3,50,5,0,1.66,0,0.4074799934672546,0.40190712615032087
DB3_Holdout3,B17,10,D_v2_no_detach,clean,,0.0,,0.005995154880505199,1.5766127506891887,,,,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5721868365180467,0.5655257815830099
DB3_Holdout3,B17,10,D_v2_no_detach,noise_25pct,0.9994305107328628,0.9872723794270755,0.007467290906781352,0.006048838320600529,1.5766127506891887,2.1030333113922204,1.2417630189610105,40.95278506816575,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5568348848603626,0.549176514528224
DB3_Holdout3,B17,10,D_v2_no_detach,noise_50pct,0.9994496835602654,0.9932358338447264,0.007558023481590361,0.005961130164951821,1.5766127506891887,2.102949526657248,1.2590548394516503,40.12792557866867,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5347324296368883,0.5270689958045711
DB3_Holdout3,B17,10,D_v2_no_detach,zero_25pct,0.9999532500902811,0.991233493306867,0.0,0.005903666200906116,1.5766127506891887,2.1198027194609526,1.277524525990585,39.7336018885228,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5549295007893734,0.5482033591650364
DB3_Holdout3,B17,10,D_v2_no_detach,zero_50pct,0.9999536739455329,0.9970409616708574,0.0,0.005938447021249568,1.5766127506891887,2.1192151976222924,1.2984119133582117,38.731259248922946,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5268386956285045,0.5197152244037229
DB3_Holdout3,B17,10,D_v2_no_detach,lift_25pct,0.9995773434638977,0.9896221157865459,0.003103054058468071,0.005942983649990019,1.5766127506891887,2.1135469636819644,1.2648956329483065,40.15212437841518,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.5566715662257063,0.5492289196496806
DB3_Holdout3,B17,10,D_v2_no_detach,lift_50pct,0.9996012449264526,0.9955215125638764,0.0029351987950714067,0.006038252853539479,1.5766127506891887,2.1138211684842054,1.2865321409954282,39.13609439914779,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.530731123087811,0.5230768478984286
DB3_Holdout3,B17,10,D_v2_no_detach,full_emg,,1.0,0.0,,1.5766127506891887,2.1192629639730787,1.517881751969855,28.377276612923836,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.43467254613751427,0.4240033074183125
DB3_Holdout3,B17,10,D_v2_no_detach,full_acc,,0.0,,0.005995154880505199,1.5766127506891887,,,,0.6619381904602051,DB3,3,50,5,0,1.66,0,0.4056018291687081,0.4000904073276342
DB2_Intact10,B17,1,C2,clean,,0.0,,0.0025187719798498245,1.3105926513671875,,,,,DB2,3,,,,,,0.8689763330481893,0.8628737483718959
DB2_Intact10,B17,1,C2,noise_25pct,0.9993444548712836,0.9830346232110175,0.026138199790894403,0.0024870893134366187,1.3105926513671875,1.6566225042680494,1.6566225042680494,0.0,,DB2,3,,,,,,0.8315274213477807,0.8270706176123346
DB2_Intact10,B17,1,C2,noise_50pct,0.9992720087369283,0.9853947473507013,0.02634413712258024,0.0025029306466432216,1.3105926513671875,1.6574476999006136,1.6574476999006136,0.0,,DB2,3,,,,,,0.7797737857618098,0.7734275307123398
DB2_Intact10,B17,1,C2,zero_25pct,0.9999167588022021,0.9961104059845786,0.0,0.0026032590902850383,1.3105926513671875,1.6983062513532607,1.6983062513532607,0.0,,DB2,3,,,,,,0.8306244653550042,0.8244007373737289
DB2_Intact10,B17,1,C2,zero_50pct,0.9999189774195353,0.9987540693086446,0.0,0.00249500998003992,1.3105926513671875,1.698306198947327,1.698306198947327,0.0,,DB2,3,,,,,,0.7783955897728353,0.7703292980101661
DB2_Intact10,B17,1,C2,lift_25pct,0.9996740486886765,0.9940063656578664,0.004293001298989323,0.002571576423871833,1.3105926513671875,1.700936485899131,1.700936485899131,0.0,,DB2,3,,,,,,0.831432373348541,0.825863278949661
DB2_Intact10,B17,1,C2,lift_50pct,0.9996639357672796,0.9965946061175472,0.004403890631435541,0.002399961980800304,1.3105926513671875,1.7008919662163071,1.7008919662163071,0.0,,DB2,3,,,,,,0.7765896777872826,0.770840726073473
DB2_Intact10,B17,1,C2,full_emg,,1.0,0.0,,1.3105926513671875,1.6984149413879985,1.6984149413879985,0.0,,DB2,3,,,,,,0.6050755631593955,0.5735931332639977
DB2_Intact10,B17,1,C2,full_acc,,0.0,,0.0025187719798498245,1.3105926513671875,,,,,DB2,3,,,,,,0.6964642144282863,0.6857221667737549
DB2_Intact10,B17,1,D_v2_joint,clean,,0.0,,0.002459366980325064,1.2140535513559978,,,,0.6278694073359171,DB2,3,,,,,,0.8709723410322213,0.865837683230879
DB2_Intact10,B17,1,D_v2_joint,noise_25pct,0.9990344246228536,0.9768274391577051,0.03827266102715205,0.0024448457582190116,1.2140535513559978,1.64650530077678,0.9317529066213068,43.41111727297804,0.6278694073359171,DB2,3,,,,,,0.841840129265279,0.8381779739087292
DB2_Intact10,B17,1,D_v2_joint,noise_50pct,0.9990030460887486,0.9798511573649913,0.03720337103570636,0.0023682793143870984,1.2140535513559978,1.647966044650121,0.9533371938171769,42.151397069729,0.6278694073359171,DB2,3,,,,,,0.7996388176028896,0.7959920411652038
DB2_Intact10,B17,1,D_v2_joint,zero_25pct,0.9999169045024447,0.996142325241987,0.0,0.002582137312676235,1.2140535513559978,1.7092949363667376,0.9682163894676918,43.35571595184326,0.6278694073359171,DB2,3,,,,,,0.8400342172797263,0.8353055588209201
DB2_Intact10,B17,1,D_v2_joint,zero_50pct,0.9999185336960686,0.9987857262399852,0.0,0.0024316446472135095,1.2140535513559978,1.709139510606309,0.9917074943211138,41.97630673740713,0.6278694073359171,DB2,3,,,,,,0.7963121376295029,0.7909139406247832
DB2_Intact10,B17,1,D_v2_joint,lift_25pct,0.9997393290201823,0.9945381068060192,0.0034692519722459847,0.0024923697578388203,1.2140535513559978,1.708125240264212,0.9794153604654451,42.66121835037176,0.6278694073359171,DB2,3,,,,,,0.8389886892880903,0.8350922768454546
DB2_Intact10,B17,1,D_v2_joint,lift_50pct,0.9997514420085483,0.9969963255957649,0.0035563793048822997,0.002447485980420112,1.2140535513559978,1.7079999405927053,0.9991505546496793,41.50164421596346,0.6278694073359171,DB2,3,,,,,,0.7994487216044104,0.7955317980175381
DB2_Intact10,B17,1,D_v2_joint,full_emg,,1.0,0.0,,1.2140535513559978,1.7091489409654834,1.0882270733989892,36.32960642157448,0.6278694073359171,DB2,3,,,,,,0.6221842030225263,0.6061697449410713
DB2_Intact10,B17,1,D_v2_joint,full_acc,,0.0,,0.002459366980325064,1.2140535513559978,,,,0.6278694073359171,DB2,3,,,,,,0.6782149985742799,0.6672862006712514
DB2_Intact10,B17,1,D_v2_no_bypass,clean,,0.0,,0.002578176979374584,0.36334413290023804,,,,0.5,DB2,3,,,,,,0.8899344168805247,0.8858218587918879
DB2_Intact10,B17,1,D_v2_no_bypass,noise_25pct,0.9983227782779269,0.9659938203061434,0.05854956753160346,0.0025768568682740345,0.36334413290023804,0.9891608481392477,0.6969842963595544,29.538466780910753,0.5,DB2,3,,,,,,0.848778633209771,0.8455369082307688
DB2_Intact10,B17,1,D_v2_no_bypass,noise_50pct,0.998286783695221,0.9693521738319623,0.056957513544339894,0.0026692646453125497,0.36334413290023804,0.9910273299033158,0.6467371497661342,34.74133409232664,0.5,DB2,3,,,,,,0.7961695656306434,0.7915472956616868
DB2_Intact10,B17,1,D_v2_no_bypass,zero_25pct,0.9998018741607666,0.9960242831579791,0.0,0.0026613439787092487,0.36334413290023804,1.0521619093020416,0.7242486655315085,31.170045557482922,0.5,DB2,3,,,,,,0.842552989259576,0.8378701415083869
DB2_Intact10,B17,1,D_v2_no_bypass,zero_50pct,0.9997886088159348,0.9986711576453912,0.0,0.002661343978709248,0.36334413290023804,1.052178221722125,0.6711620037069111,36.21498325581356,0.5,DB2,3,,,,,,0.7829578937363367,0.7764389530804002
DB2_Intact10,B17,1,D_v2_no_bypass,lift_25pct,0.9997745951016744,0.9946996544213583,0.0026455026455026454,0.002661343978709248,0.36334413290023804,1.051058454873797,0.7243300016966021,31.089071025017674,0.5,DB2,3,,,,,,0.8421252732629978,0.8388744210109961
DB2_Intact10,B17,1,D_v2_no_bypass,lift_50pct,0.9997681644227768,0.997318855715049,0.0026851059785191526,0.002677185311915851,0.36334413290023804,1.0510164554602743,0.6713551549487092,36.125376266586244,0.5,DB2,3,,,,,,0.7840984697272123,0.7798507897065127
DB2_Intact10,B17,1,D_v2_no_bypass,full_emg,,1.0,0.0,,0.36334413290023804,1.0521672144001082,0.5642402667268791,46.3720682688716,0.5,DB2,3,,,,,,0.6170516110635872,0.5991743206444524
DB2_Intact10,B17,1,D_v2_no_bypass,full_acc,,0.0,,0.002578176979374584,0.36334413290023804,,,,0.5,DB2,3,,,,,,0.7207014542343885,0.7143222177470837
DB2_Intact10,B17,1,D_v2_no_imp_loss,clean,,0.0,,0.0023524379811804964,1.274392565091451,,,,0.5955350995063782,DB2,3,,,,,,0.8711149130310808,0.8645670115611428
DB2_Intact10,B17,1,D_v2_no_imp_loss,noise_25pct,0.9994715452194214,0.9849127654803399,0.02290656781674746,0.002339236870174994,1.274392565091451,1.646230522070766,1.6986521550612979,-3.18101707211388,0.5955350995063782,DB2,3,,,,,,0.8430282292557741,0.83838780028155
DB2_Intact10,B17,1,D_v2_no_imp_loss,noise_50pct,0.999400066004859,0.9872210620640428,0.022962012482970567,0.0023207553147672907,1.274392565091451,1.646990403027483,1.7312117477775646,-5.109576827025592,0.5955350995063782,DB2,3,,,,,,0.7929854576561164,0.787876811764462
DB2_Intact10,B17,1,D_v2_no_imp_loss,zero_25pct,0.9999075995551215,0.9963071734508984,0.0,0.002471247980230016,1.274392565091451,1.6827843017901876,1.74401721654689,-3.6331183555758386,0.5955350995063782,DB2,3,,,,,,0.8418876532648988,0.835708294864295
DB2_Intact10,B17,1,D_v2_no_imp_loss,zero_50pct,0.9999057451883951,0.9988212569995644,0.0,0.0023603586477837974,1.274392565091451,1.6827414811811334,1.7764750627438894,-5.564662908727747,0.5955350995063782,DB2,3,,,,,,0.7910844976713239,0.7847170563648262
DB2_Intact10,B17,1,D_v2_no_imp_loss,lift_25pct,0.9996883405579461,0.9941550462129537,0.0044197319646421445,0.002429004425012409,1.274392565091451,1.6856443864181772,1.7451844897927433,-3.5256474226232974,0.5955350995063782,DB2,3,,,,,,0.8436935652504515,0.838894609852368
DB2_Intact10,B17,1,D_v2_no_imp_loss,lift_50pct,0.999680585331387,0.996677759186494,0.004308842632195925,0.002328675981370592,1.274392565091451,1.6855374165834751,1.777709385741784,-5.46183568159127,0.5955350995063782,DB2,3,,,,,,0.7933656496530749,0.7894068685546057
DB2_Intact10,B17,1,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.274392565091451,1.6828676769813535,1.9117043747777054,-13.598896623669242,0.5955350995063782,DB2,3,,,,,,0.627459366980325,0.6156866206327122
DB2_Intact10,B17,1,D_v2_no_imp_loss,full_acc,,0.0,,0.0023524379811804964,1.274392565091451,,,,0.5955350995063782,DB2,3,,,,,,0.6937553464499572,0.6833038693355151
DB2_Intact10,B17,1,D_v2_no_detach,clean,,0.0,,0.0026494629788042963,1.1927212874094646,,,,0.6544428467750549,DB2,3,,,,,,0.8714000570287995,0.8660874496923205
DB2_Intact10,B17,1,D_v2_no_detach,noise_25pct,0.9979880054791769,0.9669496595973759,0.05677533821246395,0.0025662959794696323,1.1927212874094646,1.5826750574873631,0.8690570307611333,45.08894795910601,0.6544428467750549,DB2,3,,,,,,0.8442163292462693,0.8406127386337104
DB2_Intact10,B17,1,D_v2_no_detach,noise_50pct,0.9979733692275153,0.9703498188146705,0.05520704622501029,0.0025266926464531255,1.1927212874094646,1.5842866708386552,0.8852195794231381,44.12475057437202,0.6544428467750549,DB2,3,,,,,,0.8060545575515635,0.8023755412943364
DB2_Intact10,B17,1,D_v2_no_detach,zero_25pct,0.9999580383300781,0.995874912740692,0.0,0.0027616724223510653,1.1927212874094646,1.6894818847009379,0.9508488380712191,43.7202186429364,0.6544428467750549,DB2,3,,,,,,0.8394164052846688,0.8343485651265633
DB2_Intact10,B17,1,D_v2_no_detach,zero_50pct,0.9999658001793756,0.9986948430305406,0.0,0.00261381997908944,1.1927212874094646,1.689344421219351,0.9721259229482154,42.4560649385461,0.6544428467750549,DB2,3,,,,,,0.7952190856382474,0.7894227432412646
DB2_Intact10,B17,1,D_v2_no_detach,lift_25pct,0.9997575680414835,0.9946204630279477,0.0027405506447422613,0.002682465756318052,1.1927212874094646,1.687929850190758,0.9512612021757482,43.643911721227035,0.6544428467750549,DB2,3,,,,,,0.8392738332858093,0.8354497623112754
DB2_Intact10,B17,1,D_v2_no_detach,lift_50pct,0.9997681909137301,0.997247206970629,0.002875201976998384,0.002629661312296043,1.1927212874094646,1.6875254511682707,0.9692035203374885,42.5670104812179,0.6544428467750549,DB2,3,,,,,,0.7996388176028896,0.796100479245143
DB2_Intact10,B17,1,D_v2_no_detach,full_emg,,1.0,0.0,,1.1927212874094646,1.689343108440882,1.0674625712152717,36.81177537069872,0.6544428467750549,DB2,3,,,,,,0.6231822070145423,0.6072564891755996
DB2_Intact10,B17,1,D_v2_no_detach,full_acc,,0.0,,0.0026494629788042963,1.1927212874094646,,,,0.6544428467750549,DB2,3,,,,,,0.675506130595951,0.664450605002387
DB2_Intact10,B17,2,C2,clean,,0.0,,0.0029660851578659797,1.417593518892924,,,,,DB2,3,,,,,,0.8644186863364945,0.8622704242096276
DB2_Intact10,B17,2,C2,noise_25pct,0.9996226827303568,0.9933402574266981,0.00452718260937439,0.002940066867007506,1.417593518892924,1.791995100625449,1.791995100625449,0.0,,DB2,3,,,,,,0.8388166881317566,0.8363775424092815
DB2_Intact10,B17,2,C2,noise_50pct,0.9996509552001953,0.9963218003197024,0.004429614018655115,0.0029205531488636512,1.417593518892924,1.7918462911046573,1.7918462911046573,0.0,,DB2,3,,,,,,0.8045505990711469,0.799787660431524
DB2_Intact10,B17,2,C2,zero_25pct,0.9999848206837972,0.9955835929487421,0.0,0.0029574123942464887,1.417593518892924,1.7926508584976144,1.7926508584976144,0.0,,DB2,3,,,,,,0.8347968621941225,0.8319754335987911
DB2_Intact10,B17,2,C2,zero_50pct,0.9999826285574173,0.9986294356584393,0.0,0.0027449296855689546,1.417593518892924,1.7927795430174118,1.7927795430174118,0.0,,DB2,3,,,,,,0.80092104749639,0.7963578589336593
DB2_Intact10,B17,2,C2,lift_25pct,0.9996437430381775,0.9933143204669107,0.004553200900232864,0.0029487396306269974,1.417593518892924,1.792542730004305,1.792542730004305,0.0,,DB2,3,,,,,,0.8425633220153768,0.84005173064467
DB2_Intact10,B17,2,C2,lift_50pct,0.9996413124932184,0.9961524576493077,0.004624751200093666,0.003063653748585256,1.417593518892924,1.7931359755824416,1.7931359755824416,0.0,,DB2,3,,,,,,0.8097802755337001,0.8052078160201459
DB2_Intact10,B17,2,C2,full_emg,,1.0,0.0,,1.417593518892924,1.7929296292312547,1.7929296292312547,0.0,,DB2,3,,,,,,0.7014401123990165,0.6893922044711193
DB2_Intact10,B17,2,C2,full_acc,,0.0,,0.0029660851578659797,1.417593518892924,,,,,DB2,3,,,,,,0.6269757639620653,0.6143458844600366
DB2_Intact10,B17,2,D_v2_joint,clean,,0.0,,0.0031709791983764585,1.3060284852981567,,,,0.6017754276593527,DB2,3,,,,,,0.8659407563517153,0.8637084556888066
DB2_Intact10,B17,2,D_v2_joint,noise_25pct,0.9996668497721354,0.9926737610580028,0.005060557571973097,0.003208922539211732,1.3060284852981567,1.797281237747596,1.0702969309389239,40.45218328392118,0.6017754276593527,DB2,3,,,,,,0.8428365140693909,0.8403914714028425
DB2_Intact10,B17,2,D_v2_joint,noise_50pct,0.999643882115682,0.9959348203111293,0.004826392954246836,0.003297818366311517,1.3060284852981567,1.7977533622847088,1.0790534219989831,39.98091919597477,0.6017754276593527,DB2,3,,,,,,0.8152831440502672,0.810922737434374
DB2_Intact10,B17,2,D_v2_joint,zero_25pct,0.9999945693545871,0.9952360525821106,0.0,0.00319157701197275,1.3060284852981567,1.8001423750549739,1.0668499255911879,40.73771747750185,0.6017754276593527,DB2,3,,,,,,0.8412363891815947,0.8383515830547532
DB2_Intact10,B17,2,D_v2_joint,zero_50pct,0.9999999072816638,0.9984997533317568,0.0,0.0030051125941536905,1.3060284852981567,1.8003493054925268,1.0785467169914187,40.09505289641343,0.6017754276593527,DB2,3,,,,,,0.8118877570932365,0.8079106015563192
DB2_Intact10,B17,2,D_v2_joint,lift_25pct,0.9997344679302639,0.9929533941724951,0.004631255772808284,0.0031655587211142765,1.3060284852981567,1.7961112151593894,1.0710127915137875,40.37320883616864,0.6017754276593527,DB2,3,,,,,,0.8468953674433126,0.8445042088084412
DB2_Intact10,B17,2,D_v2_joint,lift_50pct,0.9997125665346781,0.996065617571244,0.004520678036659772,0.003343350375313846,1.3060284852981567,1.7961808136619517,1.083549039615244,39.677815383986314,0.6017754276593527,DB2,3,,,,,,0.8201615735862311,0.8161520837305587
DB2_Intact10,B17,2,D_v2_joint,full_emg,,1.0,0.0,,1.3060284852981567,1.8004550588220276,1.1944432322062235,33.66088599453213,0.6017754276593527,DB2,3,,,,,,0.7117433555789722,0.7006107328840452
DB2_Intact10,B17,2,D_v2_joint,full_acc,,0.0,,0.0031709791983764585,1.3060284852981567,,,,0.6017754276593527,DB2,3,,,,,,0.6166725207821099,0.6024019428932181
DB2_Intact10,B17,2,D_v2_no_bypass,clean,,0.0,,0.002341646177262616,0.3617878158887227,,,,0.5,DB2,3,,,,,,0.9031729305701909,0.9023380374848601
DB2_Intact10,B17,2,D_v2_no_bypass,noise_25pct,0.9996500412623087,0.9923978102694724,0.008182752474989919,0.00233730979545287,0.3617878158887227,1.031911172102329,0.6356257120349122,38.39704625907231,0.5,DB2,3,,,,,,0.8682043476564024,0.8663774302342945
DB2_Intact10,B17,2,D_v2_no_bypass,noise_50pct,0.9996378951602511,0.9946792355094701,0.00821527533856301,0.0023936827589795626,0.3617878158887227,1.03195466045593,0.6113812320825502,40.74937736386617,0.5,DB2,3,,,,,,0.8193029699879014,0.8157217530585684
DB2_Intact10,B17,2,D_v2_no_bypass,zero_25pct,0.999983482890659,0.9964617400302535,0.0,0.0023676644681210894,0.3617878158887227,1.038817689906957,0.6356536864886992,38.808410376342295,0.5,DB2,3,,,,,,0.8680092104749639,0.8657906982923399
DB2_Intact10,B17,2,D_v2_no_bypass,zero_50pct,0.9999870525466071,0.998905262391253,0.0,0.0021920410048263932,0.3617878158887227,1.038839565929724,0.6111412686710831,41.1689513201133,0.5,DB2,3,,,,,,0.8204737930765328,0.817339815820596
DB2_Intact10,B17,2,D_v2_no_bypass,lift_25pct,0.9998245570394729,0.9937995085536163,0.0054508319348502005,0.0023199642682138876,0.3617878158887227,1.0342000633773716,0.636832385085759,38.42230613524344,0.5,DB2,3,,,,,,0.8690239238184444,0.8675587086498764
DB2_Intact10,B17,2,D_v2_no_bypass,lift_50pct,0.9998134242163763,0.9960554204553361,0.005424813643991726,0.0024522239134111283,0.3617878158887227,1.0340478474644268,0.6108471683821128,40.92571493624961,0.5,DB2,3,,,,,,0.8253131951762089,0.8219991452294035
DB2_Intact10,B17,2,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3617878158887227,1.0388551746852615,0.5856871317473226,43.61898567392435,0.5,DB2,3,,,,,,0.7071771455333099,0.6983105493659697
DB2_Intact10,B17,2,D_v2_no_bypass,full_acc,,0.0,,0.002341646177262616,0.3617878158887227,,,,0.5,DB2,3,,,,,,0.7102212855637512,0.6971889570109564
DB2_Intact10,B17,2,D_v2_no_imp_loss,clean,,0.0,,0.003063653748585256,1.377843976020813,,,,0.6516368786493937,DB2,3,,,,,,0.8646528509542208,0.8623140193178217
DB2_Intact10,B17,2,D_v2_no_imp_loss,noise_25pct,0.9996872146924337,0.993540760979342,0.0037336247381909485,0.0030744947031096197,1.377843976020813,1.7835514505309564,1.8858665469033369,-5.737905176821978,0.6516368786493937,DB2,3,,,,,,0.8466612028255863,0.8449098346790541
DB2_Intact10,B17,2,D_v2_no_imp_loss,noise_50pct,0.9997118247879876,0.9966752110202034,0.0036490652929009088,0.0029986080214390713,1.377843976020813,1.7834182240946672,1.9235691968013453,-7.862324348659048,0.6516368786493937,DB2,3,,,,,,0.8133317722358818,0.8093681437814023
DB2_Intact10,B17,2,D_v2_no_imp_loss,zero_25pct,0.9999905427296957,0.9952954084013074,0.0,0.00315254957568504,1.377843976020813,1.7839241769507383,1.8887930283520828,-5.87958603753862,0.6516368786493937,DB2,3,,,,,,0.845100105374078,0.8427270537093939
DB2_Intact10,B17,2,D_v2_no_imp_loss,zero_50pct,0.9999880393346151,0.9985226443358036,0.0,0.0029595805851513612,1.377843976020813,1.7839709213442225,1.927007165798501,-8.021944898871295,0.6516368786493937,DB2,3,,,,,,0.81438551301565,0.8113560023229206
DB2_Intact10,B17,2,D_v2_no_imp_loss,lift_25pct,0.9996758500734965,0.9931213350352063,0.004709310645383705,0.003026794503202418,1.377843976020813,1.7834396325586328,1.883999444190682,-5.63939495997067,0.6516368786493937,DB2,3,,,,,,0.8514615774889748,0.8496561767212567
DB2_Intact10,B17,2,D_v2_no_imp_loss,lift_50pct,0.999680327044593,0.9960090282916156,0.004826392954246836,0.0031482131938752947,1.377843976020813,1.784011956385754,1.9249687764585877,-7.904365003923708,0.6516368786493937,DB2,3,,,,,,0.8205128205128206,0.8169272252509227
DB2_Intact10,B17,2,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.377843976020813,1.7840683601436937,2.1000685277854196,-17.72393385915069,0.6516368786493937,DB2,3,,,,,,0.7088162978573939,0.696980463025967
DB2_Intact10,B17,2,D_v2_no_imp_loss,full_acc,,0.0,,0.003063653748585256,1.377843976020813,,,,0.6516368786493937,DB2,3,,,,,,0.6220583069898139,0.6087631534093239
DB2_Intact10,B17,2,D_v2_no_detach,clean,,0.0,,0.005112594153690044,1.3002599477767944,,,,0.6271740595499674,DB2,3,,,,,,0.8659407563517152,0.8638082663301798
DB2_Intact10,B17,2,D_v2_no_detach,noise_25pct,0.9995187057389154,0.9879923172959821,0.008781173164734807,0.005108257771880298,1.3002599477767944,1.7824145454599485,1.0448859983364056,41.38066493907845,0.6271740595499674,DB2,3,,,,,,0.8435780353588572,0.841325408976522
DB2_Intact10,B17,2,D_v2_no_detach,noise_50pct,0.9994870954089694,0.9931194736985672,0.008605549701440113,0.0051321078718339,1.3002599477767944,1.7824722755740379,1.0517696312091633,40.99641596774254,0.6271740595499674,DB2,3,,,,,,0.8175467353549547,0.8136828635480319
DB2_Intact10,B17,2,D_v2_no_detach,zero_25pct,0.9999978542327881,0.9922685133186238,0.0,0.005199321789884956,1.3002599477767944,1.7936651071514396,1.0522114237672957,41.340087612355234,0.6271740595499674,DB2,3,,,,,,0.8413534714904577,0.8383778208645842
DB2_Intact10,B17,2,D_v2_no_detach,zero_50pct,0.9999977946281433,0.9974931232147829,0.0,0.005028034708400005,1.3002599477767944,1.7939063457616788,1.0641695014044632,40.68164287450569,0.6271740595499674,DB2,3,,,,,,0.8117706747843734,0.8078474570183564
DB2_Intact10,B17,2,D_v2_no_detach,lift_25pct,0.9996847377883064,0.9902109583553619,0.0039027436287710263,0.005268703898840886,1.3002599477767944,1.7893957714889408,1.0490714603877715,41.37562480916902,0.6271740595499674,DB2,3,,,,,,0.8477929984779299,0.8455368466226272
DB2_Intact10,B17,2,D_v2_no_detach,lift_50pct,0.9996774461534289,0.9952751763283669,0.004032835083063394,0.005424813643991726,1.3002599477767944,1.7892044870670956,1.0608801356625748,40.709573299876325,0.6271740595499674,DB2,3,,,,,,0.820707957694259,0.816496525299253
DB2_Intact10,B17,2,D_v2_no_detach,full_emg,,1.0,0.0,,1.3002599477767944,1.794033435427072,1.1839782122042957,34.00700191404311,0.6271740595499674,DB2,3,,,,,,0.7099871209460251,0.6984884875869813
DB2_Intact10,B17,2,D_v2_no_detach,full_acc,,0.0,,0.005112594153690044,1.3002599477767944,,,,0.6271740595499674,DB2,3,,,,,,0.614096709987121,0.6000835787098854
DB2_Intact10,B17,3,C2,clean,,0.0,,0.004294979169351028,1.301175554593404,,,,,DB2,3,,,,,,0.9025898724391187,0.888704395561172
DB2_Intact10,B17,3,C2,noise_25pct,0.9995887676874796,0.9911718654132513,0.004209079585964008,0.00450972812781858,1.301175554593404,1.7434445483815288,1.7434445483815288,0.0,,DB2,3,,,,,,0.8630331142893956,0.8461168007410498
DB2_Intact10,B17,3,C2,noise_50pct,0.9995779792467753,0.9956225487841568,0.004366562155506879,0.004388037051353634,1.301175554593404,1.7437368816377294,1.7437368816377294,0.0,,DB2,3,,,,,,0.8152299961345187,0.7989665609024311
DB2_Intact10,B17,3,C2,zero_25pct,0.9999900857607523,0.9936695743480017,0.0,0.004247257178580461,1.301175554593404,1.7476714917363436,1.7476714917363436,0.0,,DB2,3,,,,,,0.8623888674139929,0.8456839364655336
DB2_Intact10,B17,3,C2,zero_50pct,0.9999892314275106,0.9978963433958832,0.0,0.004216237884579594,1.301175554593404,1.7477311039152195,1.7477311039152195,0.0,,DB2,3,,,,,,0.8149293475926641,0.7985552177648444
DB2_Intact10,B17,3,C2,lift_25pct,0.9995296001434326,0.99161874394482,0.004022963821958796,0.004271118173965745,1.301175554593404,1.744159874276841,1.744159874276841,0.0,,DB2,3,,,,,,0.8664261478331831,0.8512598034125088
DB2_Intact10,B17,3,C2,lift_50pct,0.9995122088326349,0.9958885594248641,0.0038583229538003403,0.004366562155506879,1.301175554593404,1.7441127840330077,1.7441127840330077,0.0,,DB2,3,,,,,,0.8224026113473349,0.8055121067467069
DB2_Intact10,B17,3,C2,full_emg,,1.0,0.0,,1.301175554593404,1.7480136333234644,1.7480136333234644,0.0,,DB2,3,,,,,,0.6866383198041489,0.6753516222298445
DB2_Intact10,B17,3,C2,full_acc,,0.0,,0.004294979169351028,1.301175554593404,,,,,DB2,3,,,,,,0.7246488854529055,0.7006057286378072
DB2_Intact10,B17,3,D_v2_joint,clean,,0.0,,0.0038117940127990377,1.208849589029948,,,,0.6490572492281595,DB2,3,,,,,,0.8994974874371859,0.8846257320541762
DB2_Intact10,B17,3,D_v2_joint,noise_25pct,0.9995409713851081,0.9914445085347174,0.005468940142306977,0.0038988866459553225,1.208849589029948,1.7531826700982434,0.9327183499203008,46.795423494715635,0.6490572492281595,DB2,3,,,,,,0.8717519220031783,0.8560693028458551
DB2_Intact10,B17,3,D_v2_joint,noise_50pct,0.9994934731059604,0.9952567874756558,0.005662214204927774,0.0038153731621068305,1.208849589029948,1.7531706296457845,0.942919590339721,46.21323477757559,0.6490572492281595,DB2,3,,,,,,0.8362753940643387,0.8203355206911733
DB2_Intact10,B17,3,D_v2_joint,zero_25pct,0.9999661842981974,0.9943703528591509,0.0,0.0037748094699518488,1.208849589029948,1.7611946628048287,0.935722527451453,46.86667359501724,0.6490572492281595,DB2,3,,,,,,0.8729974659622902,0.8573199780587156
DB2_Intact10,B17,3,D_v2_joint,zero_50pct,0.999965422683292,0.9980781876027667,0.0,0.0038511646551847556,1.208849589029948,1.761479586271105,0.9444883260219671,46.37755162802805,0.6490572492281595,DB2,3,,,,,,0.8357599965640167,0.820053451468569
DB2_Intact10,B17,3,D_v2_joint,lift_25pct,0.9995283153322009,0.992175059891737,0.004366562155506879,0.003779581669028906,1.208849589029948,1.7551349815618877,0.9438848066456346,46.217472560817406,0.6490572492281595,DB2,3,,,,,,0.8727827170038225,0.8580693948858346
DB2_Intact10,B17,3,D_v2_joint,lift_50pct,0.9995331168174744,0.9960086381207217,0.004151813197039327,0.0038296897593380007,1.208849589029948,1.7549608618036319,0.9534750428418038,45.66625209740019,0.6490572492281595,DB2,3,,,,,,0.8399690761499806,0.8235861743904401
DB2_Intact10,B17,3,D_v2_joint,full_emg,,1.0,0.0,,1.208849589029948,1.761595105782349,1.0315457876445766,41.439553234544604,0.6490572492281595,DB2,3,,,,,,0.6858652235536659,0.6803117390605803
DB2_Intact10,B17,3,D_v2_joint,full_acc,,0.0,,0.0038117940127990377,1.208849589029948,,,,0.6490572492281595,DB2,3,,,,,,0.7228449942017781,0.6929021135478268
DB2_Intact10,B17,3,D_v2_no_bypass,clean,,0.0,,0.0033930335437873126,0.33901174863179523,,,,0.5,DB2,3,,,,,,0.9239788687024868,0.9171803734499108
DB2_Intact10,B17,3,D_v2_no_bypass,noise_25pct,0.9993626077969869,0.9824112096484415,0.024295265501295654,0.003521882918867844,0.33901174863179523,1.0104230620748265,0.616977830906349,38.92011837325237,0.5,DB2,3,,,,,,0.8855388051367951,0.8758261772321722
DB2_Intact10,B17,3,D_v2_no_bypass,noise_50pct,0.9993152684635586,0.9860301488850683,0.024044725049750176,0.003536199516099013,0.33901174863179523,1.0106618635044864,0.5762679955984694,42.96159418183482,0.5,DB2,3,,,,,,0.8372632392732894,0.8245215560075759
DB2_Intact10,B17,3,D_v2_no_bypass,zero_25pct,0.9999769263797336,0.9949442383352661,0.0,0.0033882613447102556,0.33901174863179523,1.0434950325463068,0.6190443116904379,40.67131815852826,0.5,DB2,3,,,,,,0.887385646179616,0.8776108299307093
DB2_Intact10,B17,3,D_v2_no_bypass,zero_50pct,0.9999734361966451,0.9982815017160772,0.0,0.0034431416340964076,0.33901174863179523,1.043497227760909,0.5793969921532938,44.47170353159896,0.5,DB2,3,,,,,,0.8375209380234505,0.8247424768169571
DB2_Intact10,B17,3,D_v2_no_bypass,lift_25pct,0.99970320198271,0.9933475920035154,0.0029062692379275296,0.00348370532625139,0.33901174863179523,1.038416392473747,0.6139665193352615,40.868795950540225,0.5,DB2,3,,,,,,0.8875144955546966,0.878459231050599
DB2_Intact10,B17,3,D_v2_no_bypass,lift_50pct,0.9997007979287041,0.9968052808293854,0.002784578161462584,0.0036077825022548644,0.33901174863179523,1.038682121628881,0.5757659863592121,44.56355938701088,0.5,DB2,3,,,,,,0.8440063565691706,0.8319473411012548
DB2_Intact10,B17,3,D_v2_no_bypass,full_emg,,1.0,0.0,,0.33901174863179523,1.0435189871217554,0.52833379792104,49.37093001514185,0.5,DB2,3,,,,,,0.6777477129235923,0.6692489021495908
DB2_Intact10,B17,3,D_v2_no_bypass,full_acc,,0.0,,0.0033930335437873126,0.33901174863179523,,,,0.5,DB2,3,,,,,,0.7946140961216338,0.7734663414827837
DB2_Intact10,B17,3,D_v2_no_imp_loss,clean,,0.0,,0.004058755315036722,1.2609487374623616,,,,0.6401253342628479,DB2,3,,,,,,0.8996263368122666,0.8862214686224231
DB2_Intact10,B17,3,D_v2_no_imp_loss,noise_25pct,0.9996390673849317,0.9916330864332644,0.004008647224727627,0.004266345974888688,1.2609487374623616,1.737631509796558,1.8215541373770054,-4.833235219663773,0.6401253342628479,DB2,3,,,,,,0.8729545161705965,0.8592946481719136
DB2_Intact10,B17,3,D_v2_no_imp_loss,noise_50pct,0.999604238404168,0.9958336567927516,0.004201921287348423,0.0041303383011925725,1.2609487374623616,1.7379059554653356,1.8498536121975067,-6.4458515137054055,0.6401253342628479,DB2,3,,,,,,0.8319374651032944,0.8184267224541945
DB2_Intact10,B17,3,D_v2_no_imp_loss,zero_25pct,0.9999761912557813,0.993761645317934,0.0,0.004185218590578725,1.2609487374623616,1.7407445684052956,1.829624627587599,-5.108911121027217,0.6401253342628479,DB2,3,,,,,,0.876605248464545,0.8631129237503625
DB2_Intact10,B17,3,D_v2_no_imp_loss,zero_50pct,0.9999766879611546,0.997907057674405,0.0,0.004194762988732837,1.2609487374623616,1.7408916936154324,1.8572713137428176,-6.688873396781465,0.6401253342628479,DB2,3,,,,,,0.8327964609371645,0.8197526496678703
DB2_Intact10,B17,3,D_v2_no_imp_loss,lift_25pct,0.9995718995730082,0.9918281406889572,0.004366562155506879,0.004013419423804684,1.2609487374623616,1.7382882809161833,1.8248102511978022,-4.979991336544999,0.6401253342628479,DB2,3,,,,,,0.876605248464545,0.8638846627268536
DB2_Intact10,B17,3,D_v2_no_imp_loss,lift_50pct,0.9995600912306045,0.9959806638745418,0.003994330627496456,0.004044438717805552,1.2609487374623616,1.7381607797953371,1.852269771253712,-6.5678615250212955,0.6401253342628479,DB2,3,,,,,,0.8417729674011082,0.8285551969063355
DB2_Intact10,B17,3,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2609487374623616,1.741075831823464,1.9555553667206016,-12.32522961200194,0.6401253342628479,DB2,3,,,,,,0.6689859554181162,0.6648897711094978
DB2_Intact10,B17,3,D_v2_no_imp_loss,full_acc,,0.0,,0.004058755315036722,1.2609487374623616,,,,0.6401253342628479,DB2,3,,,,,,0.7263239273289525,0.6997762469017328
DB2_Intact10,B17,3,D_v2_no_detach,clean,,0.0,,0.003962118283726323,1.1914515892664592,,,,0.6637312571207682,DB2,3,,,,,,0.8996263368122666,0.8842676412991745
DB2_Intact10,B17,3,D_v2_no_detach,noise_25pct,0.9993470907211304,0.9890111568044723,0.009778235908889175,0.004075458011806421,1.1914515892664592,1.7164582359096017,0.8848515913403182,48.44750910460542,0.6637312571207682,DB2,3,,,,,,0.8720525705450329,0.8566052583931909
DB2_Intact10,B17,3,D_v2_no_detach,noise_50pct,0.9992998043696085,0.9931259581909594,0.00972812781858008,0.003980014030265286,1.1914515892664592,1.7168642619568495,0.8932691032781369,47.96969896003969,0.6637312571207682,DB2,3,,,,,,0.8389382811493364,0.8229766290387616
DB2_Intact10,B17,3,D_v2_no_detach,zero_25pct,0.999987006187439,0.9940945656667021,0.0,0.00396092523395706,1.1914515892664592,1.7417607622809888,0.9156205896969491,47.42871723144563,0.6637312571207682,DB2,3,,,,,,0.8736417128376927,0.858195647811958
DB2_Intact10,B17,3,D_v2_no_detach,zero_50pct,0.9999868671099345,0.9979748348328853,0.0,0.004058755315036722,1.1914515892664592,1.742057076725742,0.9241447630559237,46.94829339835024,0.6637312571207682,DB2,3,,,,,,0.8364471932311129,0.8209689246689796
DB2_Intact10,B17,3,D_v2_no_detach,lift_25pct,0.9994635184605917,0.9917987960716173,0.004538361322280921,0.00397524183118823,1.1914515892664592,1.7346535836392836,0.908273073058676,47.63704249023416,0.6637312571207682,DB2,3,,,,,,0.8739853111712409,0.8590196544907364
DB2_Intact10,B17,3,D_v2_no_detach,lift_50pct,0.9994684590233697,0.995725986364572,0.004402353648584804,0.004144654898423743,1.1914515892664592,1.7345054427864188,0.9169065271927545,47.13537756256053,0.6637312571207682,DB2,3,,,,,,0.8422454151097368,0.8261048255079076
DB2_Intact10,B17,3,D_v2_no_detach,full_emg,,1.0,0.0,,1.1914515892664592,1.7421336914083676,1.012743787207447,41.86491465958043,0.6637312571207682,DB2,3,,,,,,0.6861229223038269,0.6801220675525596
DB2_Intact10,B17,3,D_v2_no_detach,full_acc,,0.0,,0.003962118283726323,1.1914515892664592,,,,0.6637312571207682,DB2,3,,,,,,0.7207834042004896,0.6900792938654471
DB2_Intact10,B17,4,C2,clean,,0.0,,0.004381402679275019,1.578293244043986,,,,,DB2,3,,,,,,0.8065248226950356,0.8026912147070644
DB2_Intact10,B17,4,C2,noise_25pct,0.9994589686393738,0.9916580087601595,0.003372734436564224,0.004465458366167585,1.578293244043986,2.0362524634591854,2.0362524634591854,0.0,,DB2,3,,,,,,0.7479905437352247,0.7433139014287766
DB2_Intact10,B17,4,C2,noise_50pct,0.9994349148538376,0.9960645688428372,0.003430522721302863,0.0044444444444444444,1.578293244043986,2.036236413600315,2.036236413600315,0.0,,DB2,3,,,,,,0.6937431048069347,0.6880710693938328
DB2_Intact10,B17,4,C2,zero_25pct,0.9998529685868157,0.9933368998815929,0.0,0.004472463006741967,1.578293244043986,2.034153454854227,2.034153454854227,0.0,,DB2,3,,,,,,0.7485263987391647,0.7433038347832318
DB2_Intact10,B17,4,C2,zero_50pct,0.9998376700613233,0.9977697208039581,0.0,0.004470711846598371,1.578293244043986,2.034115745907291,2.034115745907291,0.0,,DB2,3,,,,,,0.6867454688731285,0.6811451299340209
DB2_Intact10,B17,4,C2,lift_25pct,0.9994990759425694,0.992222386535686,0.002143420015760441,0.004500481569039489,1.578293244043986,2.0363189010722507,2.0363189010722507,0.0,,DB2,3,,,,,,0.7478644602048856,0.7437463841813953
DB2_Intact10,B17,4,C2,lift_50pct,0.9995385540856256,0.9968335405529419,0.001917520357236669,0.004423430522721303,1.578293244043986,2.0364496744099427,2.0364496744099427,0.0,,DB2,3,,,,,,0.690307328605201,0.6846508990638421
DB2_Intact10,B17,4,C2,full_emg,,1.0,0.0,,1.578293244043986,2.0343136964734847,2.0343136964734847,0.0,,DB2,3,,,,,,0.5636879432624115,0.5537933298432879
DB2_Intact10,B17,4,C2,full_acc,,0.0,,0.004381402679275019,1.578293244043986,,,,,DB2,3,,,,,,0.5943262411347519,0.5835372680227655
DB2_Intact10,B17,4,D_v2_joint,clean,,0.0,,0.004491725768321513,1.4745312134424846,,,,0.598165233929952,DB2,3,,,,,,0.8029314420803783,0.8002970359880912
DB2_Intact10,B17,4,D_v2_joint,noise_25pct,0.9994872609774271,0.9918179828754369,0.002826372471762543,0.004542509412485772,1.4745312134424846,2.0498630164763667,1.2704106602297387,38.0225265842139,0.598165233929952,DB2,3,,,,,,0.7651063829787234,0.7606628203428557
DB2_Intact10,B17,4,D_v2_joint,noise_50pct,0.9994655582639905,0.9962364397378546,0.0029314420803782507,0.0046020488573680065,1.4745312134424846,2.0500105378392224,1.2809104448671194,37.51480537199273,0.598165233929952,DB2,3,,,,,,0.7184554767533492,0.713328858632413
DB2_Intact10,B17,4,D_v2_joint,zero_25pct,0.9997609787517124,0.9932436861780899,0.0,0.004535504771911391,1.4745312134424846,2.050333514668229,1.2658948406341477,38.256498577108026,0.598165233929952,DB2,3,,,,,,0.7625531914893617,0.7576434623001617
DB2_Intact10,B17,4,D_v2_joint,zero_50pct,0.999772846698761,0.9977096395817094,0.0,0.004591541896506435,1.4745312134424846,2.0500407894859483,1.274787338906334,37.81460969029811,0.598165233929952,DB2,3,,,,,,0.7128132387706856,0.708613487543215
DB2_Intact10,B17,4,D_v2_joint,lift_25pct,0.9994741810692681,0.9923082535529542,0.001807197268190176,0.004556518693634532,1.4745312134424846,2.0495582859158628,1.2715213487801245,37.95771536759478,0.598165233929952,DB2,3,,,,,,0.7629944838455476,0.7595271167297835
DB2_Intact10,B17,4,D_v2_joint,lift_50pct,0.9995435277620951,0.9969891637007037,0.0015235093249277645,0.0045074862096138694,1.4745312134424846,2.050181007769643,1.2826009149436866,37.43701658717728,0.598165233929952,DB2,3,,,,,,0.7143577620173365,0.7100353051613654
DB2_Intact10,B17,4,D_v2_joint,full_emg,,1.0,0.0,,1.4745312134424846,2.050209401085961,1.3857093833331708,32.410524590969736,0.598165233929952,DB2,3,,,,,,0.5523404255319149,0.5461081531992439
DB2_Intact10,B17,4,D_v2_joint,full_acc,,0.0,,0.004491725768321513,1.4745312134424846,,,,0.598165233929952,DB2,3,,,,,,0.5965957446808511,0.584797720610638
DB2_Intact10,B17,4,D_v2_no_bypass,clean,,0.0,,0.004483845547675335,0.43652469913164776,,,,0.5,DB2,3,,,,,,0.8118203309692671,0.8095941243625618
DB2_Intact10,B17,4,D_v2_no_bypass,noise_25pct,0.999415569835239,0.9899119163496137,0.006587864460204886,0.004553016373347343,0.43652469913164776,1.0244169643174514,0.8013579293920325,21.77917606697478,0.5,DB2,3,,,,,,0.7602836879432623,0.7580876008546488
DB2_Intact10,B17,4,D_v2_no_bypass,noise_50pct,0.9993660714891223,0.9940137913449707,0.007213028631468347,0.004743892828999213,0.43652469913164776,1.0239384112164813,0.776340025766631,24.189416801788553,0.5,DB2,3,,,,,,0.7048699763593379,0.702185757288261
DB2_Intact10,B17,4,D_v2_no_bypass,zero_25pct,0.9998801681730484,0.993191030542477,0.0,0.0045705279747832945,0.43652469913164776,1.029873990862896,0.796441110148654,22.669742613434767,0.5,DB2,3,,,,,,0.7588337273443656,0.7563229181643919
DB2_Intact10,B17,4,D_v2_no_bypass,zero_50pct,0.9998723202281528,0.9976572656801146,0.0,0.004696611505122143,0.43652469913164776,1.0298990201671387,0.7698558726225714,25.254370340084147,0.5,DB2,3,,,,,,0.7037667454688732,0.7015662415148626
DB2_Intact10,B17,4,D_v2_no_bypass,lift_25pct,0.9995869927936131,0.9920306791402614,0.002721302863146835,0.004433937483582873,0.43652469913164776,1.028295964814795,0.8009970944524908,22.10676668247494,0.5,DB2,3,,,,,,0.7599369582348307,0.7589008438519825
DB2_Intact10,B17,4,D_v2_no_bypass,lift_50pct,0.9996328751246134,0.9966327447455269,0.0024954032046230626,0.004244812188074599,0.43652469913164776,1.0284657166930347,0.7757505037152365,24.575714969667526,0.5,DB2,3,,,,,,0.7045232466509063,0.7024292843652057
DB2_Intact10,B17,4,D_v2_no_bypass,full_emg,,1.0,0.0,,0.43652469913164776,1.0299216743488777,0.7559248480729178,26.61166191065999,0.5,DB2,3,,,,,,0.5739007092198581,0.5603902681092333
DB2_Intact10,B17,4,D_v2_no_bypass,full_acc,,0.0,,0.004483845547675335,0.43652469913164776,,,,0.5,DB2,3,,,,,,0.6329078014184398,0.6222522722882114
DB2_Intact10,B17,4,D_v2_no_imp_loss,clean,,0.0,,0.004373522458628841,1.5149360100428264,,,,0.6531135439872742,DB2,3,,,,,,0.8124822695035462,0.8102073896025251
DB2_Intact10,B17,4,D_v2_no_imp_loss,noise_25pct,0.9994809561305577,0.9919042801647996,0.0029734699238245337,0.004433937483582874,1.5149360100428264,2.006555310148938,2.2096501722876276,-10.121281107712234,0.6531135439872742,DB2,3,,,,,,0.7632466509062255,0.7611038445946573
DB2_Intact10,B17,4,D_v2_no_imp_loss,noise_50pct,0.9994624058405558,0.9962039898978855,0.003167848699763593,0.004428684003152088,1.5149360100428264,2.0065932690038086,2.247308158028586,-11.99478001019751,0.6531135439872742,DB2,3,,,,,,0.7056895193065406,0.7039959326853298
DB2_Intact10,B17,4,D_v2_no_imp_loss,zero_25pct,0.999817603164249,0.9933934106730665,0.0,0.004433937483582874,1.5149360100428264,2.0044067930567757,2.2061263769600443,-10.063183508621913,0.6531135439872742,DB2,3,,,,,,0.7650433412135539,0.7623224664944585
DB2_Intact10,B17,4,D_v2_no_imp_loss,zero_50pct,0.9998077286614312,0.9978115184453727,0.0,0.004386656159705805,1.5149360100428264,2.0043635198823857,2.2467620298722797,-12.091791097549583,0.6531135439872742,DB2,3,,,,,,0.7037352245862883,0.7019072291843846
DB2_Intact10,B17,4,D_v2_no_imp_loss,lift_25pct,0.999532143274943,0.9923535952584582,0.0018912529550827422,0.004496979248752298,1.5149360100428264,2.006176197171399,2.211048000368948,-10.211530183336764,0.6531135439872742,DB2,3,,,,,,0.7612608353033884,0.7601344794102434
DB2_Intact10,B17,4,D_v2_no_imp_loss,lift_50pct,0.9995623562071058,0.9969231432697997,0.0016916206987128972,0.004470711846598371,1.5149360100428264,2.006438754024877,2.2503200214091392,-12.153879874756825,0.6531135439872742,DB2,3,,,,,,0.7051536643026005,0.7032204110233251
DB2_Intact10,B17,4,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.5149360100428264,2.0043771842110334,2.358997141759728,-17.688341676658172,0.6531135439872742,DB2,3,,,,,,0.5521513002364066,0.5423918421541426
DB2_Intact10,B17,4,D_v2_no_imp_loss,full_acc,,0.0,,0.004373522458628841,1.5149360100428264,,,,0.6531135439872742,DB2,3,,,,,,0.5959338061465721,0.5824645271386455
DB2_Intact10,B17,4,D_v2_no_detach,clean,,0.0,,0.004649330181245075,1.4697668552398682,,,,0.6167072653770447,DB2,3,,,,,,0.8018912529550827,0.7987441399882304
DB2_Intact10,B17,4,D_v2_no_detach,noise_25pct,0.9994524319966634,0.991274145529908,0.0035303388494877853,0.004672095263111812,1.4697668552398682,2.042688044767728,1.2532772868400424,38.645929409861274,0.6167072653770447,DB2,3,,,,,,0.7643183609141057,0.7598114610712795
DB2_Intact10,B17,4,D_v2_no_detach,noise_50pct,0.9994455311033462,0.9958182646390034,0.0035933806146572103,0.004775413711583925,1.4697668552398682,2.0426953467366995,1.2637887565829182,38.13148226202937,0.6167072653770447,DB2,3,,,,,,0.7190858944050434,0.7136913357441754
DB2_Intact10,B17,4,D_v2_no_detach,zero_25pct,0.999892791112264,0.9930163623333161,0.0,0.004689606864547762,1.4697668552398682,2.047318637664781,1.251654366372231,38.86366298162388,0.6167072653770447,DB2,3,,,,,,0.7628368794326241,0.7583789506544099
DB2_Intact10,B17,4,D_v2_no_detach,zero_50pct,0.9998964601092869,0.9976756870156169,0.0,0.004659837142106646,1.4697668552398682,2.0470328105137923,1.2609707822497824,38.40033859700174,0.6167072653770447,DB2,3,,,,,,0.713096926713948,0.7087257969822701
DB2_Intact10,B17,4,D_v2_no_detach,lift_25pct,0.9995356798171997,0.9922370079590218,0.0016811137378513266,0.00464757902110148,1.4697668552398682,2.0455330029045435,1.2529309340426857,38.74680441718383,0.6167072653770447,DB2,3,,,,,,0.7632151300236406,0.7597393088693031
DB2_Intact10,B17,4,D_v2_no_detach,lift_50pct,0.99961033794615,0.9969947163951752,0.0014131862358812712,0.004607302337798791,1.4697668552398682,2.046211429546167,1.2639479184206275,38.2295362365705,0.6167072653770447,DB2,3,,,,,,0.7138849487785657,0.7097156539775856
DB2_Intact10,B17,4,D_v2_no_detach,full_emg,,1.0,0.0,,1.4697668552398682,2.0471714111404027,1.3750885920255929,32.83098709809092,0.6167072653770447,DB2,3,,,,,,0.55451536643026,0.5481891229542446
DB2_Intact10,B17,4,D_v2_no_detach,full_acc,,0.0,,0.004649330181245075,1.4697668552398682,,,,0.6167072653770447,DB2,3,,,,,,0.5943262411347517,0.5829934106456472
DB2_Intact10,B17,5,C2,clean,,0.0,,0.004257907542579076,1.0846821467081706,,,,,DB2,3,,,,,,0.91598683268928,0.9196786429036391
DB2_Intact10,B17,5,C2,noise_25pct,0.9979168375333151,0.9737038210525099,0.039772275495761976,0.004028645791920444,1.0846821467081706,1.5956279280443944,1.5956279280443944,0.0,,DB2,3,,,,,,0.8930394542245123,0.8942112029442283
DB2_Intact10,B17,5,C2,noise_50pct,0.9979284008344015,0.9775746724463971,0.040058521380977374,0.003975637294658334,1.0846821467081706,1.5930657294824695,1.5930657294824695,0.0,,DB2,3,,,,,,0.8595486856543104,0.85515130884871
DB2_Intact10,B17,5,C2,zero_25pct,0.9993182354503207,0.9934679828769326,0.0,0.00438380272357659,1.0846821467081706,1.6479913327192062,1.6479913327192062,0.0,,DB2,3,,,,,,0.8927532083392968,0.8930868721245108
DB2_Intact10,B17,5,C2,zero_50pct,0.9992907047271729,0.9977233028116664,0.0,0.004564031614267767,1.0846821467081706,1.648059070739704,1.648059070739704,0.0,,DB2,3,,,,,,0.8605028386050284,0.8560202237570946
DB2_Intact10,B17,5,C2,lift_25pct,0.9991028507550558,0.9924379831179402,0.0024807976718668003,0.00424067978096889,1.0846821467081706,1.6549081609581149,1.6549081609581149,0.0,,DB2,3,,,,,,0.8912265636181479,0.8914756659075392
DB2_Intact10,B17,5,C2,lift_50pct,0.9991016056802539,0.9965008618689374,0.00255235914317065,0.004452713770017334,1.0846821467081706,1.6554414529767687,1.6554414529767687,0.0,,DB2,3,,,,,,0.8617432374409618,0.8569331615839962
DB2_Intact10,B17,5,C2,full_emg,,1.0,0.0,,1.0846821467081706,1.647924876922267,1.647924876922267,0.0,,DB2,3,,,,,,0.7402318591670244,0.7158737367502019
DB2_Intact10,B17,5,C2,full_acc,,0.0,,0.004257907542579076,1.0846821467081706,,,,,DB2,3,,,,,,0.6413339058251037,0.6823522427497274
DB2_Intact10,B17,5,D_v2_joint,clean,,0.0,,0.003971661657363675,1.0098721583684285,,,,0.6148118376731873,DB2,3,,,,,,0.9132674967797337,0.9167979227092133
DB2_Intact10,B17,5,D_v2_joint,noise_25pct,0.9966141117943659,0.9629406203534487,0.06116120414102381,0.003668188010538089,1.0098721583684285,1.562037001354658,0.81513319000852,47.81512683010146,0.6148118376731873,DB2,3,,,,,,0.8982395878059252,0.8993150761348935
DB2_Intact10,B17,5,D_v2_joint,noise_50pct,0.9967313210169474,0.9666977333696553,0.06095447100170157,0.0036496350364963507,1.0098721583684285,1.5597932732152735,0.817349832922973,47.596966727629365,0.6148118376731873,DB2,3,,,,,,0.8720957969562521,0.8693589647694834
DB2_Intact10,B17,5,D_v2_joint,zero_25pct,0.999542130364312,0.9939701460506254,0.0,0.004044548341099078,1.0098721583684285,1.6512945637801444,0.8274672381359377,49.889801049541795,0.6148118376731873,DB2,3,,,,,,0.8973808501502791,0.8975967743707526
DB2_Intact10,B17,5,D_v2_joint,zero_50pct,0.999499671989017,0.9979607512019375,0.0,0.004086955138908767,1.0098721583684285,1.6515937961177427,0.841994747442953,49.01921017039263,0.6148118376731873,DB2,3,,,,,,0.8730022422594342,0.8675384939114377
DB2_Intact10,B17,5,D_v2_joint,lift_25pct,0.9993227587805854,0.9925909345653342,0.0029737766964044333,0.003970336444932123,1.0098721583684285,1.6548217300938426,0.8361266364255031,49.4738005901256,0.6148118376731873,DB2,3,,,,,,0.8985258336911407,0.8992916176824796
DB2_Intact10,B17,5,D_v2_joint,lift_50pct,0.9993309113714429,0.9963322475331231,0.003188461110315984,0.004150565335623301,1.0098721583684285,1.654955243058376,0.8434982786203798,49.032498614474726,0.6148118376731873,DB2,3,,,,,,0.8758647011115882,0.8713829179904549
DB2_Intact10,B17,5,D_v2_joint,full_emg,,1.0,0.0,,1.0098721583684285,1.6515277039429757,0.8964261816127013,45.72154097475964,0.6148118376731873,DB2,3,,,,,,0.7473880062974095,0.7275181829075711
DB2_Intact10,B17,5,D_v2_joint,full_acc,,0.0,,0.003971661657363675,1.0098721583684285,,,,0.6148118376731873,DB2,3,,,,,,0.6350364963503649,0.6807923845245787
DB2_Intact10,B17,5,D_v2_no_bypass,clean,,0.0,,0.002564286055054625,0.30765389402707416,,,,0.5,DB2,3,,,,,,0.9214255045083727,0.9265601805418789
DB2_Intact10,B17,5,D_v2_no_bypass,noise_25pct,0.9952161245875888,0.9359482331954133,0.11341698074201294,0.002555009568033756,0.30765389402707416,0.913403927457181,0.5348945742380086,41.430176439105004,0.5,DB2,3,,,,,,0.9044892896331284,0.9045281236366011
DB2_Intact10,B17,5,D_v2_no_bypass,noise_50pct,0.9953336517016093,0.9383421348307995,0.11375093427476425,0.002448992573509534,0.30765389402707416,0.9130517581420929,0.49752367329947617,45.49898220796263,0.5,DB2,3,,,,,,0.8776298840704165,0.8734070286987431
DB2_Intact10,B17,5,D_v2_no_bypass,zero_25pct,0.9996889233589172,0.9961348690605069,0.0,0.002586814666391022,0.30765389402707416,1.0509163366027507,0.5507789543000875,47.59951222946744,0.5,DB2,3,,,,,,0.9043938743380564,0.9053273424433188
DB2_Intact10,B17,5,D_v2_no_bypass,zero_50pct,0.9996560348404778,0.9987175311785274,0.0,0.002568261692349284,0.30765389402707416,1.0509616161470294,0.5200675691934573,50.52315860415067,0.5,DB2,3,,,,,,0.867420447497734,0.862771247453146
DB2_Intact10,B17,5,D_v2_no_bypass,lift_25pct,0.9997607403331332,0.9952092798999409,0.0023376747292591002,0.0024224883248784783,0.30765389402707416,1.0520856045289895,0.5520606111666563,47.53733190546242,0.5,DB2,3,,,,,,0.8988120795763561,0.8985586242854793
DB2_Intact10,B17,5,D_v2_no_bypass,lift_50pct,0.9997606741057502,0.9975271335993918,0.0024489925735095334,0.0024967002210454334,0.30765389402707416,1.0519898937522703,0.5223682859670128,50.35413290903899,0.5,DB2,3,,,,,,0.8679452316206288,0.861923393444004
DB2_Intact10,B17,5,D_v2_no_bypass,full_emg,,1.0,0.0,,0.30765389402707416,1.0509461571890906,0.4486789495714553,57.31261431300228,0.5,DB2,3,,,,,,0.7503935880921712,0.7300317710557641
DB2_Intact10,B17,5,D_v2_no_bypass,full_acc,,0.0,,0.002564286055054625,0.30765389402707416,,,,0.5,DB2,3,,,,,,0.6925719192786604,0.7197413954562033
DB2_Intact10,B17,5,D_v2_no_imp_loss,clean,,0.0,,0.003959734745479701,1.0450300375620525,,,,0.5923726161321005,DB2,3,,,,,,0.9139831114927723,0.9178111548349244
DB2_Intact10,B17,5,D_v2_no_imp_loss,noise_25pct,0.9979602495829264,0.9748089352560659,0.038579584307364474,0.0036999931088953562,1.0450300375620525,1.5829051604292055,1.633107066619649,-3.167403763163275,0.5923726161321005,DB2,3,,,,,,0.9007203854777921,0.9019301220852388
DB2_Intact10,B17,5,D_v2_no_imp_loss,noise_50pct,0.9979892571767172,0.9783752713512578,0.03884992764340124,0.0036257812127284007,1.0450300375620525,1.5806315161716198,1.6384507403190316,-3.655114302089355,0.5923726161321005,DB2,3,,,,,,0.871666428128429,0.8670822187685966
DB2_Intact10,B17,5,D_v2_no_imp_loss,zero_25pct,0.999363640944163,0.9939152180286149,0.0,0.004081654289182556,1.0450300375620525,1.6334306474610327,1.692418264996362,-3.6103531036293623,0.5923726161321005,DB2,3,,,,,,0.9022470301989408,0.9028614504701502
DB2_Intact10,B17,5,D_v2_no_imp_loss,zero_50pct,0.9993429183959961,0.9979132474601541,0.0,0.004182370433980567,1.0450300375620525,1.63352362070595,1.703868379252403,-4.306290868071678,0.5923726161321005,DB2,3,,,,,,0.8770096846524497,0.8721216686031323
DB2_Intact10,B17,5,D_v2_no_imp_loss,lift_25pct,0.9992541803254021,0.9929799662739359,0.002448992573509534,0.0038855228493127445,1.0450300375620525,1.6399328493435161,1.7084652429205673,-4.1770717287243215,0.5923726161321005,DB2,3,,,,,,0.8978102189781021,0.8987552256074361
DB2_Intact10,B17,5,D_v2_no_imp_loss,lift_50pct,0.9992539220386081,0.9967267102407833,0.0024807976718668,0.004071052589730134,1.0450300375620525,1.6405170448676987,1.720454488274165,-4.871538771517839,0.5923726161321005,DB2,3,,,,,,0.8713801822432137,0.8660457378870244
DB2_Intact10,B17,5,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.0450300375620525,1.6333946111300517,1.7574258287942488,-7.594973345604447,0.5923726161321005,DB2,3,,,,,,0.7515385716330328,0.7325085620927574
DB2_Intact10,B17,5,D_v2_no_imp_loss,full_acc,,0.0,,0.003959734745479701,1.0450300375620525,,,,0.5923726161321005,DB2,3,,,,,,0.6358952340060111,0.6798010433406575
DB2_Intact10,B17,5,D_v2_no_detach,clean,,0.0,,0.0033395353275130005,0.993236263593038,,,,0.6535438895225525,DB2,3,,,,,,0.9086875626162874,0.9128210002746858
DB2_Intact10,B17,5,D_v2_no_detach,noise_25pct,0.9941322273678249,0.934703477817805,0.11402127761080101,0.003217615783810145,0.993236263593038,1.4284830017585401,0.7019732439901175,50.850637404487635,0.6535438895225525,DB2,3,,,,,,0.8991937407566434,0.9013484308129961
DB2_Intact10,B17,5,D_v2_no_detach,noise_50pct,0.9942069583468968,0.9380490497426156,0.11374298300017494,0.003212314934083934,0.993236263593038,1.4263513844254518,0.697752250609613,51.07243297818227,0.6535438895225525,DB2,3,,,,,,0.8806354658651783,0.87986126432574
DB2_Intact10,B17,5,D_v2_no_detach,zero_25pct,0.9998513261477152,0.9951184427284804,0.0,0.003270624281072256,0.993236263593038,1.6221989160646944,0.8057492402402233,50.32938493934875,0.6535438895225525,DB2,3,,,,,,0.8957110824865225,0.8958922406399693
DB2_Intact10,B17,5,D_v2_no_detach,zero_50pct,0.9998320076200699,0.9983568663238174,0.0,0.0032918276799771,0.993236263593038,1.6226245310994205,0.8198583519889766,49.472892214281494,0.6535438895225525,DB2,3,,,,,,0.8709985210629263,0.8656827503807397
DB2_Intact10,B17,5,D_v2_no_detach,lift_25pct,0.9992267820570203,0.9919044077894218,0.006376922220631967,0.003281225980524678,0.993236263593038,1.6229100960240312,0.7859146116421559,51.575147256255086,0.6535438895225525,DB2,3,,,,,,0.8985258336911407,0.900158145143574
DB2_Intact10,B17,5,D_v2_no_detach,lift_50pct,0.9991908272107443,0.9946626664584056,0.007187952228742268,0.003466755720942067,0.993236263593038,1.622429551754566,0.7913909782385397,51.22298979304781,0.6535438895225525,DB2,3,,,,,,0.8813033729306808,0.878057880567879
DB2_Intact10,B17,5,D_v2_no_detach,full_emg,,1.0,0.0,,0.993236263593038,1.6224735196645887,0.8692250880759543,46.425442674419266,0.6535438895225525,DB2,3,,,,,,0.747101760412194,0.7266198461289323
DB2_Intact10,B17,5,D_v2_no_detach,full_acc,,0.0,,0.0033395353275130005,0.993236263593038,,,,0.6535438895225525,DB2,3,,,,,,0.6311721768999571,0.678348269019628
DB2_Intact10,B17,6,C2,clean,,0.0,,0.007239712935915468,1.3845078150431316,,,,,DB2,3,,,,,,0.8324137184896679,0.8374544375095981
DB2_Intact10,B17,6,C2,noise_25pct,0.9987277057435776,0.9845803571590589,0.009436570618005216,0.007196637295090178,1.3845078150431316,1.8714521022895434,1.8714521022895434,0.0,,DB2,3,,,,,,0.7951242381622129,0.8026555803398385
DB2_Intact10,B17,6,C2,noise_50pct,0.9987170298894247,0.9917390833273925,0.009226201209323572,0.007278781540384916,1.3845078150431316,1.8707185468682705,1.8707185468682705,0.0,,DB2,3,,,,,,0.741642323920805,0.7464457261961156
DB2_Intact10,B17,6,C2,zero_25pct,0.9995197123951381,0.9892146457132504,0.0,0.007268763949495313,1.3845078150431316,1.8681975547258542,1.8681975547258542,0.0,,DB2,3,,,,,,0.7920227920227919,0.7985574218183943
DB2_Intact10,B17,6,C2,zero_50pct,0.9995088842180041,0.996394747859317,0.0,0.007236707658648586,1.3845078150431316,1.8682060746447462,1.8682060746447462,0.0,,DB2,3,,,,,,0.7361246348588121,0.7403944682526218
DB2_Intact10,B17,6,C2,lift_25pct,0.9989387392997742,0.9882685184677417,0.002043588541478837,0.007216672476869382,1.3845078150431316,1.8691335675592866,1.8691335675592866,0.0,,DB2,3,,,,,,0.7938980850373255,0.8007059400356606
DB2_Intact10,B17,6,C2,lift_50pct,0.9990044699774847,0.9953622447100976,0.0021818312957553464,0.007116496567973362,1.3845078150431316,1.8683298967265964,1.8683298967265964,0.0,,DB2,3,,,,,,0.7391539543438278,0.7443560132989427
DB2_Intact10,B17,6,C2,full_emg,,1.0,0.0,,1.3845078150431316,1.868316629181096,1.868316629181096,0.0,,DB2,3,,,,,,0.6057557070215298,0.5811255782946178
DB2_Intact10,B17,6,C2,full_acc,,0.0,,0.007239712935915468,1.3845078150431316,,,,,DB2,3,,,,,,0.6536838688737422,0.6679727554033654
DB2_Intact10,B17,6,D_v2_joint,clean,,0.0,,0.007239712935915468,1.2474042574564617,,,,0.6146548986434937,DB2,3,,,,,,0.837823217570053,0.8445604373288513
DB2_Intact10,B17,6,D_v2_joint,noise_25pct,0.9987402160962423,0.9831316964695214,0.012129299049130274,0.007256742840427791,1.2474042574564617,1.8777308315153547,1.1049455166818822,41.15424117762446,0.6146548986434937,DB2,3,,,,,,0.8079988459735294,0.8146160911857098
DB2_Intact10,B17,6,D_v2_joint,noise_50pct,0.9987527198261685,0.9903734278883564,0.011846802986043492,0.007362929303857574,1.2474042574564617,1.877468908898777,1.1065782219792115,41.05916853037721,0.6146548986434937,DB2,3,,,,,,0.7626672436799019,0.7671510197125054
DB2_Intact10,B17,6,D_v2_joint,zero_25pct,0.999702148967319,0.9890447858297345,0.0,0.0073849680038147,1.2474042574564617,1.8900008205081378,1.09388127213663,42.121352727770976,0.6146548986434937,DB2,3,,,,,,0.8088283024991886,0.8144512726704513
DB2_Intact10,B17,6,D_v2_joint,zero_50pct,0.9996981554561192,0.9962367552646327,0.0,0.0075552670489379345,1.2474042574564617,1.8901294227931105,1.0955797716320854,42.03551582478164,0.6146548986434937,DB2,3,,,,,,0.7624148003894841,0.7652777842142412
DB2_Intact10,B17,6,D_v2_joint,lift_25pct,0.9990119536717733,0.9880918044898048,0.0020676307596138818,0.007328869494832926,1.2474042574564617,1.8887471824410886,1.10453630247467,41.518386088236035,0.6146548986434937,DB2,3,,,,,,0.806195679613401,0.8130011812117038
DB2_Intact10,B17,6,D_v2_joint,lift_50pct,0.99904117319319,0.9954106550573902,0.0020495990960125985,0.007152559895175929,1.2474042574564617,1.8885361453735487,1.1084184695735455,41.30667633344595,0.6146548986434937,DB2,3,,,,,,0.7613689639006095,0.7652305662708416
DB2_Intact10,B17,6,D_v2_joint,full_emg,,1.0,0.0,,1.2474042574564617,1.890077662771472,1.1875904766052294,37.166396938178615,0.6146548986434937,DB2,3,,,,,,0.5977496483825598,0.5750506040887909
DB2_Intact10,B17,6,D_v2_joint,full_acc,,0.0,,0.007239712935915468,1.2474042574564617,,,,0.6146548986434937,DB2,3,,,,,,0.6428648707129719,0.6596072199877693
DB2_Intact10,B17,6,D_v2_no_bypass,clean,,0.0,,0.006761873850481445,0.33671992023785907,,,,0.5,DB2,3,,,,,,0.858920263983555,0.8668557515754601
DB2_Intact10,B17,6,D_v2_no_bypass,noise_25pct,0.998269451989068,0.9781314420092385,0.023369036027263878,0.006755863295947685,0.33671992023785907,1.017023626940703,0.6178570556780452,39.24005248329339,0.5,DB2,3,,,,,,0.8159688412852969,0.824981175756205
DB2_Intact10,B17,6,D_v2_no_bypass,noise_50pct,0.9983322355482313,0.9851985687493418,0.02258766393787491,0.006749852741413923,0.33671992023785907,1.0175158540895068,0.586319922502863,42.3701944153278,0.5,DB2,3,,,,,,0.757906884489163,0.765723458846522
DB2_Intact10,B17,6,D_v2_no_bypass,zero_25pct,0.9992690947320727,0.9895619540239379,0.0,0.007032348804500703,0.33671992023785907,1.039589144049551,0.619298772253109,40.434161156824835,0.5,DB2,3,,,,,,0.8150672581052327,0.823254164950956
DB2_Intact10,B17,6,D_v2_no_bypass,zero_50pct,0.9992576705084906,0.9964753091565233,0.0,0.007074422686237033,0.33671992023785907,1.0395599059274327,0.5866517636783963,43.57271237059581,0.5,DB2,3,,,,,,0.756247971437845,0.7621395000165169
DB2_Intact10,B17,6,D_v2_no_bypass,lift_25pct,0.9987873170110916,0.988880139605958,0.002091672977748927,0.00678391255043857,0.33671992023785907,1.0363002962541834,0.6158278092878283,40.578416556389506,0.5,DB2,3,,,,,,0.8122543185834324,0.8203549570085427
DB2_Intact10,B17,6,D_v2_no_bypass,lift_50pct,0.9988449811935425,0.9956521613242946,0.002091672977748927,0.006623631096204937,0.33671992023785907,1.036144695275394,0.5868323876228475,43.36764847109766,0.5,DB2,3,,,,,,0.7553824515849832,0.7619946140990539
DB2_Intact10,B17,6,D_v2_no_bypass,full_emg,,1.0,0.0,,0.33671992023785907,1.0395838394650923,0.5542376877041358,46.69088506569161,0.5,DB2,3,,,,,,0.604565617223845,0.5861819154076587
DB2_Intact10,B17,6,D_v2_no_bypass,full_acc,,0.0,,0.006761873850481445,0.33671992023785907,,,,0.5,DB2,3,,,,,,0.6947960618846695,0.716033499140066
DB2_Intact10,B17,6,D_v2_no_imp_loss,clean,,0.0,,0.007374950412925098,1.327175219853719,,,,0.6544957955678304,DB2,3,,,,,,0.8363085578275452,0.8420087143270419
DB2_Intact10,B17,6,D_v2_no_imp_loss,noise_25pct,0.9988263116942512,0.9849582023787532,0.008186375274982869,0.007368939858391335,1.327175219853719,1.8470482680696392,2.0163759896799163,-9.167807923611678,0.6544957955678304,DB2,3,,,,,,0.807710339355909,0.814180885242456
DB2_Intact10,B17,6,D_v2_no_imp_loss,noise_50pct,0.998819371064504,0.9923768444744434,0.007831752557490954,0.007411013740127664,1.327175219853719,1.8464483854399718,2.048812765419202,-10.96210949969572,0.6544957955678304,DB2,3,,,,,,0.758411771069999,0.761804694292134
DB2_Intact10,B17,6,D_v2_no_imp_loss,zero_25pct,0.9994895921813117,0.9889558574708466,0.0,0.00744507354915231,1.327175219853719,1.8437935675969053,2.0185958240991093,-9.48023179438987,0.6544957955678304,DB2,3,,,,,,0.8079267193191244,0.8129675965697256
DB2_Intact10,B17,6,D_v2_no_imp_loss,zero_50pct,0.9994776315159268,0.9963261351747401,0.0,0.007374950412925096,1.327175219853719,1.8438565148336459,2.0498260355279325,-11.172833814307966,0.6544957955678304,DB2,3,,,,,,0.7582314544339862,0.760891274000688
DB2_Intact10,B17,6,D_v2_no_imp_loss,lift_25pct,0.998935964372423,0.9879063490704577,0.0023080529409643335,0.0073729468947471765,1.327175219853719,1.8461968380111706,2.0190593479155297,-9.363173548623601,0.6544957955678304,DB2,3,,,,,,0.8070972627934654,0.8126922668620641
DB2_Intact10,B17,6,D_v2_no_imp_loss,lift_50pct,0.998991416560279,0.9952572989073564,0.002253957950160482,0.007254739322249871,1.327175219853719,1.845537417985227,2.0496227249658627,-11.060917480908145,0.6544957955678304,DB2,3,,,,,,0.7597821775036965,0.7628224143619039
DB2_Intact10,B17,6,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.327175219853719,1.8439275128800816,2.177933853538907,-18.12392536068096,0.6544957955678304,DB2,3,,,,,,0.5980742183273828,0.5819194043300682
DB2_Intact10,B17,6,D_v2_no_imp_loss,full_acc,,0.0,,0.007374950412925098,1.327175219853719,,,,0.6544957955678304,DB2,3,,,,,,0.6588769879909121,0.674674214868972
DB2_Intact10,B17,6,D_v2_no_detach,clean,,0.0,,0.01880702513613906,1.1381806532541912,,,,0.7838795185089111,DB2,3,,,,,,0.8416098669263227,0.8479692825795274
DB2_Intact10,B17,6,D_v2_no_detach,noise_25pct,0.9974092841148376,0.964048054485347,0.01706997487588205,0.018776972363470253,1.1381806532541912,1.7745442922711885,0.9595934396947836,45.9307775993787,0.7838795185089111,DB2,3,,,,,,0.8130477117818891,0.8194039026771524
DB2_Intact10,B17,6,D_v2_no_detach,noise_50pct,0.9974808957841662,0.98235599582291,0.016396792768100785,0.018945267890415573,1.1381806532541912,1.7740392654707247,0.9539077203906183,46.23590854502789,0.7838795185089111,DB2,3,,,,,,0.769843845793213,0.7740944978742373
DB2_Intact10,B17,6,D_v2_no_detach,zero_25pct,0.999860962231954,0.972495981692569,0.0,0.018885162345077956,1.1381806532541912,1.8092074565329603,0.9911944328682117,45.21406380228306,0.7838795185089111,DB2,3,,,,,,0.8131559017634968,0.8185594777684709
DB2_Intact10,B17,6,D_v2_no_detach,zero_50pct,0.9998652935028076,0.9908127836858202,0.0,0.018554581845721087,1.1381806532541912,1.8092259722841242,0.9875551728054766,45.41489063620845,0.7838795185089111,DB2,3,,,,,,0.7648671066392585,0.7680348520458432
DB2_Intact10,B17,6,D_v2_no_detach,lift_25pct,0.9987503952450223,0.971527184055173,0.002320074050031856,0.018748923108979368,1.1381806532541912,1.8075814780371766,0.9820191253311951,45.67698295077235,0.7838795185089111,DB2,3,,,,,,0.8095856323704425,0.816100855291793
DB2_Intact10,B17,6,D_v2_no_detach,lift_50pct,0.998731639650133,0.9896180512413647,0.0024342745861733205,0.018506497409450994,1.1381806532541912,1.8072554962624345,0.9825983391040042,45.63483632012403,0.7838795185089111,DB2,3,,,,,,0.7636048901871687,0.7675031144460992
DB2_Intact10,B17,6,D_v2_no_detach,full_emg,,1.0,0.0,,1.1381806532541912,1.8092179665166448,1.0916473792642252,39.6623168138527,0.7838795185089111,DB2,3,,,,,,0.5961267986584442,0.5723869621548564
DB2_Intact10,B17,6,D_v2_no_detach,full_acc,,0.0,,0.01880702513613906,1.1381806532541912,,,,0.7838795185089111,DB2,3,,,,,,0.6514118792599805,0.6666603808539343
DB2_Intact10,B17,7,C2,clean,,0.0,,0.002836488130605778,1.4767705996831257,,,,,DB2,3,,,,,,0.8829471182412357,0.8860835685340399
DB2_Intact10,B17,7,C2,noise_25pct,0.9993686609798007,0.9876390381662428,0.016137094568467115,0.002829414594120477,1.4767705996831257,1.9585727930484544,1.9585727930484544,0.0,,DB2,3,,,,,,0.8535777947542652,0.857393435151688
DB2_Intact10,B17,7,C2,noise_50pct,0.9994096358617147,0.9906426400968343,0.01567967254241764,0.0029142970319440908,1.4767705996831257,1.9585959240012436,1.9585959240012436,0.0,,DB2,3,,,,,,0.8115609880315763,0.8168308514439483
DB2_Intact10,B17,7,C2,zero_25pct,0.9999856617715625,0.9956715152597946,0.0,0.002898578061976754,1.4767705996831257,1.975690755047971,1.975690755047971,0.0,,DB2,3,,,,,,0.8498712616359675,0.854061033319487
DB2_Intact10,B17,7,C2,zero_50pct,0.9999865161048042,0.998617942922238,0.0,0.002768110611247866,1.4767705996831257,1.9756963905918343,1.9756963905918343,0.0,,DB2,3,,,,,,0.8105141046317517,0.815642306860195
DB2_Intact10,B17,7,C2,lift_25pct,0.9996592667367724,0.9938185477796431,0.0038197097020626434,0.0028577087400616812,1.4767705996831257,1.9761559777438427,1.9761559777438427,0.0,,DB2,3,,,,,,0.8489092606739667,0.8526468059791771
DB2_Intact10,B17,7,C2,lift_50pct,0.9996836185455322,0.9966598043500543,0.0037442586462194307,0.002933159795904894,1.4767705996831257,1.975618336683093,1.975618336683093,0.0,,DB2,3,,,,,,0.8102594573182809,0.8147437177317309
DB2_Intact10,B17,7,C2,full_emg,,1.0,0.0,,1.4767705996831257,1.9754752172615413,1.9754752172615413,0.0,,DB2,3,,,,,,0.6855954503013327,0.6892190403308067
DB2_Intact10,B17,7,C2,full_acc,,0.0,,0.002836488130605778,1.4767705996831257,,,,,DB2,3,,,,,,0.5659960954078601,0.5635358721025957
DB2_Intact10,B17,7,D_v2_joint,clean,,0.0,,0.0029142970319440908,1.296009620030721,,,,0.5569442510604858,DB2,3,,,,,,0.8895679483914778,0.8923492811388524
DB2_Intact10,B17,7,D_v2_joint,noise_25pct,0.9993131491872999,0.9857599691268061,0.019626705901215704,0.002889146679996353,1.296009620030721,1.9484400881097048,1.217525209742398,37.513118637277465,0.5569442510604858,DB2,3,,,,,,0.8625753331635684,0.8661100187235533
DB2_Intact10,B17,7,D_v2_joint,noise_50pct,0.9993392560217117,0.9888189643673738,0.019145705420215223,0.0030086108517481066,1.296009620030721,1.948849565670149,1.2217080462680532,37.311859995097514,0.5569442510604858,DB2,3,,,,,,0.831706419941714,0.8362990071409567
DB2_Intact10,B17,7,D_v2_joint,zero_25pct,0.9999727540545994,0.9954795924985279,0.0,0.00302747361570891,1.296009620030721,1.9816735100447762,1.220311391018451,38.42050733699464,0.5569442510604858,DB2,3,,,,,,0.8622923917041564,0.8658567933919087
DB2_Intact10,B17,7,D_v2_joint,zero_50pct,0.9999794165293375,0.998577911264296,0.0,0.0028482773580812797,1.296009620030721,1.9814777756931543,1.2277869781940505,38.037326521323074,0.5569442510604858,DB2,3,,,,,,0.8269530034235917,0.8315783506263484
DB2_Intact10,B17,7,D_v2_joint,lift_25pct,0.9996379613876343,0.9937014458773937,0.0037914155561214386,0.002945734971878762,1.296009620030721,1.9788697834019553,1.2298880691602898,37.84938313402926,0.5569442510604858,DB2,3,,,,,,0.8609625668449198,0.8642666153000741
DB2_Intact10,B17,7,D_v2_joint,lift_50pct,0.9996290736728245,0.996619628632899,0.0037914155561214386,0.0029661696328362997,1.296009620030721,1.9786589359237308,1.2364127931505249,37.51299184419194,0.5569442510604858,DB2,3,,,,,,0.8273491214667685,0.8314143790502438
DB2_Intact10,B17,7,D_v2_joint,full_emg,,1.0,0.0,,1.296009620030721,1.9812710923529695,1.271593712049544,35.81990450928824,0.5569442510604858,DB2,3,,,,,,0.6874628639334522,0.6912590435314164
DB2_Intact10,B17,7,D_v2_joint,full_acc,,0.0,,0.0029142970319440908,1.296009620030721,,,,0.5569442510604858,DB2,3,,,,,,0.5743994567523979,0.5754429267387183
DB2_Intact10,B17,7,D_v2_no_bypass,clean,,0.0,,0.003345782757547463,0.33516402045885724,,,,0.5,DB2,3,,,,,,0.883795942619472,0.8862537881192089
DB2_Intact10,B17,7,D_v2_no_bypass,noise_25pct,0.9984446035491096,0.9681019920818067,0.05228758169934641,0.0033324216330752276,0.33516402045885724,0.9657273949335209,0.6185263105261787,35.91510750958597,0.5,DB2,3,,,,,,0.8549359137594431,0.8578038708938546
DB2_Intact10,B17,7,D_v2_no_bypass,noise_50pct,0.998489307032691,0.9718993774338425,0.051349159192296455,0.003343424912052363,0.33516402045885724,0.9663274158019739,0.5995656375991638,37.91533905105995,0.5,DB2,3,,,,,,0.8182101123277595,0.822413375152145
DB2_Intact10,B17,7,D_v2_no_bypass,zero_25pct,0.9999799794620938,0.9950265410160927,0.0,0.003332421633075228,0.33516402045885724,1.0114343385866902,0.6179941002995247,38.883555005528876,0.5,DB2,3,,,,,,0.8549925020513256,0.8579299135712891
DB2_Intact10,B17,7,D_v2_no_bypass,zero_50pct,0.9999876684612699,0.9984133870774731,0.0,0.003178375727395335,0.33516402045885724,1.0113840356236843,0.599612538662794,40.698425133762974,0.5,DB2,3,,,,,,0.8178422884305238,0.8221531896216346
DB2_Intact10,B17,7,D_v2_no_bypass,lift_25pct,0.9998222986857096,0.9931368354447877,0.0037442586462194307,0.0033418530150556296,0.33516402045885724,1.0064467223120586,0.6236148294792961,38.018421844043125,0.5,DB2,3,,,,,,0.8546812664459723,0.8572130952388243
DB2_Intact10,B17,7,D_v2_no_bypass,lift_50pct,0.999817430973053,0.9964626633180811,0.00368295466334682,0.003390581821954371,0.33516402045885724,1.006257444939225,0.6049092980849281,39.866548611651794,0.5,DB2,3,,,,,,0.8196248196248197,0.8230737785121631
DB2_Intact10,B17,7,D_v2_no_bypass,full_emg,,1.0,0.0,,0.33516402045885724,1.0113299591950324,0.5747733640262399,43.15650224538344,0.5,DB2,3,,,,,,0.6850012732365673,0.6899643581057721
DB2_Intact10,B17,7,D_v2_no_bypass,full_acc,,0.0,,0.003345782757547463,0.33516402045885724,,,,0.5,DB2,3,,,,,,0.6291486291486291,0.6314604156228802
DB2_Intact10,B17,7,D_v2_no_imp_loss,clean,,0.0,,0.0030840619075913193,1.4455009301503499,,,,0.6082673072814941,DB2,3,,,,,,0.8876156523215347,0.890480274251774
DB2_Intact10,B17,7,D_v2_no_imp_loss,noise_25pct,0.999433179696401,0.9891797650959608,0.01222307104660046,0.0031280750234998597,1.4455009301503499,1.9519433874131054,2.022895721228488,-3.628675240180268,0.6082673072814941,DB2,3,,,,,,0.8622075092663328,0.8653097880398538
DB2_Intact10,B17,7,D_v2_no_imp_loss,noise_50pct,0.99946967098448,0.9924989955306455,0.01176564902055098,0.003168944345414934,1.4455009301503499,1.9517407786781276,2.071626864917603,-6.136293468761013,0.6082673072814941,DB2,3,,,,,,0.8221995869054693,0.8259472537449072
DB2_Intact10,B17,7,D_v2_no_imp_loss,zero_25pct,0.9999801781442429,0.9953868537675762,0.0,0.0030903494955782534,1.4455009301503499,1.9644894648855693,2.043416037110933,-4.013384296552844,0.6082673072814941,DB2,3,,,,,,0.8616416263475086,0.8645431573513508
DB2_Intact10,B17,7,D_v2_no_imp_loss,zero_50pct,0.999982111983829,0.9985380400845489,0.0,0.0029284441049146934,1.4455009301503499,1.9645319687936658,2.094086158026457,-6.591416664093007,0.6082673072814941,DB2,3,,,,,,0.8209546444840563,0.8248748397313063
DB2_Intact10,B17,7,D_v2_no_imp_loss,lift_25pct,0.9996784329414368,0.9935357842539742,0.0035367682426505954,0.0031437939934671963,1.4455009301503499,1.9648220456275807,2.0420105984614865,-3.923709830504333,0.6082673072814941,DB2,3,,,,,,0.8605381546558019,0.8633659962538657
DB2_Intact10,B17,7,D_v2_no_imp_loss,lift_50pct,0.9997016257709926,0.9966818541925786,0.003527336860670194,0.003107640362542323,1.4455009301503499,1.9641878350495732,2.0919681745152046,-6.501123569594092,0.6082673072814941,DB2,3,,,,,,0.8236425883484707,0.8268137331887025
DB2_Intact10,B17,7,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.4455009301503499,1.9642081245705363,2.270102607720885,-15.571156175148866,0.6082673072814941,DB2,3,,,,,,0.6836431542313894,0.688433729883414
DB2_Intact10,B17,7,D_v2_no_imp_loss,full_acc,,0.0,,0.0030840619075913193,1.4455009301503499,,,,0.6082673072814941,DB2,3,,,,,,0.5652321534674476,0.5640335888077357
DB2_Intact10,B17,7,D_v2_no_detach,clean,,0.0,,0.0031618708089296323,1.276424725850423,,,,0.5851165453592936,DB2,3,,,,,,0.8884644766997708,0.8911812856392567
DB2_Intact10,B17,7,D_v2_no_detach,noise_25pct,0.9989409579171075,0.9785680009039782,0.03274575823595432,0.0031972384913561383,1.276424725850423,1.8999899289943605,1.1621119503967707,38.846030859045946,0.5851165453592936,DB2,3,,,,,,0.863735393147158,0.8672695333260009
DB2_Intact10,B17,7,D_v2_no_detach,noise_50pct,0.9989700317382812,0.9820473358499265,0.031991247677522185,0.003367003367003367,1.276424725850423,1.9008722219020184,1.165375392396532,38.70207867880102,0.5851165453592936,DB2,3,,,,,,0.8333191862603627,0.8379198918287148
DB2_Intact10,B17,7,D_v2_no_detach,zero_25pct,0.9999649127324423,0.9951259618756074,0.0,0.0032664019592124165,1.276424725850423,1.954973918007676,1.1775264293212582,39.7765704605356,0.5851165453592936,DB2,3,,,,,,0.8596893302775656,0.8633296032235908
DB2_Intact10,B17,7,D_v2_no_detach,zero_50pct,0.9999700254864162,0.9984252900375313,0.0,0.0031547972724443314,1.276424725850423,1.954737992669464,1.1854884506105583,39.362051755494576,0.5851165453592936,DB2,3,,,,,,0.8248309424780013,0.8293907946430163
DB2_Intact10,B17,7,D_v2_no_detach,lift_25pct,0.9995760983890957,0.9931293713944461,0.0042818474191023215,0.003165800551421466,1.276424725850423,1.9505613518016902,1.1812611672507407,39.448401967990996,0.5851165453592936,DB2,3,,,,,,0.8603683897801545,0.8637580965289415
DB2_Intact10,B17,7,D_v2_no_detach,lift_50pct,0.9995709591441684,0.9962510051074848,0.004310141565043526,0.0031830914183855357,1.276424725850423,1.9504757106967945,1.1873474385139322,39.13355864705446,0.5851165453592936,DB2,3,,,,,,0.8268681209857681,0.8309650516273033
DB2_Intact10,B17,7,D_v2_no_detach,full_emg,,1.0,0.0,,1.276424725850423,1.9545268952514292,1.229936788667949,37.08154176594164,0.5851165453592936,DB2,3,,,,,,0.6860198624904507,0.6897750309079247
DB2_Intact10,B17,7,D_v2_no_detach,full_acc,,0.0,,0.0031618708089296323,1.276424725850423,,,,0.5851165453592936,DB2,3,,,,,,0.5600543247602071,0.5612659953098124
DB2_Intact10,B17,8,C2,clean,,0.0,,0.007615507943448477,1.341938813527425,,,,,DB2,3,,,,,,0.910071418160618,0.9104997827046448
DB2_Intact10,B17,8,C2,noise_25pct,0.998329864607917,0.9697832639330626,0.03668075596365933,0.0077842016334947394,1.341938813527425,1.7567336014023172,1.7567336014023172,0.0,,DB2,3,,,,,,0.8740222513724918,0.875027197955032
DB2_Intact10,B17,8,C2,noise_50pct,0.9983479380607605,0.9777288782929402,0.03642973975287049,0.007465707946687396,1.341938813527425,1.754616779378055,1.754616779378055,0.0,,DB2,3,,,,,,0.8154302093961037,0.8165077613299099
DB2_Intact10,B17,8,C2,zero_25pct,0.9999977284007603,0.9887377519578028,0.0,0.007595264700642926,1.341938813527425,1.7488500051925913,1.7488500051925913,0.0,,DB2,3,,,,,,0.8715930622358257,0.8731862195396323
DB2_Intact10,B17,8,C2,zero_50pct,0.9999993178579542,0.9961205677662689,0.0,0.00778959983157622,1.341938813527425,1.748702609485363,1.748702609485363,0.0,,DB2,3,,,,,,0.8108147500364379,0.8127580770867421
DB2_Intact10,B17,8,C2,lift_25pct,0.9993499583668178,0.9839034521729032,0.009603394386953635,0.007600662898724406,1.341938813527425,1.7525393110855225,1.7525393110855225,0.0,,DB2,3,,,,,,0.8723704027595588,0.8739879235738851
DB2_Intact10,B17,8,C2,lift_50pct,0.9993143081665039,0.9911518041485498,0.009805826815009149,0.007870572802798426,1.341938813527425,1.752837286538399,1.752837286538399,0.0,,DB2,3,,,,,,0.810523247340038,0.8122012337023944
DB2_Intact10,B17,8,C2,full_emg,,1.0,0.0,,1.341938813527425,1.7484762727915995,1.7484762727915995,0.0,,DB2,3,,,,,,0.6031190788514794,0.5982725096693399
DB2_Intact10,B17,8,C2,full_acc,,0.0,,0.007615507943448477,1.341938813527425,,,,,DB2,3,,,,,,0.7924500801632415,0.7911458283539697
DB2_Intact10,B17,8,D_v2_joint,clean,,0.0,,0.008162075499198368,1.2690999507904053,,,,0.5599443515141805,DB2,3,,,,,,0.9141524559102172,0.9140241992642447
DB2_Intact10,B17,8,D_v2_joint,noise_25pct,0.9981912970542908,0.9702757476532208,0.03413820466728206,0.008334817837805741,1.2690999507904053,1.777760351906706,1.2481343207134306,29.793636389373926,0.5599443515141805,DB2,3,,,,,,0.8810668998688237,0.8813118901596589
DB2_Intact10,B17,8,D_v2_joint,noise_50pct,0.9982209536764358,0.9780725313867146,0.03500461545935967,0.008226853876176133,1.2690999507904053,1.7755695992861469,1.2468539441402753,29.777825991017647,0.5599443515141805,DB2,3,,,,,,0.826750230772968,0.8272347685900584
DB2_Intact10,B17,8,D_v2_joint,zero_25pct,0.9999967879719205,0.9878342940452042,0.0,0.00821065928193169,1.2690999507904053,1.7798908495142767,1.228515432372043,30.983704888702793,0.5599443515141805,DB2,3,,,,,,0.8775202837292913,0.877920985854345
DB2_Intact10,B17,8,D_v2_joint,zero_50pct,0.9999965959125094,0.9958593136906178,0.0,0.00831592414452056,1.2690999507904053,1.7796870074545676,1.22974836300492,30.905327250750755,0.5599443515141805,DB2,3,,,,,,0.8239323713744352,0.8249411574679925
DB2_Intact10,B17,8,D_v2_joint,lift_25pct,0.999259418911404,0.9834608454027354,0.008631718732287163,0.008237650272339093,1.2690999507904053,1.7788752738472242,1.2363004594882971,30.507563048353745,0.5599443515141805,DB2,3,,,,,,0.8791721323422242,0.8796619792372019
DB2_Intact10,B17,8,D_v2_joint,lift_50pct,0.9992361929681565,0.9915116989454732,0.00872078900063159,0.008251145767542795,1.2690999507904053,1.779643111414612,1.2382126342932336,30.429215555676535,0.5599443515141805,DB2,3,,,,,,0.8204343390176358,0.821541254842014
DB2_Intact10,B17,8,D_v2_joint,full_emg,,1.0,0.0,,1.2690999507904053,1.7794222293523614,1.2629765964588768,29.02642784785388,0.5599443515141805,DB2,3,,,,,,0.6061798571636787,0.6023125778904366
DB2_Intact10,B17,8,D_v2_joint,full_acc,,0.0,,0.008162075499198368,1.2690999507904053,,,,0.5599443515141805,DB2,3,,,,,,0.7786037020842443,0.776939670853816
DB2_Intact10,B17,8,D_v2_no_bypass,clean,,0.0,,0.01099208084341447,0.38776421546936035,,,,0.5,DB2,3,,,,,,0.9119661856872175,0.9128702891908539
DB2_Intact10,B17,8,D_v2_no_bypass,noise_25pct,0.9956309331787958,0.9432114609811886,0.07810652804093993,0.010963740303486699,0.38776421546936035,0.9582443391639855,0.8252389796485913,13.834615507069884,0.5,DB2,3,,,,,,0.8810668998688239,0.882553065338387
DB2_Intact10,B17,8,D_v2_no_bypass,noise_50pct,0.9955648912323846,0.9539210286590514,0.07829276587475102,0.010745113281186741,0.38776421546936035,0.9575551937343408,0.7645116706790311,20.110377200487566,0.5,DB2,3,,,,,,0.8207258417140358,0.8221104067715949
DB2_Intact10,B17,8,D_v2_no_bypass,zero_25pct,0.9999681644969516,0.984142847793227,0.0,0.010742414182146,0.38776421546936035,1.0425576702990773,0.8627811391505946,17.23451373844077,0.5,DB2,3,,,,,,0.876451440509158,0.8776717415467662
DB2_Intact10,B17,8,D_v2_no_bypass,zero_50pct,0.9999697009722391,0.9946362811553121,0.0,0.010785599766797842,0.38776421546936035,1.042539965446361,0.795673348627723,23.669813228240162,0.5,DB2,3,,,,,,0.8146528688723703,0.8159654273540441
DB2_Intact10,B17,8,D_v2_no_bypass,lift_25pct,0.998954388830397,0.9783031491806823,0.01089896192650893,0.010990731293894098,0.38776421546936035,1.0249027464458635,0.8505668688156639,17.001162899882363,0.5,DB2,3,,,,,,0.8776660350774911,0.87863485824438
DB2_Intact10,B17,8,D_v2_no_bypass,lift_50pct,0.9989197187953525,0.9890751475548766,0.010890864629386711,0.010955643006364474,0.38776421546936035,1.0249617897720003,0.7896781947673275,22.946581678921515,0.5,DB2,3,,,,,,0.8130496040421709,0.8146433091954459
DB2_Intact10,B17,8,D_v2_no_bypass,full_emg,,1.0,0.0,,0.38776421546936035,1.0425201397589527,0.6423035229870776,38.38147070308285,0.5,DB2,3,,,,,,0.6064713598600787,0.6049459774592374
DB2_Intact10,B17,8,D_v2_no_bypass,full_acc,,0.0,,0.01099208084341447,0.38776421546936035,,,,0.5,DB2,3,,,,,,0.8027984258854395,0.8039118584037322
DB2_Intact10,B17,8,D_v2_no_imp_loss,clean,,0.0,,0.008295680901715008,1.3054122130076091,,,,0.6390787959098816,DB2,3,,,,,,0.910071418160618,0.9099255949754811
DB2_Intact10,B17,8,D_v2_no_imp_loss,noise_25pct,0.998235801855723,0.9690275911450913,0.03632447489028162,0.008426587205190907,1.3054122130076091,1.7512568035134555,1.8717548219781266,-6.885373543283191,0.6390787959098816,DB2,3,,,,,,0.8882087159306223,0.8884255655231339
DB2_Intact10,B17,8,D_v2_no_imp_loss,noise_50pct,0.9982531335618762,0.9774768397561265,0.03621921002769276,0.00819446468768725,1.3054122130076091,1.74905985275313,1.9106609528343377,-9.245833608473406,0.6390787959098816,DB2,3,,,,,,0.8260214740319682,0.8262923696559819
DB2_Intact10,B17,8,D_v2_no_imp_loss,zero_25pct,0.9999962978892856,0.9877562216293224,0.0,0.008264641262746494,1.3054122130076091,1.7394074163416968,1.8699236785694258,-7.510885414889349,0.6390787959098816,DB2,3,,,,,,0.8887431375406889,0.8892090804977539
DB2_Intact10,B17,8,D_v2_no_imp_loss,zero_50pct,0.9999966025352478,0.9958393746487051,0.0,0.008356410630131662,1.3054122130076091,1.7392689850025749,1.9131060349243167,-10.003434873710644,0.6390787959098816,DB2,3,,,,,,0.8296652577369675,0.8307892569672563
DB2_Intact10,B17,8,D_v2_no_imp_loss,lift_25pct,0.9992970294422573,0.9831807786314065,0.008842248457464898,0.008356410630131662,1.3054122130076091,1.7429950213089256,1.8734611254837903,-7.494012330206061,0.6390787959098816,DB2,3,,,,,,0.8862167808385562,0.8866061838137331
DB2_Intact10,B17,8,D_v2_no_imp_loss,lift_50pct,0.9992625978257922,0.9912281260829423,0.008963707914298208,0.008575037652431618,1.3054122130076091,1.7435548674975763,1.916498115712331,-9.929715602471132,0.6390787959098816,DB2,3,,,,,,0.8245639605499684,0.8257752268223748
DB2_Intact10,B17,8,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.3054122130076091,1.7390123713467098,2.0615113640931373,-18.550810052743973,0.6390787959098816,DB2,3,,,,,,0.6077831219938784,0.602722696131941
DB2_Intact10,B17,8,D_v2_no_imp_loss,full_acc,,0.0,,0.008295680901715008,1.3054122130076091,,,,0.6390787959098816,DB2,3,,,,,,0.7931788369042413,0.7920934618938196
DB2_Intact10,B17,8,D_v2_no_detach,clean,,0.0,,0.009838216003498032,1.2423380613327026,,,,0.634406586488088,DB2,3,,,,,,0.9122576883836175,0.9119954609719914
DB2_Intact10,B17,8,D_v2_no_detach,noise_25pct,0.9972416162490845,0.9610136612240446,0.04764449626714603,0.009873304291027655,1.2423380613327026,1.712927618347641,1.1579388838725482,32.40601667954241,0.634406586488088,DB2,3,,,,,,0.8837390079191566,0.8839981011060166
DB2_Intact10,B17,8,D_v2_no_detach,noise_50pct,0.9972598420249091,0.9702582185601943,0.048543296247712524,0.009781534923642489,1.2423380613327026,1.7112211059431672,1.1490098946887324,32.860464486439874,0.634406586488088,DB2,3,,,,,,0.8370014089296992,0.8380247048537227
DB2_Intact10,B17,8,D_v2_no_detach,zero_25pct,0.9999895228279962,0.9854224703125988,0.0,0.009862507894864694,1.2423380613327026,1.7576162586749005,1.2102362658434485,31.150771934438804,0.634406586488088,DB2,3,,,,,,0.876305689160958,0.876754121841659
DB2_Intact10,B17,8,D_v2_no_detach,zero_50pct,0.9999932183159722,0.9949527229812833,0.0,0.010145913294142415,1.2423380613327026,1.7574541859370856,1.2044988721898697,31.46947674304441,0.634406586488088,DB2,3,,,,,,0.8216975173687023,0.822409103908955
DB2_Intact10,B17,8,D_v2_no_detach,lift_25pct,0.998996635278066,0.9815791113345131,0.007627653889131808,0.009873304291027655,1.2423380613327026,1.7459094664989137,1.1843292606701097,32.1730761609303,0.634406586488088,DB2,3,,,,,,0.8788806296458241,0.879556788066849
DB2_Intact10,B17,8,D_v2_no_detach,lift_50pct,0.9989967809783087,0.9911881781412054,0.00766004307762069,0.009983967351698006,1.2423380613327026,1.746481291954696,1.179148689322482,32.49043464872458,0.634406586488088,DB2,3,,,,,,0.8223291065442355,0.8239400960209737
DB2_Intact10,B17,8,D_v2_no_detach,full_emg,,1.0,0.0,,1.2423380613327026,1.7572475572499509,1.2363266138167965,29.649116820675392,0.634406586488088,DB2,3,,,,,,0.6064713598600787,0.6024250178898131
DB2_Intact10,B17,8,D_v2_no_detach,full_acc,,0.0,,0.009838216003498032,1.2423380613327026,,,,0.634406586488088,DB2,3,,,,,,0.7714618860224457,0.7701834949478853
DB2_Intact10,B17,9,C2,clean,,0.0,,0.001108776844070962,1.2692329088846843,,,,,DB2,3,,,,,,0.91890756302521,0.913912397606464
DB2_Intact10,B17,9,C2,noise_25pct,0.9996371335453458,0.9939203621625584,0.008994708994708995,0.0010426392779333956,1.2692329088846843,1.6881421300635633,1.6881421300635633,0.0,,DB2,3,,,,,,0.8993930905695612,0.8920357797576939
DB2_Intact10,B17,9,C2,noise_50pct,0.9996647040049235,0.9950582842892876,0.008862433862433862,0.000980392156862745,1.2692329088846843,1.6892296388795163,1.6892296388795163,0.0,,DB2,3,,,,,,0.8669934640522876,0.8554826883071275
DB2_Intact10,B17,9,C2,zero_25pct,0.999999933772617,0.9983225098995142,0.0,0.0011204481792717088,1.2692329088846843,1.7014318099895298,1.7014318099895298,0.0,,DB2,3,,,,,,0.8966853408029878,0.8887765510619928
DB2_Intact10,B17,9,C2,zero_50pct,1.0,0.9994168211843387,0.0,0.0011671335200746965,1.2692329088846843,1.7017589918473706,1.7017589918473706,0.0,,DB2,3,,,,,,0.8594304388422036,0.8476467970279491
DB2_Intact10,B17,9,C2,lift_25pct,0.9999217523468865,0.9969200366401371,0.0027233115468409588,0.0011463844797178129,1.2692329088846843,1.701214317545652,1.701214317545652,0.0,,DB2,3,,,,,,0.8992530345471521,0.8908948182166693
DB2_Intact10,B17,9,C2,lift_50pct,0.9999063147438897,0.9979633795016544,0.002925614690320573,0.0011437908496732027,1.2692329088846843,1.7013243917957264,1.7013243917957264,0.0,,DB2,3,,,,,,0.8639122315592904,0.8517342823983086
DB2_Intact10,B17,9,C2,full_emg,,1.0,0.0,,1.2692329088846843,1.7018155987147523,1.7018155987147523,0.0,,DB2,3,,,,,,0.6557422969187675,0.6014066772038879
DB2_Intact10,B17,9,C2,full_acc,,0.0,,0.001108776844070962,1.2692329088846843,,,,,DB2,3,,,,,,0.7023809523809522,0.6863383301600975
DB2_Intact10,B17,9,D_v2_joint,clean,,0.0,,0.0014939309056956115,1.1490198373794556,,,,0.5675885677337646,DB2,3,,,,,,0.9137254901960784,0.908371941749834
DB2_Intact10,B17,9,D_v2_joint,noise_25pct,0.9994443323877124,0.9882718846020825,0.018985371926548398,0.0014316837846249611,1.1490198373794556,1.6665854254725432,0.9826421152624158,41.036496146185875,0.5675885677337646,DB2,3,,,,,,0.8974323062558357,0.8901392465419612
DB2_Intact10,B17,9,D_v2_joint,noise_50pct,0.9994456966718038,0.9898696617509875,0.01865079365079365,0.001431683784624961,1.1490198373794556,1.6674352154530692,0.9894472367230366,40.658238556420194,0.5675885677337646,DB2,3,,,,,,0.8718487394957983,0.8611191226081171
DB2_Intact10,B17,9,D_v2_joint,zero_25pct,0.9999947945276896,0.9976867966492686,0.0,0.0015458035065878204,1.1490198373794556,1.6960258549205098,0.9995675500330434,41.06064186177263,0.5675885677337646,DB2,3,,,,,,0.8953781512605041,0.8874134969807725
DB2_Intact10,B17,9,D_v2_joint,zero_50pct,0.9999974370002747,0.9991992238043931,0.0,0.00160286336756925,1.1490198373794556,1.696370270123854,1.0030456773614425,40.86817465189293,0.5675885677337646,DB2,3,,,,,,0.8671335200746966,0.8564725789862399
DB2_Intact10,B17,9,D_v2_joint,lift_25pct,0.9998640285597907,0.9963541131208763,0.002754435107376284,0.001514679946052495,1.1490198373794556,1.6949073217363975,1.000959479866316,40.939789885103615,0.5675885677337646,DB2,3,,,,,,0.8964519140989728,0.8882704728795764
DB2_Intact10,B17,9,D_v2_joint,lift_50pct,0.9998534189330207,0.9977458258956814,0.002964519140989729,0.0015406162464985994,1.1490198373794556,1.6949746493808984,1.0094910960542742,40.43953083969941,0.5675885677337646,DB2,3,,,,,,0.8715219421101774,0.8598430213921936
DB2_Intact10,B17,9,D_v2_joint,full_emg,,1.0,0.0,,1.1490198373794556,1.69643144895967,1.08978570083471,35.75310555088439,0.5675885677337646,DB2,3,,,,,,0.6812324929971988,0.6503927296666768
DB2_Intact10,B17,9,D_v2_joint,full_acc,,0.0,,0.0014939309056956115,1.1490198373794556,,,,0.5675885677337646,DB2,3,,,,,,0.6859943977591035,0.6746314485853292
DB2_Intact10,B17,9,D_v2_no_bypass,clean,,0.0,,0.0028711484593837537,0.3177500069141388,,,,0.5,DB2,3,,,,,,0.9112044817927171,0.9042119698567183
DB2_Intact10,B17,9,D_v2_no_bypass,noise_25pct,0.9975966148906283,0.9659659307209835,0.0579520697167756,0.0028011204481792717,0.3177500069141388,0.9785923065460231,0.6008581769280195,38.59925164192816,0.5,DB2,3,,,,,,0.8895891690009337,0.8816017686614278
DB2_Intact10,B17,9,D_v2_no_bypass,noise_50pct,0.9976231323348151,0.9695149243846283,0.056520385932150634,0.002785558667911609,0.3177500069141388,0.9801654082052097,0.5586229118895061,43.00642082996095,0.5,DB2,3,,,,,,0.8570494864612512,0.8444249825615918
DB2_Intact10,B17,9,D_v2_no_bypass,zero_25pct,0.9999973111682469,0.9958014452412023,0.0,0.0028114949683577133,0.3177500069141388,1.0401400914768766,0.6170003669072665,40.6896542540915,0.5,DB2,3,,,,,,0.8892156862745098,0.8811560016108387
DB2_Intact10,B17,9,D_v2_no_bypass,zero_50pct,0.9999986754523383,0.9985976157212001,0.0,0.0028089013383131027,0.3177500069141388,1.040175633695947,0.5705464581796338,45.15813275480701,0.5,DB2,3,,,,,,0.8481325863678805,0.8354185812913024
DB2_Intact10,B17,9,D_v2_no_bypass,lift_25pct,0.9998921222156948,0.9943769687021101,0.00261437908496732,0.0028893038696960268,0.3177500069141388,1.0387015371016435,0.6191474020346613,40.399104105414864,0.5,DB2,3,,,,,,0.8871148459383753,0.8782296505578407
DB2_Intact10,B17,9,D_v2_no_bypass,lift_50pct,0.9998615582784017,0.9969583619679807,0.0028633675692499223,0.003221288515406162,0.3177500069141388,1.0385926523390077,0.5738925919536161,44.75057376599847,0.5,DB2,3,,,,,,0.8484593837535014,0.8352367521041186
DB2_Intact10,B17,9,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3177500069141388,1.0401912113350757,0.4963368976496536,52.290662078147385,0.5,DB2,3,,,,,,0.6617647058823529,0.6127000062350021
DB2_Intact10,B17,9,D_v2_no_bypass,full_acc,,0.0,,0.0028711484593837537,0.3177500069141388,,,,0.5,DB2,3,,,,,,0.7595238095238095,0.7505636193009325
DB2_Intact10,B17,9,D_v2_no_imp_loss,clean,,0.0,,0.0013305322128851539,1.2195024887720745,,,,0.6125349799791971,DB2,3,,,,,,0.9177871148459383,0.9132844361875107
DB2_Intact10,B17,9,D_v2_no_imp_loss,noise_25pct,0.9996543857786392,0.9944013972689411,0.007500778089013383,0.001224193381056126,1.2195024887720745,1.6736092917588383,1.6781156821056988,-0.26985819092300023,0.6125349799791971,DB2,3,,,,,,0.8998132586367881,0.8923546877386609
DB2_Intact10,B17,9,D_v2_no_imp_loss,noise_50pct,0.9996642337905036,0.995714175050271,0.007275132275132275,0.0012682850918145033,1.2195024887720745,1.6744125639397878,1.7167472494178568,-2.5298301595621457,0.6125349799791971,DB2,3,,,,,,0.8666666666666667,0.8552801545130605
DB2_Intact10,B17,9,D_v2_no_imp_loss,zero_25pct,1.0000000132454767,0.99806641746878,0.0,0.0012916277622159976,1.2195024887720745,1.682803146652889,1.6869472074501246,-0.2464427312871751,0.6125349799791971,DB2,3,,,,,,0.8988328664799253,0.8906355330071024
DB2_Intact10,B17,9,D_v2_no_imp_loss,zero_50pct,1.0,0.9993818176832314,0.0,0.0012371615312791785,1.2195024887720745,1.6831097641458328,1.7262683489822244,-2.5655613913822775,0.6125349799791971,DB2,3,,,,,,0.8620915032679739,0.8507299198227547
DB2_Intact10,B17,9,D_v2_no_imp_loss,lift_25pct,0.9999313486946955,0.9967113871238783,0.002505446623093682,0.001359062143375869,1.2195024887720745,1.6828053237948017,1.6908057444028317,-0.4757731769564227,0.6125349799791971,DB2,3,,,,,,0.8973389355742297,0.8885171298484572
DB2_Intact10,B17,9,D_v2_no_imp_loss,lift_50pct,0.999916089905633,0.9979950795274957,0.0026688453159041396,0.0013383131030189853,1.2195024887720745,1.6828542192987728,1.7311525814792612,-2.8712962217029117,0.6125349799791971,DB2,3,,,,,,0.865406162464986,0.8534342011901157
DB2_Intact10,B17,9,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2195024887720745,1.6830526373132606,1.9359002741911109,-15.030205252618764,0.6125349799791971,DB2,3,,,,,,0.6628851540616246,0.6341382919834309
DB2_Intact10,B17,9,D_v2_no_imp_loss,full_acc,,0.0,,0.0013305322128851539,1.2195024887720745,,,,0.6125349799791971,DB2,3,,,,,,0.7012605042016807,0.6881606863191102
DB2_Intact10,B17,9,D_v2_no_detach,clean,,0.0,,0.001669000933706816,1.1271157662073772,,,,0.5885875026384989,DB2,3,,,,,,0.9126050420168067,0.9071393494271208
DB2_Intact10,B17,9,D_v2_no_detach,noise_25pct,0.998863524860806,0.9759310834031668,0.04248366013071895,0.0015717398070339249,1.1271157662073772,1.6078004710360465,0.9128738865098299,43.22211256916816,0.5885875026384989,DB2,3,,,,,,0.8983660130718955,0.8913803046857168
DB2_Intact10,B17,9,D_v2_no_detach,noise_50pct,0.9988791545232137,0.9782412219391695,0.041106442577030805,0.0015250544662309365,1.1271157662073772,1.609976491162346,0.9180732936118341,42.975438542047165,0.5885875026384989,DB2,3,,,,,,0.8777310924369748,0.86770257011682
DB2_Intact10,B17,9,D_v2_no_detach,zero_25pct,0.999999933772617,0.9974545023141258,0.0,0.0017014213092644464,1.1271157662073772,1.6760298643886131,0.9779056069563751,41.65224397001561,0.5885875026384989,DB2,3,,,,,,0.8951914098972922,0.8875682869487576
DB2_Intact10,B17,9,D_v2_no_detach,zero_50pct,1.0,0.9991487490793256,0.0,0.001704014939309057,1.1271157662073772,1.6764088799732333,0.980483689404493,41.51198819161571,0.5885875026384989,DB2,3,,,,,,0.8661531279178338,0.8553449675339077
DB2_Intact10,B17,9,D_v2_no_detach,lift_25pct,0.9997695088386536,0.9952543629436631,0.004590725178960473,0.0016339869281045752,1.1271157662073772,1.6742963458146753,0.9662591457917099,42.285683671950345,0.5885875026384989,DB2,3,,,,,,0.895845004668534,0.8877467369771109
DB2_Intact10,B17,9,D_v2_no_detach,lift_50pct,0.9997631973690456,0.9969299876800294,0.00445066915655151,0.0016806722689075631,1.1271157662073772,1.6745923253291057,0.9744953227432899,41.804384199480886,0.5885875026384989,DB2,3,,,,,,0.873109243697479,0.8625313397100548
DB2_Intact10,B17,9,D_v2_no_detach,full_emg,,1.0,0.0,,1.1271157662073772,1.6765000349667227,1.0678186140912753,36.30289655101803,0.5885875026384989,DB2,3,,,,,,0.6815126050420167,0.650813841043793
DB2_Intact10,B17,9,D_v2_no_detach,full_acc,,0.0,,0.001669000933706816,1.1271157662073772,,,,0.5885875026384989,DB2,3,,,,,,0.6823529411764705,0.6714076590721163
DB2_Intact10,B17,10,C2,clean,,0.0,,0.003686625679408358,1.3303592205047607,,,,,DB2,3,,,,,,0.855519914461374,0.8590336609428677
DB2_Intact10,B17,10,C2,noise_25pct,0.9990761147605047,0.9868576290612356,0.015310820042175294,0.00363836169770412,1.3303592205047607,1.7371113600133619,1.7371113600133619,0.0,,DB2,3,,,,,,0.8292791588701774,0.8298359852626498
DB2_Intact10,B17,10,C2,noise_50pct,0.9991994831297132,0.9907579205260909,0.01482818022513291,0.0035492589622501407,1.3303592205047607,1.7363141966047788,1.7363141966047788,0.0,,DB2,3,,,,,,0.772966230063263,0.7691711655951236
DB2_Intact10,B17,10,C2,zero_25pct,0.999849538008372,0.9945217044850069,0.0,0.0036730127614917774,1.3303592205047607,1.7566802485356188,1.7566802485356188,0.0,,DB2,3,,,,,,0.8254477412456563,0.8251433830994735
DB2_Intact10,B17,10,C2,zero_50pct,0.9998754130469427,0.9983026070173787,0.0,0.0034007544031601773,1.3303592205047607,1.7567951863820201,1.7567951863820201,0.0,,DB2,3,,,,,,0.7700703911610086,0.7657263972019902
DB2_Intact10,B17,10,C2,lift_25pct,0.9995074801974826,0.9926043001651225,0.003475006682705159,0.0037918164087637485,1.3303592205047607,1.75831026273364,1.75831026273364,0.0,,DB2,3,,,,,,0.8307939053728951,0.8305665038281287
DB2_Intact10,B17,10,C2,lift_50pct,0.9995365076594882,0.9963761905287288,0.003586385102022632,0.003660637381567614,1.3303592205047607,1.7582758981553057,1.7582758981553057,0.0,,DB2,3,,,,,,0.772698921856901,0.7692558600092805
DB2_Intact10,B17,10,C2,full_emg,,1.0,0.0,,1.3303592205047607,1.7568454029332141,1.7568454029332141,0.0,,DB2,3,,,,,,0.5149692595562684,0.4825770450765361
DB2_Intact10,B17,10,C2,full_acc,,0.0,,0.003686625679408358,1.3303592205047607,,,,,DB2,3,,,,,,0.669473402833467,0.6648901079945584
DB2_Intact10,B17,10,D_v2_joint,clean,,0.0,,0.004666755769402121,1.2492581605911255,,,,0.5612238049507141,DB2,3,,,,,,0.863806468858594,0.8655711598393525
DB2_Intact10,B17,10,D_v2_joint,noise_25pct,0.9989077117707995,0.9822744362760684,0.02154801152395379,0.004583840723910225,1.2492581605911255,1.7653218491772504,1.1352237660653082,35.69105583263482,0.5612238049507141,DB2,3,,,,,,0.8416198877305533,0.8421909689189532
DB2_Intact10,B17,10,D_v2_joint,noise_50pct,0.9989865952067905,0.9872591355350876,0.020679259853277496,0.004581365647925391,1.2492581605911255,1.764309711224971,1.143241087944477,35.20061493049952,0.5612238049507141,DB2,3,,,,,,0.7937271674240399,0.7910899819964676
DB2_Intact10,B17,10,D_v2_joint,zero_25pct,0.9998442067040337,0.9930110149965952,0.0,0.004692744067242864,1.2492581605911255,1.794945370944198,1.1513354298278466,35.852619767104954,0.5612238049507141,DB2,3,,,,,,0.838501291989664,0.8387028112484617
DB2_Intact10,B17,10,D_v2_joint,zero_50pct,0.9998700287606982,0.9977146544636694,0.0,0.004581365647925391,1.2492581605911255,1.7950844396873986,1.1610732333667526,35.31494483051322,0.5612238049507141,DB2,3,,,,,,0.7923460750245033,0.7894967197091511
DB2_Intact10,B17,10,D_v2_joint,lift_25pct,0.9995984567536248,0.9916137391347304,0.0026879325195283492,0.004727395131030522,1.2492581605911255,1.7949913052161612,1.1538681085193947,35.71372399341166,0.5612238049507141,DB2,3,,,,,,0.8416198877305533,0.8419646997415707
DB2_Intact10,B17,10,D_v2_joint,lift_50pct,0.9996100929048327,0.99627946478846,0.0027918857108913246,0.004655617927470373,1.2492581605911255,1.7949642659402547,1.1602675474656194,35.3558080092557,0.5612238049507141,DB2,3,,,,,,0.7958656330749355,0.7931507833164017
DB2_Intact10,B17,10,D_v2_joint,full_emg,,1.0,0.0,,1.2492581605911255,1.7951315407323658,1.2538320271521184,30.14914247476969,0.5612238049507141,DB2,3,,,,,,0.5156375300721733,0.49101900280804794
DB2_Intact10,B17,10,D_v2_joint,full_acc,,0.0,,0.004666755769402121,1.2492581605911255,,,,0.5612238049507141,DB2,3,,,,,,0.6744186046511628,0.6691080700377787
DB2_Intact10,B17,10,D_v2_no_bypass,clean,,0.0,,0.004276931301790965,0.38999974727630615,,,,0.5,DB2,3,,,,,,0.8680834001603849,0.8690891997458277
DB2_Intact10,B17,10,D_v2_no_bypass,noise_25pct,0.9972666766908435,0.9649426419384479,0.055911966497371464,0.0042224796301246455,0.38999974727630615,0.9941317555780761,0.8780291036692818,11.723365619427158,0.5,DB2,3,,,,,,0.8365855831774036,0.8360561436263064
DB2_Intact10,B17,10,D_v2_no_bypass,noise_50pct,0.9974035289552475,0.9697948372090659,0.05472393002465176,0.004135851970655499,0.38999974727630615,0.9940724669794068,0.800366914226568,19.537842140416632,0.5,DB2,3,,,,,,0.7714960349282723,0.7690285475641971
DB2_Intact10,B17,10,D_v2_no_bypass,zero_25pct,0.9999451769722834,0.9937431267969963,0.0,0.0041977288702763176,0.38999974727630615,1.0469370907757705,0.9015929430392141,13.89618574931695,0.5,DB2,3,,,,,,0.8367192372805845,0.8365281698138026
DB2_Intact10,B17,10,D_v2_no_bypass,zero_50pct,0.9999386999342176,0.9979142321452229,0.0,0.004180403338382489,0.38999974727630615,1.0469759679199304,0.8239934145754783,21.311231020921074,0.5,DB2,3,,,,,,0.7776886750423238,0.775516049584526
DB2_Intact10,B17,10,D_v2_no_bypass,lift_25pct,0.9997554421424866,0.9919286192979871,0.003534408506341145,0.00422742978209431,0.38999974727630615,1.04404855785228,0.895148061870008,14.274788914660347,0.5,DB2,3,,,,,,0.8369865454869466,0.8361373918326636
DB2_Intact10,B17,10,D_v2_no_bypass,lift_50pct,0.9997507201300726,0.9960911142804144,0.0037423148890670943,0.0040764501470195134,0.38999974727630615,1.044072380140169,0.8204761639492107,21.427362715026778,0.5,DB2,3,,,,,,0.7741691169918917,0.7714411318554409
DB2_Intact10,B17,10,D_v2_no_bypass,full_emg,,1.0,0.0,,0.38999974727630615,1.0469646937511168,0.6473552645267499,38.16838584055535,0.5,DB2,3,,,,,,0.5216519647153167,0.49166851598085004
DB2_Intact10,B17,10,D_v2_no_bypass,full_acc,,0.0,,0.004276931301790965,0.38999974727630615,,,,0.5,DB2,3,,,,,,0.7368350708366748,0.7353980808699273
DB2_Intact10,B17,10,D_v2_no_imp_loss,clean,,0.0,,0.003953933885770293,1.2872534195582073,,,,0.6370064616203308,DB2,3,,,,,,0.859930499866346,0.862850665651541
DB2_Intact10,B17,10,D_v2_no_imp_loss,noise_25pct,0.9990866647826301,0.9873959454987085,0.013454513053550743,0.00391062005603572,1.2872534195582073,1.710663722280423,1.8250550857844885,-6.683446533272575,0.6370064616203308,DB2,3,,,,,,0.8387240488282991,0.8401482516834039
DB2_Intact10,B17,10,D_v2_no_imp_loss,noise_50pct,0.9992054369714524,0.9914355639170044,0.013187204847188808,0.003861118536339066,1.2872534195582073,1.7100667919882386,1.8791206537485132,-9.879612995419839,0.6370064616203308,DB2,3,,,,,,0.7861088835427248,0.7843015329162655
DB2_Intact10,B17,10,D_v2_no_imp_loss,zero_25pct,0.999756223625607,0.9941832265564136,0.0,0.003900719752096389,1.2872534195582073,1.7277921450237583,1.8559224350272416,-7.411306352005862,0.6370064616203308,DB2,3,,,,,,0.8320413436692506,0.8331484920469935
DB2_Intact10,B17,10,D_v2_no_imp_loss,zero_50pct,0.9998005562358432,0.998154593461115,0.0,0.003697763521340105,1.2872534195582073,1.727889707296553,1.9108851660445636,-10.584331433762593,0.6370064616203308,DB2,3,,,,,,0.7806290653123051,0.7788751368279611
DB2_Intact10,B17,10,D_v2_no_imp_loss,lift_25pct,0.9994694590568542,0.9927139908404076,0.002494876592711396,0.004049224311186352,1.2872534195582073,1.7299769619759318,1.8596553874691868,-7.49081427761275,0.6370064616203308,DB2,3,,,,,,0.8371647509578545,0.8381102289909951
DB2_Intact10,B17,10,D_v2_no_imp_loss,lift_50pct,0.9994993011156718,0.9966862103366164,0.002799310938845823,0.0038314176245210726,1.2872534195582073,1.7300911342813452,1.9110737456852842,-10.453887923429216,0.6370064616203308,DB2,3,,,,,,0.7850396507172771,0.7834580763655591
DB2_Intact10,B17,10,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2872534195582073,1.7279531232900485,2.1535066681247095,-24.6147910411847,0.6370064616203308,DB2,3,,,,,,0.5220529270248596,0.49585654084639214
DB2_Intact10,B17,10,D_v2_no_imp_loss,full_acc,,0.0,,0.003953933885770293,1.2872534195582073,,,,0.6370064616203308,DB2,3,,,,,,0.6746859128575248,0.6713691694580292
DB2_Intact10,B17,10,D_v2_no_detach,clean,,0.0,,0.019023434019424395,1.1861186822255452,,,,0.7321458657582601,DB2,3,,,,,,0.8615343491045175,0.8632976331784157
DB2_Intact10,B17,10,D_v2_no_detach,noise_25pct,0.9959377911355761,0.9469393660075314,0.04927381270605008,0.019211539794271683,1.1861186822255452,1.6432587311781903,1.00980079861992,38.54183767328643,0.7321458657582601,DB2,3,,,,,,0.8446939321037156,0.845409113405656
DB2_Intact10,B17,10,D_v2_no_detach,noise_50pct,0.9961315857039557,0.9661926740970563,0.048256556476283824,0.018384864415337553,1.1861186822255452,1.6416062321459537,1.0023258397941994,38.94002211124024,0.7321458657582601,DB2,3,,,,,,0.8026819923371648,0.8017448980663212
DB2_Intact10,B17,10,D_v2_no_detach,zero_25pct,0.9999154210090637,0.9725714713515189,0.0,0.01891948082806142,1.1861186822255452,1.7371578097906404,1.1158913233479504,35.755739321101665,0.7321458657582601,DB2,3,,,,,,0.8357391071905907,0.8359461764095676
DB2_Intact10,B17,10,D_v2_no_detach,zero_50pct,0.9999332030614217,0.9906374130632541,0.0,0.018941756511924916,1.1861186822255452,1.737226393462934,1.1179827841649306,35.64217722395761,0.7321458657582601,DB2,3,,,,,,0.7837031096854673,0.7810466997397895
DB2_Intact10,B17,10,D_v2_no_detach,lift_25pct,0.999115851190355,0.9683919728303515,0.007514330689952181,0.019211539794271683,1.1861186822255452,1.7302635537848035,1.0906073619240513,36.96117935689736,0.7321458657582601,DB2,3,,,,,,0.8397932816537468,0.840073318994578
DB2_Intact10,B17,10,D_v2_no_detach,lift_50pct,0.9991066323386298,0.9865917781903485,0.0076034334254061605,0.019409545873058303,1.1861186822255452,1.7302051281831698,1.0864128018814583,37.204764917332014,0.7321458657582601,DB2,3,,,,,,0.7921233181858683,0.7903206905548049
DB2_Intact10,B17,10,D_v2_no_detach,full_emg,,1.0,0.0,,1.1861186822255452,1.7372919519184682,1.2146708755237363,30.08104270847525,0.7321458657582601,DB2,3,,,,,,0.5098904036353916,0.48511718725436453
DB2_Intact10,B17,10,D_v2_no_detach,full_acc,,0.0,,0.019023434019424395,1.1861186822255452,,,,0.7321458657582601,DB2,3,,,,,,0.676958032611601,0.6725923916117904
DB2_Development5,B17,1,C2,clean,,0.0,,0.0025187719798498245,1.3105926513671875,,,,,DB2,3,,,,,,0.8689763330481893,0.8628737483718959
DB2_Development5,B17,1,C2,noise_25pct,0.9993444548712836,0.9830346232110175,0.026138199790894403,0.0024870893134366187,1.3105926513671875,1.6566225042680494,1.6566225042680494,0.0,,DB2,3,,,,,,0.8315274213477807,0.8270706176123346
DB2_Development5,B17,1,C2,noise_50pct,0.9992720087369283,0.9853947473507013,0.02634413712258024,0.0025029306466432216,1.3105926513671875,1.6574476999006136,1.6574476999006136,0.0,,DB2,3,,,,,,0.7797737857618098,0.7734275307123398
DB2_Development5,B17,1,C2,zero_25pct,0.9999167588022021,0.9961104059845786,0.0,0.0026032590902850383,1.3105926513671875,1.6983062513532607,1.6983062513532607,0.0,,DB2,3,,,,,,0.8306244653550042,0.8244007373737289
DB2_Development5,B17,1,C2,zero_50pct,0.9999189774195353,0.9987540693086446,0.0,0.00249500998003992,1.3105926513671875,1.698306198947327,1.698306198947327,0.0,,DB2,3,,,,,,0.7783955897728353,0.7703292980101661
DB2_Development5,B17,1,C2,lift_25pct,0.9996740486886765,0.9940063656578664,0.004293001298989323,0.002571576423871833,1.3105926513671875,1.700936485899131,1.700936485899131,0.0,,DB2,3,,,,,,0.831432373348541,0.825863278949661
DB2_Development5,B17,1,C2,lift_50pct,0.9996639357672796,0.9965946061175472,0.004403890631435541,0.002399961980800304,1.3105926513671875,1.7008919662163071,1.7008919662163071,0.0,,DB2,3,,,,,,0.7765896777872826,0.770840726073473
DB2_Development5,B17,1,C2,full_emg,,1.0,0.0,,1.3105926513671875,1.6984149413879985,1.6984149413879985,0.0,,DB2,3,,,,,,0.6050755631593955,0.5735931332639977
DB2_Development5,B17,1,C2,full_acc,,0.0,,0.0025187719798498245,1.3105926513671875,,,,,DB2,3,,,,,,0.6964642144282863,0.6857221667737549
DB2_Development5,B17,1,D_v2_joint,clean,,0.0,,0.002459366980325064,1.2140535513559978,,,,0.6278694073359171,DB2,3,,,,,,0.8709723410322213,0.865837683230879
DB2_Development5,B17,1,D_v2_joint,noise_25pct,0.9990344246228536,0.9768274391577051,0.03827266102715205,0.0024448457582190116,1.2140535513559978,1.64650530077678,0.9317529066213068,43.41111727297804,0.6278694073359171,DB2,3,,,,,,0.841840129265279,0.8381779739087292
DB2_Development5,B17,1,D_v2_joint,noise_50pct,0.9990030460887486,0.9798511573649913,0.03720337103570636,0.0023682793143870984,1.2140535513559978,1.647966044650121,0.9533371938171769,42.151397069729,0.6278694073359171,DB2,3,,,,,,0.7996388176028896,0.7959920411652038
DB2_Development5,B17,1,D_v2_joint,zero_25pct,0.9999169045024447,0.996142325241987,0.0,0.002582137312676235,1.2140535513559978,1.7092949363667376,0.9682163894676918,43.35571595184326,0.6278694073359171,DB2,3,,,,,,0.8400342172797263,0.8353055588209201
DB2_Development5,B17,1,D_v2_joint,zero_50pct,0.9999185336960686,0.9987857262399852,0.0,0.0024316446472135095,1.2140535513559978,1.709139510606309,0.9917074943211138,41.97630673740713,0.6278694073359171,DB2,3,,,,,,0.7963121376295029,0.7909139406247832
DB2_Development5,B17,1,D_v2_joint,lift_25pct,0.9997393290201823,0.9945381068060192,0.0034692519722459847,0.0024923697578388203,1.2140535513559978,1.708125240264212,0.9794153604654451,42.66121835037176,0.6278694073359171,DB2,3,,,,,,0.8389886892880903,0.8350922768454546
DB2_Development5,B17,1,D_v2_joint,lift_50pct,0.9997514420085483,0.9969963255957649,0.0035563793048822997,0.002447485980420112,1.2140535513559978,1.7079999405927053,0.9991505546496793,41.50164421596346,0.6278694073359171,DB2,3,,,,,,0.7994487216044104,0.7955317980175381
DB2_Development5,B17,1,D_v2_joint,full_emg,,1.0,0.0,,1.2140535513559978,1.7091489409654834,1.0882270733989892,36.32960642157448,0.6278694073359171,DB2,3,,,,,,0.6221842030225263,0.6061697449410713
DB2_Development5,B17,1,D_v2_joint,full_acc,,0.0,,0.002459366980325064,1.2140535513559978,,,,0.6278694073359171,DB2,3,,,,,,0.6782149985742799,0.6672862006712514
DB2_Development5,B17,1,D_v2_no_bypass,clean,,0.0,,0.002578176979374584,0.36334413290023804,,,,0.5,DB2,3,,,,,,0.8899344168805247,0.8858218587918879
DB2_Development5,B17,1,D_v2_no_bypass,noise_25pct,0.9983227782779269,0.9659938203061434,0.05854956753160346,0.0025768568682740345,0.36334413290023804,0.9891608481392477,0.6969842963595544,29.538466780910753,0.5,DB2,3,,,,,,0.848778633209771,0.8455369082307688
DB2_Development5,B17,1,D_v2_no_bypass,noise_50pct,0.998286783695221,0.9693521738319623,0.056957513544339894,0.0026692646453125497,0.36334413290023804,0.9910273299033158,0.6467371497661342,34.74133409232664,0.5,DB2,3,,,,,,0.7961695656306434,0.7915472956616868
DB2_Development5,B17,1,D_v2_no_bypass,zero_25pct,0.9998018741607666,0.9960242831579791,0.0,0.0026613439787092487,0.36334413290023804,1.0521619093020416,0.7242486655315085,31.170045557482922,0.5,DB2,3,,,,,,0.842552989259576,0.8378701415083869
DB2_Development5,B17,1,D_v2_no_bypass,zero_50pct,0.9997886088159348,0.9986711576453912,0.0,0.002661343978709248,0.36334413290023804,1.052178221722125,0.6711620037069111,36.21498325581356,0.5,DB2,3,,,,,,0.7829578937363367,0.7764389530804002
DB2_Development5,B17,1,D_v2_no_bypass,lift_25pct,0.9997745951016744,0.9946996544213583,0.0026455026455026454,0.002661343978709248,0.36334413290023804,1.051058454873797,0.7243300016966021,31.089071025017674,0.5,DB2,3,,,,,,0.8421252732629978,0.8388744210109961
DB2_Development5,B17,1,D_v2_no_bypass,lift_50pct,0.9997681644227768,0.997318855715049,0.0026851059785191526,0.002677185311915851,0.36334413290023804,1.0510164554602743,0.6713551549487092,36.125376266586244,0.5,DB2,3,,,,,,0.7840984697272123,0.7798507897065127
DB2_Development5,B17,1,D_v2_no_bypass,full_emg,,1.0,0.0,,0.36334413290023804,1.0521672144001082,0.5642402667268791,46.3720682688716,0.5,DB2,3,,,,,,0.6170516110635872,0.5991743206444524
DB2_Development5,B17,1,D_v2_no_bypass,full_acc,,0.0,,0.002578176979374584,0.36334413290023804,,,,0.5,DB2,3,,,,,,0.7207014542343885,0.7143222177470837
DB2_Development5,B17,1,D_v2_no_imp_loss,clean,,0.0,,0.0023524379811804964,1.274392565091451,,,,0.5955350995063782,DB2,3,,,,,,0.8711149130310808,0.8645670115611428
DB2_Development5,B17,1,D_v2_no_imp_loss,noise_25pct,0.9994715452194214,0.9849127654803399,0.02290656781674746,0.002339236870174994,1.274392565091451,1.646230522070766,1.6986521550612979,-3.18101707211388,0.5955350995063782,DB2,3,,,,,,0.8430282292557741,0.83838780028155
DB2_Development5,B17,1,D_v2_no_imp_loss,noise_50pct,0.999400066004859,0.9872210620640428,0.022962012482970567,0.0023207553147672907,1.274392565091451,1.646990403027483,1.7312117477775646,-5.109576827025592,0.5955350995063782,DB2,3,,,,,,0.7929854576561164,0.787876811764462
DB2_Development5,B17,1,D_v2_no_imp_loss,zero_25pct,0.9999075995551215,0.9963071734508984,0.0,0.002471247980230016,1.274392565091451,1.6827843017901876,1.74401721654689,-3.6331183555758386,0.5955350995063782,DB2,3,,,,,,0.8418876532648988,0.835708294864295
DB2_Development5,B17,1,D_v2_no_imp_loss,zero_50pct,0.9999057451883951,0.9988212569995644,0.0,0.0023603586477837974,1.274392565091451,1.6827414811811334,1.7764750627438894,-5.564662908727747,0.5955350995063782,DB2,3,,,,,,0.7910844976713239,0.7847170563648262
DB2_Development5,B17,1,D_v2_no_imp_loss,lift_25pct,0.9996883405579461,0.9941550462129537,0.0044197319646421445,0.002429004425012409,1.274392565091451,1.6856443864181772,1.7451844897927433,-3.5256474226232974,0.5955350995063782,DB2,3,,,,,,0.8436935652504515,0.838894609852368
DB2_Development5,B17,1,D_v2_no_imp_loss,lift_50pct,0.999680585331387,0.996677759186494,0.004308842632195925,0.002328675981370592,1.274392565091451,1.6855374165834751,1.777709385741784,-5.46183568159127,0.5955350995063782,DB2,3,,,,,,0.7933656496530749,0.7894068685546057
DB2_Development5,B17,1,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.274392565091451,1.6828676769813535,1.9117043747777054,-13.598896623669242,0.5955350995063782,DB2,3,,,,,,0.627459366980325,0.6156866206327122
DB2_Development5,B17,1,D_v2_no_imp_loss,full_acc,,0.0,,0.0023524379811804964,1.274392565091451,,,,0.5955350995063782,DB2,3,,,,,,0.6937553464499572,0.6833038693355151
DB2_Development5,B17,1,D_v2_no_detach,clean,,0.0,,0.0026494629788042963,1.1927212874094646,,,,0.6544428467750549,DB2,3,,,,,,0.8714000570287995,0.8660874496923205
DB2_Development5,B17,1,D_v2_no_detach,noise_25pct,0.9979880054791769,0.9669496595973759,0.05677533821246395,0.0025662959794696323,1.1927212874094646,1.5826750574873631,0.8690570307611333,45.08894795910601,0.6544428467750549,DB2,3,,,,,,0.8442163292462693,0.8406127386337104
DB2_Development5,B17,1,D_v2_no_detach,noise_50pct,0.9979733692275153,0.9703498188146705,0.05520704622501029,0.0025266926464531255,1.1927212874094646,1.5842866708386552,0.8852195794231381,44.12475057437202,0.6544428467750549,DB2,3,,,,,,0.8060545575515635,0.8023755412943364
DB2_Development5,B17,1,D_v2_no_detach,zero_25pct,0.9999580383300781,0.995874912740692,0.0,0.0027616724223510653,1.1927212874094646,1.6894818847009379,0.9508488380712191,43.7202186429364,0.6544428467750549,DB2,3,,,,,,0.8394164052846688,0.8343485651265633
DB2_Development5,B17,1,D_v2_no_detach,zero_50pct,0.9999658001793756,0.9986948430305406,0.0,0.00261381997908944,1.1927212874094646,1.689344421219351,0.9721259229482154,42.4560649385461,0.6544428467750549,DB2,3,,,,,,0.7952190856382474,0.7894227432412646
DB2_Development5,B17,1,D_v2_no_detach,lift_25pct,0.9997575680414835,0.9946204630279477,0.0027405506447422613,0.002682465756318052,1.1927212874094646,1.687929850190758,0.9512612021757482,43.643911721227035,0.6544428467750549,DB2,3,,,,,,0.8392738332858093,0.8354497623112754
DB2_Development5,B17,1,D_v2_no_detach,lift_50pct,0.9997681909137301,0.997247206970629,0.002875201976998384,0.002629661312296043,1.1927212874094646,1.6875254511682707,0.9692035203374885,42.5670104812179,0.6544428467750549,DB2,3,,,,,,0.7996388176028896,0.796100479245143
DB2_Development5,B17,1,D_v2_no_detach,full_emg,,1.0,0.0,,1.1927212874094646,1.689343108440882,1.0674625712152717,36.81177537069872,0.6544428467750549,DB2,3,,,,,,0.6231822070145423,0.6072564891755996
DB2_Development5,B17,1,D_v2_no_detach,full_acc,,0.0,,0.0026494629788042963,1.1927212874094646,,,,0.6544428467750549,DB2,3,,,,,,0.675506130595951,0.664450605002387
DB2_Development5,B17,2,C2,clean,,0.0,,0.0029660851578659797,1.417593518892924,,,,,DB2,3,,,,,,0.8644186863364945,0.8622704242096276
DB2_Development5,B17,2,C2,noise_25pct,0.9996226827303568,0.9933402574266981,0.00452718260937439,0.002940066867007506,1.417593518892924,1.791995100625449,1.791995100625449,0.0,,DB2,3,,,,,,0.8388166881317566,0.8363775424092815
DB2_Development5,B17,2,C2,noise_50pct,0.9996509552001953,0.9963218003197024,0.004429614018655115,0.0029205531488636512,1.417593518892924,1.7918462911046573,1.7918462911046573,0.0,,DB2,3,,,,,,0.8045505990711469,0.799787660431524
DB2_Development5,B17,2,C2,zero_25pct,0.9999848206837972,0.9955835929487421,0.0,0.0029574123942464887,1.417593518892924,1.7926508584976144,1.7926508584976144,0.0,,DB2,3,,,,,,0.8347968621941225,0.8319754335987911
DB2_Development5,B17,2,C2,zero_50pct,0.9999826285574173,0.9986294356584393,0.0,0.0027449296855689546,1.417593518892924,1.7927795430174118,1.7927795430174118,0.0,,DB2,3,,,,,,0.80092104749639,0.7963578589336593
DB2_Development5,B17,2,C2,lift_25pct,0.9996437430381775,0.9933143204669107,0.004553200900232864,0.0029487396306269974,1.417593518892924,1.792542730004305,1.792542730004305,0.0,,DB2,3,,,,,,0.8425633220153768,0.84005173064467
DB2_Development5,B17,2,C2,lift_50pct,0.9996413124932184,0.9961524576493077,0.004624751200093666,0.003063653748585256,1.417593518892924,1.7931359755824416,1.7931359755824416,0.0,,DB2,3,,,,,,0.8097802755337001,0.8052078160201459
DB2_Development5,B17,2,C2,full_emg,,1.0,0.0,,1.417593518892924,1.7929296292312547,1.7929296292312547,0.0,,DB2,3,,,,,,0.7014401123990165,0.6893922044711193
DB2_Development5,B17,2,C2,full_acc,,0.0,,0.0029660851578659797,1.417593518892924,,,,,DB2,3,,,,,,0.6269757639620653,0.6143458844600366
DB2_Development5,B17,2,D_v2_joint,clean,,0.0,,0.0031709791983764585,1.3060284852981567,,,,0.6017754276593527,DB2,3,,,,,,0.8659407563517153,0.8637084556888066
DB2_Development5,B17,2,D_v2_joint,noise_25pct,0.9996668497721354,0.9926737610580028,0.005060557571973097,0.003208922539211732,1.3060284852981567,1.797281237747596,1.0702969309389239,40.45218328392118,0.6017754276593527,DB2,3,,,,,,0.8428365140693909,0.8403914714028425
DB2_Development5,B17,2,D_v2_joint,noise_50pct,0.999643882115682,0.9959348203111293,0.004826392954246836,0.003297818366311517,1.3060284852981567,1.7977533622847088,1.0790534219989831,39.98091919597477,0.6017754276593527,DB2,3,,,,,,0.8152831440502672,0.810922737434374
DB2_Development5,B17,2,D_v2_joint,zero_25pct,0.9999945693545871,0.9952360525821106,0.0,0.00319157701197275,1.3060284852981567,1.8001423750549739,1.0668499255911879,40.73771747750185,0.6017754276593527,DB2,3,,,,,,0.8412363891815947,0.8383515830547532
DB2_Development5,B17,2,D_v2_joint,zero_50pct,0.9999999072816638,0.9984997533317568,0.0,0.0030051125941536905,1.3060284852981567,1.8003493054925268,1.0785467169914187,40.09505289641343,0.6017754276593527,DB2,3,,,,,,0.8118877570932365,0.8079106015563192
DB2_Development5,B17,2,D_v2_joint,lift_25pct,0.9997344679302639,0.9929533941724951,0.004631255772808284,0.0031655587211142765,1.3060284852981567,1.7961112151593894,1.0710127915137875,40.37320883616864,0.6017754276593527,DB2,3,,,,,,0.8468953674433126,0.8445042088084412
DB2_Development5,B17,2,D_v2_joint,lift_50pct,0.9997125665346781,0.996065617571244,0.004520678036659772,0.003343350375313846,1.3060284852981567,1.7961808136619517,1.083549039615244,39.677815383986314,0.6017754276593527,DB2,3,,,,,,0.8201615735862311,0.8161520837305587
DB2_Development5,B17,2,D_v2_joint,full_emg,,1.0,0.0,,1.3060284852981567,1.8004550588220276,1.1944432322062235,33.66088599453213,0.6017754276593527,DB2,3,,,,,,0.7117433555789722,0.7006107328840452
DB2_Development5,B17,2,D_v2_joint,full_acc,,0.0,,0.0031709791983764585,1.3060284852981567,,,,0.6017754276593527,DB2,3,,,,,,0.6166725207821099,0.6024019428932181
DB2_Development5,B17,2,D_v2_no_bypass,clean,,0.0,,0.002341646177262616,0.3617878158887227,,,,0.5,DB2,3,,,,,,0.9031729305701909,0.9023380374848601
DB2_Development5,B17,2,D_v2_no_bypass,noise_25pct,0.9996500412623087,0.9923978102694724,0.008182752474989919,0.00233730979545287,0.3617878158887227,1.031911172102329,0.6356257120349122,38.39704625907231,0.5,DB2,3,,,,,,0.8682043476564024,0.8663774302342945
DB2_Development5,B17,2,D_v2_no_bypass,noise_50pct,0.9996378951602511,0.9946792355094701,0.00821527533856301,0.0023936827589795626,0.3617878158887227,1.03195466045593,0.6113812320825502,40.74937736386617,0.5,DB2,3,,,,,,0.8193029699879014,0.8157217530585684
DB2_Development5,B17,2,D_v2_no_bypass,zero_25pct,0.999983482890659,0.9964617400302535,0.0,0.0023676644681210894,0.3617878158887227,1.038817689906957,0.6356536864886992,38.808410376342295,0.5,DB2,3,,,,,,0.8680092104749639,0.8657906982923399
DB2_Development5,B17,2,D_v2_no_bypass,zero_50pct,0.9999870525466071,0.998905262391253,0.0,0.0021920410048263932,0.3617878158887227,1.038839565929724,0.6111412686710831,41.1689513201133,0.5,DB2,3,,,,,,0.8204737930765328,0.817339815820596
DB2_Development5,B17,2,D_v2_no_bypass,lift_25pct,0.9998245570394729,0.9937995085536163,0.0054508319348502005,0.0023199642682138876,0.3617878158887227,1.0342000633773716,0.636832385085759,38.42230613524344,0.5,DB2,3,,,,,,0.8690239238184444,0.8675587086498764
DB2_Development5,B17,2,D_v2_no_bypass,lift_50pct,0.9998134242163763,0.9960554204553361,0.005424813643991726,0.0024522239134111283,0.3617878158887227,1.0340478474644268,0.6108471683821128,40.92571493624961,0.5,DB2,3,,,,,,0.8253131951762089,0.8219991452294035
DB2_Development5,B17,2,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3617878158887227,1.0388551746852615,0.5856871317473226,43.61898567392435,0.5,DB2,3,,,,,,0.7071771455333099,0.6983105493659697
DB2_Development5,B17,2,D_v2_no_bypass,full_acc,,0.0,,0.002341646177262616,0.3617878158887227,,,,0.5,DB2,3,,,,,,0.7102212855637512,0.6971889570109564
DB2_Development5,B17,2,D_v2_no_imp_loss,clean,,0.0,,0.003063653748585256,1.377843976020813,,,,0.6516368786493937,DB2,3,,,,,,0.8646528509542208,0.8623140193178217
DB2_Development5,B17,2,D_v2_no_imp_loss,noise_25pct,0.9996872146924337,0.993540760979342,0.0037336247381909485,0.0030744947031096197,1.377843976020813,1.7835514505309564,1.8858665469033369,-5.737905176821978,0.6516368786493937,DB2,3,,,,,,0.8466612028255863,0.8449098346790541
DB2_Development5,B17,2,D_v2_no_imp_loss,noise_50pct,0.9997118247879876,0.9966752110202034,0.0036490652929009088,0.0029986080214390713,1.377843976020813,1.7834182240946672,1.9235691968013453,-7.862324348659048,0.6516368786493937,DB2,3,,,,,,0.8133317722358818,0.8093681437814023
DB2_Development5,B17,2,D_v2_no_imp_loss,zero_25pct,0.9999905427296957,0.9952954084013074,0.0,0.00315254957568504,1.377843976020813,1.7839241769507383,1.8887930283520828,-5.87958603753862,0.6516368786493937,DB2,3,,,,,,0.845100105374078,0.8427270537093939
DB2_Development5,B17,2,D_v2_no_imp_loss,zero_50pct,0.9999880393346151,0.9985226443358036,0.0,0.0029595805851513612,1.377843976020813,1.7839709213442225,1.927007165798501,-8.021944898871295,0.6516368786493937,DB2,3,,,,,,0.81438551301565,0.8113560023229206
DB2_Development5,B17,2,D_v2_no_imp_loss,lift_25pct,0.9996758500734965,0.9931213350352063,0.004709310645383705,0.003026794503202418,1.377843976020813,1.7834396325586328,1.883999444190682,-5.63939495997067,0.6516368786493937,DB2,3,,,,,,0.8514615774889748,0.8496561767212567
DB2_Development5,B17,2,D_v2_no_imp_loss,lift_50pct,0.999680327044593,0.9960090282916156,0.004826392954246836,0.0031482131938752947,1.377843976020813,1.784011956385754,1.9249687764585877,-7.904365003923708,0.6516368786493937,DB2,3,,,,,,0.8205128205128206,0.8169272252509227
DB2_Development5,B17,2,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.377843976020813,1.7840683601436937,2.1000685277854196,-17.72393385915069,0.6516368786493937,DB2,3,,,,,,0.7088162978573939,0.696980463025967
DB2_Development5,B17,2,D_v2_no_imp_loss,full_acc,,0.0,,0.003063653748585256,1.377843976020813,,,,0.6516368786493937,DB2,3,,,,,,0.6220583069898139,0.6087631534093239
DB2_Development5,B17,2,D_v2_no_detach,clean,,0.0,,0.005112594153690044,1.3002599477767944,,,,0.6271740595499674,DB2,3,,,,,,0.8659407563517152,0.8638082663301798
DB2_Development5,B17,2,D_v2_no_detach,noise_25pct,0.9995187057389154,0.9879923172959821,0.008781173164734807,0.005108257771880298,1.3002599477767944,1.7824145454599485,1.0448859983364056,41.38066493907845,0.6271740595499674,DB2,3,,,,,,0.8435780353588572,0.841325408976522
DB2_Development5,B17,2,D_v2_no_detach,noise_50pct,0.9994870954089694,0.9931194736985672,0.008605549701440113,0.0051321078718339,1.3002599477767944,1.7824722755740379,1.0517696312091633,40.99641596774254,0.6271740595499674,DB2,3,,,,,,0.8175467353549547,0.8136828635480319
DB2_Development5,B17,2,D_v2_no_detach,zero_25pct,0.9999978542327881,0.9922685133186238,0.0,0.005199321789884956,1.3002599477767944,1.7936651071514396,1.0522114237672957,41.340087612355234,0.6271740595499674,DB2,3,,,,,,0.8413534714904577,0.8383778208645842
DB2_Development5,B17,2,D_v2_no_detach,zero_50pct,0.9999977946281433,0.9974931232147829,0.0,0.005028034708400005,1.3002599477767944,1.7939063457616788,1.0641695014044632,40.68164287450569,0.6271740595499674,DB2,3,,,,,,0.8117706747843734,0.8078474570183564
DB2_Development5,B17,2,D_v2_no_detach,lift_25pct,0.9996847377883064,0.9902109583553619,0.0039027436287710263,0.005268703898840886,1.3002599477767944,1.7893957714889408,1.0490714603877715,41.37562480916902,0.6271740595499674,DB2,3,,,,,,0.8477929984779299,0.8455368466226272
DB2_Development5,B17,2,D_v2_no_detach,lift_50pct,0.9996774461534289,0.9952751763283669,0.004032835083063394,0.005424813643991726,1.3002599477767944,1.7892044870670956,1.0608801356625748,40.709573299876325,0.6271740595499674,DB2,3,,,,,,0.820707957694259,0.816496525299253
DB2_Development5,B17,2,D_v2_no_detach,full_emg,,1.0,0.0,,1.3002599477767944,1.794033435427072,1.1839782122042957,34.00700191404311,0.6271740595499674,DB2,3,,,,,,0.7099871209460251,0.6984884875869813
DB2_Development5,B17,2,D_v2_no_detach,full_acc,,0.0,,0.005112594153690044,1.3002599477767944,,,,0.6271740595499674,DB2,3,,,,,,0.614096709987121,0.6000835787098854
DB2_Development5,B17,3,C2,clean,,0.0,,0.004294979169351028,1.301175554593404,,,,,DB2,3,,,,,,0.9025898724391187,0.888704395561172
DB2_Development5,B17,3,C2,noise_25pct,0.9995887676874796,0.9911718654132513,0.004209079585964008,0.00450972812781858,1.301175554593404,1.7434445483815288,1.7434445483815288,0.0,,DB2,3,,,,,,0.8630331142893956,0.8461168007410498
DB2_Development5,B17,3,C2,noise_50pct,0.9995779792467753,0.9956225487841568,0.004366562155506879,0.004388037051353634,1.301175554593404,1.7437368816377294,1.7437368816377294,0.0,,DB2,3,,,,,,0.8152299961345187,0.7989665609024311
DB2_Development5,B17,3,C2,zero_25pct,0.9999900857607523,0.9936695743480017,0.0,0.004247257178580461,1.301175554593404,1.7476714917363436,1.7476714917363436,0.0,,DB2,3,,,,,,0.8623888674139929,0.8456839364655336
DB2_Development5,B17,3,C2,zero_50pct,0.9999892314275106,0.9978963433958832,0.0,0.004216237884579594,1.301175554593404,1.7477311039152195,1.7477311039152195,0.0,,DB2,3,,,,,,0.8149293475926641,0.7985552177648444
DB2_Development5,B17,3,C2,lift_25pct,0.9995296001434326,0.99161874394482,0.004022963821958796,0.004271118173965745,1.301175554593404,1.744159874276841,1.744159874276841,0.0,,DB2,3,,,,,,0.8664261478331831,0.8512598034125088
DB2_Development5,B17,3,C2,lift_50pct,0.9995122088326349,0.9958885594248641,0.0038583229538003403,0.004366562155506879,1.301175554593404,1.7441127840330077,1.7441127840330077,0.0,,DB2,3,,,,,,0.8224026113473349,0.8055121067467069
DB2_Development5,B17,3,C2,full_emg,,1.0,0.0,,1.301175554593404,1.7480136333234644,1.7480136333234644,0.0,,DB2,3,,,,,,0.6866383198041489,0.6753516222298445
DB2_Development5,B17,3,C2,full_acc,,0.0,,0.004294979169351028,1.301175554593404,,,,,DB2,3,,,,,,0.7246488854529055,0.7006057286378072
DB2_Development5,B17,3,D_v2_joint,clean,,0.0,,0.0038117940127990377,1.208849589029948,,,,0.6490572492281595,DB2,3,,,,,,0.8994974874371859,0.8846257320541762
DB2_Development5,B17,3,D_v2_joint,noise_25pct,0.9995409713851081,0.9914445085347174,0.005468940142306977,0.0038988866459553225,1.208849589029948,1.7531826700982434,0.9327183499203008,46.795423494715635,0.6490572492281595,DB2,3,,,,,,0.8717519220031783,0.8560693028458551
DB2_Development5,B17,3,D_v2_joint,noise_50pct,0.9994934731059604,0.9952567874756558,0.005662214204927774,0.0038153731621068305,1.208849589029948,1.7531706296457845,0.942919590339721,46.21323477757559,0.6490572492281595,DB2,3,,,,,,0.8362753940643387,0.8203355206911733
DB2_Development5,B17,3,D_v2_joint,zero_25pct,0.9999661842981974,0.9943703528591509,0.0,0.0037748094699518488,1.208849589029948,1.7611946628048287,0.935722527451453,46.86667359501724,0.6490572492281595,DB2,3,,,,,,0.8729974659622902,0.8573199780587156
DB2_Development5,B17,3,D_v2_joint,zero_50pct,0.999965422683292,0.9980781876027667,0.0,0.0038511646551847556,1.208849589029948,1.761479586271105,0.9444883260219671,46.37755162802805,0.6490572492281595,DB2,3,,,,,,0.8357599965640167,0.820053451468569
DB2_Development5,B17,3,D_v2_joint,lift_25pct,0.9995283153322009,0.992175059891737,0.004366562155506879,0.003779581669028906,1.208849589029948,1.7551349815618877,0.9438848066456346,46.217472560817406,0.6490572492281595,DB2,3,,,,,,0.8727827170038225,0.8580693948858346
DB2_Development5,B17,3,D_v2_joint,lift_50pct,0.9995331168174744,0.9960086381207217,0.004151813197039327,0.0038296897593380007,1.208849589029948,1.7549608618036319,0.9534750428418038,45.66625209740019,0.6490572492281595,DB2,3,,,,,,0.8399690761499806,0.8235861743904401
DB2_Development5,B17,3,D_v2_joint,full_emg,,1.0,0.0,,1.208849589029948,1.761595105782349,1.0315457876445766,41.439553234544604,0.6490572492281595,DB2,3,,,,,,0.6858652235536659,0.6803117390605803
DB2_Development5,B17,3,D_v2_joint,full_acc,,0.0,,0.0038117940127990377,1.208849589029948,,,,0.6490572492281595,DB2,3,,,,,,0.7228449942017781,0.6929021135478268
DB2_Development5,B17,3,D_v2_no_bypass,clean,,0.0,,0.0033930335437873126,0.33901174863179523,,,,0.5,DB2,3,,,,,,0.9239788687024868,0.9171803734499108
DB2_Development5,B17,3,D_v2_no_bypass,noise_25pct,0.9993626077969869,0.9824112096484415,0.024295265501295654,0.003521882918867844,0.33901174863179523,1.0104230620748265,0.616977830906349,38.92011837325237,0.5,DB2,3,,,,,,0.8855388051367951,0.8758261772321722
DB2_Development5,B17,3,D_v2_no_bypass,noise_50pct,0.9993152684635586,0.9860301488850683,0.024044725049750176,0.003536199516099013,0.33901174863179523,1.0106618635044864,0.5762679955984694,42.96159418183482,0.5,DB2,3,,,,,,0.8372632392732894,0.8245215560075759
DB2_Development5,B17,3,D_v2_no_bypass,zero_25pct,0.9999769263797336,0.9949442383352661,0.0,0.0033882613447102556,0.33901174863179523,1.0434950325463068,0.6190443116904379,40.67131815852826,0.5,DB2,3,,,,,,0.887385646179616,0.8776108299307093
DB2_Development5,B17,3,D_v2_no_bypass,zero_50pct,0.9999734361966451,0.9982815017160772,0.0,0.0034431416340964076,0.33901174863179523,1.043497227760909,0.5793969921532938,44.47170353159896,0.5,DB2,3,,,,,,0.8375209380234505,0.8247424768169571
DB2_Development5,B17,3,D_v2_no_bypass,lift_25pct,0.99970320198271,0.9933475920035154,0.0029062692379275296,0.00348370532625139,0.33901174863179523,1.038416392473747,0.6139665193352615,40.868795950540225,0.5,DB2,3,,,,,,0.8875144955546966,0.878459231050599
DB2_Development5,B17,3,D_v2_no_bypass,lift_50pct,0.9997007979287041,0.9968052808293854,0.002784578161462584,0.0036077825022548644,0.33901174863179523,1.038682121628881,0.5757659863592121,44.56355938701088,0.5,DB2,3,,,,,,0.8440063565691706,0.8319473411012548
DB2_Development5,B17,3,D_v2_no_bypass,full_emg,,1.0,0.0,,0.33901174863179523,1.0435189871217554,0.52833379792104,49.37093001514185,0.5,DB2,3,,,,,,0.6777477129235923,0.6692489021495908
DB2_Development5,B17,3,D_v2_no_bypass,full_acc,,0.0,,0.0033930335437873126,0.33901174863179523,,,,0.5,DB2,3,,,,,,0.7946140961216338,0.7734663414827837
DB2_Development5,B17,3,D_v2_no_imp_loss,clean,,0.0,,0.004058755315036722,1.2609487374623616,,,,0.6401253342628479,DB2,3,,,,,,0.8996263368122666,0.8862214686224231
DB2_Development5,B17,3,D_v2_no_imp_loss,noise_25pct,0.9996390673849317,0.9916330864332644,0.004008647224727627,0.004266345974888688,1.2609487374623616,1.737631509796558,1.8215541373770054,-4.833235219663773,0.6401253342628479,DB2,3,,,,,,0.8729545161705965,0.8592946481719136
DB2_Development5,B17,3,D_v2_no_imp_loss,noise_50pct,0.999604238404168,0.9958336567927516,0.004201921287348423,0.0041303383011925725,1.2609487374623616,1.7379059554653356,1.8498536121975067,-6.4458515137054055,0.6401253342628479,DB2,3,,,,,,0.8319374651032944,0.8184267224541945
DB2_Development5,B17,3,D_v2_no_imp_loss,zero_25pct,0.9999761912557813,0.993761645317934,0.0,0.004185218590578725,1.2609487374623616,1.7407445684052956,1.829624627587599,-5.108911121027217,0.6401253342628479,DB2,3,,,,,,0.876605248464545,0.8631129237503625
DB2_Development5,B17,3,D_v2_no_imp_loss,zero_50pct,0.9999766879611546,0.997907057674405,0.0,0.004194762988732837,1.2609487374623616,1.7408916936154324,1.8572713137428176,-6.688873396781465,0.6401253342628479,DB2,3,,,,,,0.8327964609371645,0.8197526496678703
DB2_Development5,B17,3,D_v2_no_imp_loss,lift_25pct,0.9995718995730082,0.9918281406889572,0.004366562155506879,0.004013419423804684,1.2609487374623616,1.7382882809161833,1.8248102511978022,-4.979991336544999,0.6401253342628479,DB2,3,,,,,,0.876605248464545,0.8638846627268536
DB2_Development5,B17,3,D_v2_no_imp_loss,lift_50pct,0.9995600912306045,0.9959806638745418,0.003994330627496456,0.004044438717805552,1.2609487374623616,1.7381607797953371,1.852269771253712,-6.5678615250212955,0.6401253342628479,DB2,3,,,,,,0.8417729674011082,0.8285551969063355
DB2_Development5,B17,3,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2609487374623616,1.741075831823464,1.9555553667206016,-12.32522961200194,0.6401253342628479,DB2,3,,,,,,0.6689859554181162,0.6648897711094978
DB2_Development5,B17,3,D_v2_no_imp_loss,full_acc,,0.0,,0.004058755315036722,1.2609487374623616,,,,0.6401253342628479,DB2,3,,,,,,0.7263239273289525,0.6997762469017328
DB2_Development5,B17,3,D_v2_no_detach,clean,,0.0,,0.003962118283726323,1.1914515892664592,,,,0.6637312571207682,DB2,3,,,,,,0.8996263368122666,0.8842676412991745
DB2_Development5,B17,3,D_v2_no_detach,noise_25pct,0.9993470907211304,0.9890111568044723,0.009778235908889175,0.004075458011806421,1.1914515892664592,1.7164582359096017,0.8848515913403182,48.44750910460542,0.6637312571207682,DB2,3,,,,,,0.8720525705450329,0.8566052583931909
DB2_Development5,B17,3,D_v2_no_detach,noise_50pct,0.9992998043696085,0.9931259581909594,0.00972812781858008,0.003980014030265286,1.1914515892664592,1.7168642619568495,0.8932691032781369,47.96969896003969,0.6637312571207682,DB2,3,,,,,,0.8389382811493364,0.8229766290387616
DB2_Development5,B17,3,D_v2_no_detach,zero_25pct,0.999987006187439,0.9940945656667021,0.0,0.00396092523395706,1.1914515892664592,1.7417607622809888,0.9156205896969491,47.42871723144563,0.6637312571207682,DB2,3,,,,,,0.8736417128376927,0.858195647811958
DB2_Development5,B17,3,D_v2_no_detach,zero_50pct,0.9999868671099345,0.9979748348328853,0.0,0.004058755315036722,1.1914515892664592,1.742057076725742,0.9241447630559237,46.94829339835024,0.6637312571207682,DB2,3,,,,,,0.8364471932311129,0.8209689246689796
DB2_Development5,B17,3,D_v2_no_detach,lift_25pct,0.9994635184605917,0.9917987960716173,0.004538361322280921,0.00397524183118823,1.1914515892664592,1.7346535836392836,0.908273073058676,47.63704249023416,0.6637312571207682,DB2,3,,,,,,0.8739853111712409,0.8590196544907364
DB2_Development5,B17,3,D_v2_no_detach,lift_50pct,0.9994684590233697,0.995725986364572,0.004402353648584804,0.004144654898423743,1.1914515892664592,1.7345054427864188,0.9169065271927545,47.13537756256053,0.6637312571207682,DB2,3,,,,,,0.8422454151097368,0.8261048255079076
DB2_Development5,B17,3,D_v2_no_detach,full_emg,,1.0,0.0,,1.1914515892664592,1.7421336914083676,1.012743787207447,41.86491465958043,0.6637312571207682,DB2,3,,,,,,0.6861229223038269,0.6801220675525596
DB2_Development5,B17,3,D_v2_no_detach,full_acc,,0.0,,0.003962118283726323,1.1914515892664592,,,,0.6637312571207682,DB2,3,,,,,,0.7207834042004896,0.6900792938654471
DB2_Development5,B17,4,C2,clean,,0.0,,0.004381402679275019,1.578293244043986,,,,,DB2,3,,,,,,0.8065248226950356,0.8026912147070644
DB2_Development5,B17,4,C2,noise_25pct,0.9994589686393738,0.9916580087601595,0.003372734436564224,0.004465458366167585,1.578293244043986,2.0362524634591854,2.0362524634591854,0.0,,DB2,3,,,,,,0.7479905437352247,0.7433139014287766
DB2_Development5,B17,4,C2,noise_50pct,0.9994349148538376,0.9960645688428372,0.003430522721302863,0.0044444444444444444,1.578293244043986,2.036236413600315,2.036236413600315,0.0,,DB2,3,,,,,,0.6937431048069347,0.6880710693938328
DB2_Development5,B17,4,C2,zero_25pct,0.9998529685868157,0.9933368998815929,0.0,0.004472463006741967,1.578293244043986,2.034153454854227,2.034153454854227,0.0,,DB2,3,,,,,,0.7485263987391647,0.7433038347832318
DB2_Development5,B17,4,C2,zero_50pct,0.9998376700613233,0.9977697208039581,0.0,0.004470711846598371,1.578293244043986,2.034115745907291,2.034115745907291,0.0,,DB2,3,,,,,,0.6867454688731285,0.6811451299340209
DB2_Development5,B17,4,C2,lift_25pct,0.9994990759425694,0.992222386535686,0.002143420015760441,0.004500481569039489,1.578293244043986,2.0363189010722507,2.0363189010722507,0.0,,DB2,3,,,,,,0.7478644602048856,0.7437463841813953
DB2_Development5,B17,4,C2,lift_50pct,0.9995385540856256,0.9968335405529419,0.001917520357236669,0.004423430522721303,1.578293244043986,2.0364496744099427,2.0364496744099427,0.0,,DB2,3,,,,,,0.690307328605201,0.6846508990638421
DB2_Development5,B17,4,C2,full_emg,,1.0,0.0,,1.578293244043986,2.0343136964734847,2.0343136964734847,0.0,,DB2,3,,,,,,0.5636879432624115,0.5537933298432879
DB2_Development5,B17,4,C2,full_acc,,0.0,,0.004381402679275019,1.578293244043986,,,,,DB2,3,,,,,,0.5943262411347519,0.5835372680227655
DB2_Development5,B17,4,D_v2_joint,clean,,0.0,,0.004491725768321513,1.4745312134424846,,,,0.598165233929952,DB2,3,,,,,,0.8029314420803783,0.8002970359880912
DB2_Development5,B17,4,D_v2_joint,noise_25pct,0.9994872609774271,0.9918179828754369,0.002826372471762543,0.004542509412485772,1.4745312134424846,2.0498630164763667,1.2704106602297387,38.0225265842139,0.598165233929952,DB2,3,,,,,,0.7651063829787234,0.7606628203428557
DB2_Development5,B17,4,D_v2_joint,noise_50pct,0.9994655582639905,0.9962364397378546,0.0029314420803782507,0.0046020488573680065,1.4745312134424846,2.0500105378392224,1.2809104448671194,37.51480537199273,0.598165233929952,DB2,3,,,,,,0.7184554767533492,0.713328858632413
DB2_Development5,B17,4,D_v2_joint,zero_25pct,0.9997609787517124,0.9932436861780899,0.0,0.004535504771911391,1.4745312134424846,2.050333514668229,1.2658948406341477,38.256498577108026,0.598165233929952,DB2,3,,,,,,0.7625531914893617,0.7576434623001617
DB2_Development5,B17,4,D_v2_joint,zero_50pct,0.999772846698761,0.9977096395817094,0.0,0.004591541896506435,1.4745312134424846,2.0500407894859483,1.274787338906334,37.81460969029811,0.598165233929952,DB2,3,,,,,,0.7128132387706856,0.708613487543215
DB2_Development5,B17,4,D_v2_joint,lift_25pct,0.9994741810692681,0.9923082535529542,0.001807197268190176,0.004556518693634532,1.4745312134424846,2.0495582859158628,1.2715213487801245,37.95771536759478,0.598165233929952,DB2,3,,,,,,0.7629944838455476,0.7595271167297835
DB2_Development5,B17,4,D_v2_joint,lift_50pct,0.9995435277620951,0.9969891637007037,0.0015235093249277645,0.0045074862096138694,1.4745312134424846,2.050181007769643,1.2826009149436866,37.43701658717728,0.598165233929952,DB2,3,,,,,,0.7143577620173365,0.7100353051613654
DB2_Development5,B17,4,D_v2_joint,full_emg,,1.0,0.0,,1.4745312134424846,2.050209401085961,1.3857093833331708,32.410524590969736,0.598165233929952,DB2,3,,,,,,0.5523404255319149,0.5461081531992439
DB2_Development5,B17,4,D_v2_joint,full_acc,,0.0,,0.004491725768321513,1.4745312134424846,,,,0.598165233929952,DB2,3,,,,,,0.5965957446808511,0.584797720610638
DB2_Development5,B17,4,D_v2_no_bypass,clean,,0.0,,0.004483845547675335,0.43652469913164776,,,,0.5,DB2,3,,,,,,0.8118203309692671,0.8095941243625618
DB2_Development5,B17,4,D_v2_no_bypass,noise_25pct,0.999415569835239,0.9899119163496137,0.006587864460204886,0.004553016373347343,0.43652469913164776,1.0244169643174514,0.8013579293920325,21.77917606697478,0.5,DB2,3,,,,,,0.7602836879432623,0.7580876008546488
DB2_Development5,B17,4,D_v2_no_bypass,noise_50pct,0.9993660714891223,0.9940137913449707,0.007213028631468347,0.004743892828999213,0.43652469913164776,1.0239384112164813,0.776340025766631,24.189416801788553,0.5,DB2,3,,,,,,0.7048699763593379,0.702185757288261
DB2_Development5,B17,4,D_v2_no_bypass,zero_25pct,0.9998801681730484,0.993191030542477,0.0,0.0045705279747832945,0.43652469913164776,1.029873990862896,0.796441110148654,22.669742613434767,0.5,DB2,3,,,,,,0.7588337273443656,0.7563229181643919
DB2_Development5,B17,4,D_v2_no_bypass,zero_50pct,0.9998723202281528,0.9976572656801146,0.0,0.004696611505122143,0.43652469913164776,1.0298990201671387,0.7698558726225714,25.254370340084147,0.5,DB2,3,,,,,,0.7037667454688732,0.7015662415148626
DB2_Development5,B17,4,D_v2_no_bypass,lift_25pct,0.9995869927936131,0.9920306791402614,0.002721302863146835,0.004433937483582873,0.43652469913164776,1.028295964814795,0.8009970944524908,22.10676668247494,0.5,DB2,3,,,,,,0.7599369582348307,0.7589008438519825
DB2_Development5,B17,4,D_v2_no_bypass,lift_50pct,0.9996328751246134,0.9966327447455269,0.0024954032046230626,0.004244812188074599,0.43652469913164776,1.0284657166930347,0.7757505037152365,24.575714969667526,0.5,DB2,3,,,,,,0.7045232466509063,0.7024292843652057
DB2_Development5,B17,4,D_v2_no_bypass,full_emg,,1.0,0.0,,0.43652469913164776,1.0299216743488777,0.7559248480729178,26.61166191065999,0.5,DB2,3,,,,,,0.5739007092198581,0.5603902681092333
DB2_Development5,B17,4,D_v2_no_bypass,full_acc,,0.0,,0.004483845547675335,0.43652469913164776,,,,0.5,DB2,3,,,,,,0.6329078014184398,0.6222522722882114
DB2_Development5,B17,4,D_v2_no_imp_loss,clean,,0.0,,0.004373522458628841,1.5149360100428264,,,,0.6531135439872742,DB2,3,,,,,,0.8124822695035462,0.8102073896025251
DB2_Development5,B17,4,D_v2_no_imp_loss,noise_25pct,0.9994809561305577,0.9919042801647996,0.0029734699238245337,0.004433937483582874,1.5149360100428264,2.006555310148938,2.2096501722876276,-10.121281107712234,0.6531135439872742,DB2,3,,,,,,0.7632466509062255,0.7611038445946573
DB2_Development5,B17,4,D_v2_no_imp_loss,noise_50pct,0.9994624058405558,0.9962039898978855,0.003167848699763593,0.004428684003152088,1.5149360100428264,2.0065932690038086,2.247308158028586,-11.99478001019751,0.6531135439872742,DB2,3,,,,,,0.7056895193065406,0.7039959326853298
DB2_Development5,B17,4,D_v2_no_imp_loss,zero_25pct,0.999817603164249,0.9933934106730665,0.0,0.004433937483582874,1.5149360100428264,2.0044067930567757,2.2061263769600443,-10.063183508621913,0.6531135439872742,DB2,3,,,,,,0.7650433412135539,0.7623224664944585
DB2_Development5,B17,4,D_v2_no_imp_loss,zero_50pct,0.9998077286614312,0.9978115184453727,0.0,0.004386656159705805,1.5149360100428264,2.0043635198823857,2.2467620298722797,-12.091791097549583,0.6531135439872742,DB2,3,,,,,,0.7037352245862883,0.7019072291843846
DB2_Development5,B17,4,D_v2_no_imp_loss,lift_25pct,0.999532143274943,0.9923535952584582,0.0018912529550827422,0.004496979248752298,1.5149360100428264,2.006176197171399,2.211048000368948,-10.211530183336764,0.6531135439872742,DB2,3,,,,,,0.7612608353033884,0.7601344794102434
DB2_Development5,B17,4,D_v2_no_imp_loss,lift_50pct,0.9995623562071058,0.9969231432697997,0.0016916206987128972,0.004470711846598371,1.5149360100428264,2.006438754024877,2.2503200214091392,-12.153879874756825,0.6531135439872742,DB2,3,,,,,,0.7051536643026005,0.7032204110233251
DB2_Development5,B17,4,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.5149360100428264,2.0043771842110334,2.358997141759728,-17.688341676658172,0.6531135439872742,DB2,3,,,,,,0.5521513002364066,0.5423918421541426
DB2_Development5,B17,4,D_v2_no_imp_loss,full_acc,,0.0,,0.004373522458628841,1.5149360100428264,,,,0.6531135439872742,DB2,3,,,,,,0.5959338061465721,0.5824645271386455
DB2_Development5,B17,4,D_v2_no_detach,clean,,0.0,,0.004649330181245075,1.4697668552398682,,,,0.6167072653770447,DB2,3,,,,,,0.8018912529550827,0.7987441399882304
DB2_Development5,B17,4,D_v2_no_detach,noise_25pct,0.9994524319966634,0.991274145529908,0.0035303388494877853,0.004672095263111812,1.4697668552398682,2.042688044767728,1.2532772868400424,38.645929409861274,0.6167072653770447,DB2,3,,,,,,0.7643183609141057,0.7598114610712795
DB2_Development5,B17,4,D_v2_no_detach,noise_50pct,0.9994455311033462,0.9958182646390034,0.0035933806146572103,0.004775413711583925,1.4697668552398682,2.0426953467366995,1.2637887565829182,38.13148226202937,0.6167072653770447,DB2,3,,,,,,0.7190858944050434,0.7136913357441754
DB2_Development5,B17,4,D_v2_no_detach,zero_25pct,0.999892791112264,0.9930163623333161,0.0,0.004689606864547762,1.4697668552398682,2.047318637664781,1.251654366372231,38.86366298162388,0.6167072653770447,DB2,3,,,,,,0.7628368794326241,0.7583789506544099
DB2_Development5,B17,4,D_v2_no_detach,zero_50pct,0.9998964601092869,0.9976756870156169,0.0,0.004659837142106646,1.4697668552398682,2.0470328105137923,1.2609707822497824,38.40033859700174,0.6167072653770447,DB2,3,,,,,,0.713096926713948,0.7087257969822701
DB2_Development5,B17,4,D_v2_no_detach,lift_25pct,0.9995356798171997,0.9922370079590218,0.0016811137378513266,0.00464757902110148,1.4697668552398682,2.0455330029045435,1.2529309340426857,38.74680441718383,0.6167072653770447,DB2,3,,,,,,0.7632151300236406,0.7597393088693031
DB2_Development5,B17,4,D_v2_no_detach,lift_50pct,0.99961033794615,0.9969947163951752,0.0014131862358812712,0.004607302337798791,1.4697668552398682,2.046211429546167,1.2639479184206275,38.2295362365705,0.6167072653770447,DB2,3,,,,,,0.7138849487785657,0.7097156539775856
DB2_Development5,B17,4,D_v2_no_detach,full_emg,,1.0,0.0,,1.4697668552398682,2.0471714111404027,1.3750885920255929,32.83098709809092,0.6167072653770447,DB2,3,,,,,,0.55451536643026,0.5481891229542446
DB2_Development5,B17,4,D_v2_no_detach,full_acc,,0.0,,0.004649330181245075,1.4697668552398682,,,,0.6167072653770447,DB2,3,,,,,,0.5943262411347517,0.5829934106456472
DB2_Development5,B17,5,C2,clean,,0.0,,0.004257907542579076,1.0846821467081706,,,,,DB2,3,,,,,,0.91598683268928,0.9196786429036391
DB2_Development5,B17,5,C2,noise_25pct,0.9979168375333151,0.9737038210525099,0.039772275495761976,0.004028645791920444,1.0846821467081706,1.5956279280443944,1.5956279280443944,0.0,,DB2,3,,,,,,0.8930394542245123,0.8942112029442283
DB2_Development5,B17,5,C2,noise_50pct,0.9979284008344015,0.9775746724463971,0.040058521380977374,0.003975637294658334,1.0846821467081706,1.5930657294824695,1.5930657294824695,0.0,,DB2,3,,,,,,0.8595486856543104,0.85515130884871
DB2_Development5,B17,5,C2,zero_25pct,0.9993182354503207,0.9934679828769326,0.0,0.00438380272357659,1.0846821467081706,1.6479913327192062,1.6479913327192062,0.0,,DB2,3,,,,,,0.8927532083392968,0.8930868721245108
DB2_Development5,B17,5,C2,zero_50pct,0.9992907047271729,0.9977233028116664,0.0,0.004564031614267767,1.0846821467081706,1.648059070739704,1.648059070739704,0.0,,DB2,3,,,,,,0.8605028386050284,0.8560202237570946
DB2_Development5,B17,5,C2,lift_25pct,0.9991028507550558,0.9924379831179402,0.0024807976718668003,0.00424067978096889,1.0846821467081706,1.6549081609581149,1.6549081609581149,0.0,,DB2,3,,,,,,0.8912265636181479,0.8914756659075392
DB2_Development5,B17,5,C2,lift_50pct,0.9991016056802539,0.9965008618689374,0.00255235914317065,0.004452713770017334,1.0846821467081706,1.6554414529767687,1.6554414529767687,0.0,,DB2,3,,,,,,0.8617432374409618,0.8569331615839962
DB2_Development5,B17,5,C2,full_emg,,1.0,0.0,,1.0846821467081706,1.647924876922267,1.647924876922267,0.0,,DB2,3,,,,,,0.7402318591670244,0.7158737367502019
DB2_Development5,B17,5,C2,full_acc,,0.0,,0.004257907542579076,1.0846821467081706,,,,,DB2,3,,,,,,0.6413339058251037,0.6823522427497274
DB2_Development5,B17,5,D_v2_joint,clean,,0.0,,0.003971661657363675,1.0098721583684285,,,,0.6148118376731873,DB2,3,,,,,,0.9132674967797337,0.9167979227092133
DB2_Development5,B17,5,D_v2_joint,noise_25pct,0.9966141117943659,0.9629406203534487,0.06116120414102381,0.003668188010538089,1.0098721583684285,1.562037001354658,0.81513319000852,47.81512683010146,0.6148118376731873,DB2,3,,,,,,0.8982395878059252,0.8993150761348935
DB2_Development5,B17,5,D_v2_joint,noise_50pct,0.9967313210169474,0.9666977333696553,0.06095447100170157,0.0036496350364963507,1.0098721583684285,1.5597932732152735,0.817349832922973,47.596966727629365,0.6148118376731873,DB2,3,,,,,,0.8720957969562521,0.8693589647694834
DB2_Development5,B17,5,D_v2_joint,zero_25pct,0.999542130364312,0.9939701460506254,0.0,0.004044548341099078,1.0098721583684285,1.6512945637801444,0.8274672381359377,49.889801049541795,0.6148118376731873,DB2,3,,,,,,0.8973808501502791,0.8975967743707526
DB2_Development5,B17,5,D_v2_joint,zero_50pct,0.999499671989017,0.9979607512019375,0.0,0.004086955138908767,1.0098721583684285,1.6515937961177427,0.841994747442953,49.01921017039263,0.6148118376731873,DB2,3,,,,,,0.8730022422594342,0.8675384939114377
DB2_Development5,B17,5,D_v2_joint,lift_25pct,0.9993227587805854,0.9925909345653342,0.0029737766964044333,0.003970336444932123,1.0098721583684285,1.6548217300938426,0.8361266364255031,49.4738005901256,0.6148118376731873,DB2,3,,,,,,0.8985258336911407,0.8992916176824796
DB2_Development5,B17,5,D_v2_joint,lift_50pct,0.9993309113714429,0.9963322475331231,0.003188461110315984,0.004150565335623301,1.0098721583684285,1.654955243058376,0.8434982786203798,49.032498614474726,0.6148118376731873,DB2,3,,,,,,0.8758647011115882,0.8713829179904549
DB2_Development5,B17,5,D_v2_joint,full_emg,,1.0,0.0,,1.0098721583684285,1.6515277039429757,0.8964261816127013,45.72154097475964,0.6148118376731873,DB2,3,,,,,,0.7473880062974095,0.7275181829075711
DB2_Development5,B17,5,D_v2_joint,full_acc,,0.0,,0.003971661657363675,1.0098721583684285,,,,0.6148118376731873,DB2,3,,,,,,0.6350364963503649,0.6807923845245787
DB2_Development5,B17,5,D_v2_no_bypass,clean,,0.0,,0.002564286055054625,0.30765389402707416,,,,0.5,DB2,3,,,,,,0.9214255045083727,0.9265601805418789
DB2_Development5,B17,5,D_v2_no_bypass,noise_25pct,0.9952161245875888,0.9359482331954133,0.11341698074201294,0.002555009568033756,0.30765389402707416,0.913403927457181,0.5348945742380086,41.430176439105004,0.5,DB2,3,,,,,,0.9044892896331284,0.9045281236366011
DB2_Development5,B17,5,D_v2_no_bypass,noise_50pct,0.9953336517016093,0.9383421348307995,0.11375093427476425,0.002448992573509534,0.30765389402707416,0.9130517581420929,0.49752367329947617,45.49898220796263,0.5,DB2,3,,,,,,0.8776298840704165,0.8734070286987431
DB2_Development5,B17,5,D_v2_no_bypass,zero_25pct,0.9996889233589172,0.9961348690605069,0.0,0.002586814666391022,0.30765389402707416,1.0509163366027507,0.5507789543000875,47.59951222946744,0.5,DB2,3,,,,,,0.9043938743380564,0.9053273424433188
DB2_Development5,B17,5,D_v2_no_bypass,zero_50pct,0.9996560348404778,0.9987175311785274,0.0,0.002568261692349284,0.30765389402707416,1.0509616161470294,0.5200675691934573,50.52315860415067,0.5,DB2,3,,,,,,0.867420447497734,0.862771247453146
DB2_Development5,B17,5,D_v2_no_bypass,lift_25pct,0.9997607403331332,0.9952092798999409,0.0023376747292591002,0.0024224883248784783,0.30765389402707416,1.0520856045289895,0.5520606111666563,47.53733190546242,0.5,DB2,3,,,,,,0.8988120795763561,0.8985586242854793
DB2_Development5,B17,5,D_v2_no_bypass,lift_50pct,0.9997606741057502,0.9975271335993918,0.0024489925735095334,0.0024967002210454334,0.30765389402707416,1.0519898937522703,0.5223682859670128,50.35413290903899,0.5,DB2,3,,,,,,0.8679452316206288,0.861923393444004
DB2_Development5,B17,5,D_v2_no_bypass,full_emg,,1.0,0.0,,0.30765389402707416,1.0509461571890906,0.4486789495714553,57.31261431300228,0.5,DB2,3,,,,,,0.7503935880921712,0.7300317710557641
DB2_Development5,B17,5,D_v2_no_bypass,full_acc,,0.0,,0.002564286055054625,0.30765389402707416,,,,0.5,DB2,3,,,,,,0.6925719192786604,0.7197413954562033
DB2_Development5,B17,5,D_v2_no_imp_loss,clean,,0.0,,0.003959734745479701,1.0450300375620525,,,,0.5923726161321005,DB2,3,,,,,,0.9139831114927723,0.9178111548349244
DB2_Development5,B17,5,D_v2_no_imp_loss,noise_25pct,0.9979602495829264,0.9748089352560659,0.038579584307364474,0.0036999931088953562,1.0450300375620525,1.5829051604292055,1.633107066619649,-3.167403763163275,0.5923726161321005,DB2,3,,,,,,0.9007203854777921,0.9019301220852388
DB2_Development5,B17,5,D_v2_no_imp_loss,noise_50pct,0.9979892571767172,0.9783752713512578,0.03884992764340124,0.0036257812127284007,1.0450300375620525,1.5806315161716198,1.6384507403190316,-3.655114302089355,0.5923726161321005,DB2,3,,,,,,0.871666428128429,0.8670822187685966
DB2_Development5,B17,5,D_v2_no_imp_loss,zero_25pct,0.999363640944163,0.9939152180286149,0.0,0.004081654289182556,1.0450300375620525,1.6334306474610327,1.692418264996362,-3.6103531036293623,0.5923726161321005,DB2,3,,,,,,0.9022470301989408,0.9028614504701502
DB2_Development5,B17,5,D_v2_no_imp_loss,zero_50pct,0.9993429183959961,0.9979132474601541,0.0,0.004182370433980567,1.0450300375620525,1.63352362070595,1.703868379252403,-4.306290868071678,0.5923726161321005,DB2,3,,,,,,0.8770096846524497,0.8721216686031323
DB2_Development5,B17,5,D_v2_no_imp_loss,lift_25pct,0.9992541803254021,0.9929799662739359,0.002448992573509534,0.0038855228493127445,1.0450300375620525,1.6399328493435161,1.7084652429205673,-4.1770717287243215,0.5923726161321005,DB2,3,,,,,,0.8978102189781021,0.8987552256074361
DB2_Development5,B17,5,D_v2_no_imp_loss,lift_50pct,0.9992539220386081,0.9967267102407833,0.0024807976718668,0.004071052589730134,1.0450300375620525,1.6405170448676987,1.720454488274165,-4.871538771517839,0.5923726161321005,DB2,3,,,,,,0.8713801822432137,0.8660457378870244
DB2_Development5,B17,5,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.0450300375620525,1.6333946111300517,1.7574258287942488,-7.594973345604447,0.5923726161321005,DB2,3,,,,,,0.7515385716330328,0.7325085620927574
DB2_Development5,B17,5,D_v2_no_imp_loss,full_acc,,0.0,,0.003959734745479701,1.0450300375620525,,,,0.5923726161321005,DB2,3,,,,,,0.6358952340060111,0.6798010433406575
DB2_Development5,B17,5,D_v2_no_detach,clean,,0.0,,0.0033395353275130005,0.993236263593038,,,,0.6535438895225525,DB2,3,,,,,,0.9086875626162874,0.9128210002746858
DB2_Development5,B17,5,D_v2_no_detach,noise_25pct,0.9941322273678249,0.934703477817805,0.11402127761080101,0.003217615783810145,0.993236263593038,1.4284830017585401,0.7019732439901175,50.850637404487635,0.6535438895225525,DB2,3,,,,,,0.8991937407566434,0.9013484308129961
DB2_Development5,B17,5,D_v2_no_detach,noise_50pct,0.9942069583468968,0.9380490497426156,0.11374298300017494,0.003212314934083934,0.993236263593038,1.4263513844254518,0.697752250609613,51.07243297818227,0.6535438895225525,DB2,3,,,,,,0.8806354658651783,0.87986126432574
DB2_Development5,B17,5,D_v2_no_detach,zero_25pct,0.9998513261477152,0.9951184427284804,0.0,0.003270624281072256,0.993236263593038,1.6221989160646944,0.8057492402402233,50.32938493934875,0.6535438895225525,DB2,3,,,,,,0.8957110824865225,0.8958922406399693
DB2_Development5,B17,5,D_v2_no_detach,zero_50pct,0.9998320076200699,0.9983568663238174,0.0,0.0032918276799771,0.993236263593038,1.6226245310994205,0.8198583519889766,49.472892214281494,0.6535438895225525,DB2,3,,,,,,0.8709985210629263,0.8656827503807397
DB2_Development5,B17,5,D_v2_no_detach,lift_25pct,0.9992267820570203,0.9919044077894218,0.006376922220631967,0.003281225980524678,0.993236263593038,1.6229100960240312,0.7859146116421559,51.575147256255086,0.6535438895225525,DB2,3,,,,,,0.8985258336911407,0.900158145143574
DB2_Development5,B17,5,D_v2_no_detach,lift_50pct,0.9991908272107443,0.9946626664584056,0.007187952228742268,0.003466755720942067,0.993236263593038,1.622429551754566,0.7913909782385397,51.22298979304781,0.6535438895225525,DB2,3,,,,,,0.8813033729306808,0.878057880567879
DB2_Development5,B17,5,D_v2_no_detach,full_emg,,1.0,0.0,,0.993236263593038,1.6224735196645887,0.8692250880759543,46.425442674419266,0.6535438895225525,DB2,3,,,,,,0.747101760412194,0.7266198461289323
DB2_Development5,B17,5,D_v2_no_detach,full_acc,,0.0,,0.0033395353275130005,0.993236263593038,,,,0.6535438895225525,DB2,3,,,,,,0.6311721768999571,0.678348269019628
DB2_Holdout5,B17,6,C2,clean,,0.0,,0.007239712935915468,1.3845078150431316,,,,,DB2,3,,,,,,0.8324137184896679,0.8374544375095981
DB2_Holdout5,B17,6,C2,noise_25pct,0.9987277057435776,0.9845803571590589,0.009436570618005216,0.007196637295090178,1.3845078150431316,1.8714521022895434,1.8714521022895434,0.0,,DB2,3,,,,,,0.7951242381622129,0.8026555803398385
DB2_Holdout5,B17,6,C2,noise_50pct,0.9987170298894247,0.9917390833273925,0.009226201209323572,0.007278781540384916,1.3845078150431316,1.8707185468682705,1.8707185468682705,0.0,,DB2,3,,,,,,0.741642323920805,0.7464457261961156
DB2_Holdout5,B17,6,C2,zero_25pct,0.9995197123951381,0.9892146457132504,0.0,0.007268763949495313,1.3845078150431316,1.8681975547258542,1.8681975547258542,0.0,,DB2,3,,,,,,0.7920227920227919,0.7985574218183943
DB2_Holdout5,B17,6,C2,zero_50pct,0.9995088842180041,0.996394747859317,0.0,0.007236707658648586,1.3845078150431316,1.8682060746447462,1.8682060746447462,0.0,,DB2,3,,,,,,0.7361246348588121,0.7403944682526218
DB2_Holdout5,B17,6,C2,lift_25pct,0.9989387392997742,0.9882685184677417,0.002043588541478837,0.007216672476869382,1.3845078150431316,1.8691335675592866,1.8691335675592866,0.0,,DB2,3,,,,,,0.7938980850373255,0.8007059400356606
DB2_Holdout5,B17,6,C2,lift_50pct,0.9990044699774847,0.9953622447100976,0.0021818312957553464,0.007116496567973362,1.3845078150431316,1.8683298967265964,1.8683298967265964,0.0,,DB2,3,,,,,,0.7391539543438278,0.7443560132989427
DB2_Holdout5,B17,6,C2,full_emg,,1.0,0.0,,1.3845078150431316,1.868316629181096,1.868316629181096,0.0,,DB2,3,,,,,,0.6057557070215298,0.5811255782946178
DB2_Holdout5,B17,6,C2,full_acc,,0.0,,0.007239712935915468,1.3845078150431316,,,,,DB2,3,,,,,,0.6536838688737422,0.6679727554033654
DB2_Holdout5,B17,6,D_v2_joint,clean,,0.0,,0.007239712935915468,1.2474042574564617,,,,0.6146548986434937,DB2,3,,,,,,0.837823217570053,0.8445604373288513
DB2_Holdout5,B17,6,D_v2_joint,noise_25pct,0.9987402160962423,0.9831316964695214,0.012129299049130274,0.007256742840427791,1.2474042574564617,1.8777308315153547,1.1049455166818822,41.15424117762446,0.6146548986434937,DB2,3,,,,,,0.8079988459735294,0.8146160911857098
DB2_Holdout5,B17,6,D_v2_joint,noise_50pct,0.9987527198261685,0.9903734278883564,0.011846802986043492,0.007362929303857574,1.2474042574564617,1.877468908898777,1.1065782219792115,41.05916853037721,0.6146548986434937,DB2,3,,,,,,0.7626672436799019,0.7671510197125054
DB2_Holdout5,B17,6,D_v2_joint,zero_25pct,0.999702148967319,0.9890447858297345,0.0,0.0073849680038147,1.2474042574564617,1.8900008205081378,1.09388127213663,42.121352727770976,0.6146548986434937,DB2,3,,,,,,0.8088283024991886,0.8144512726704513
DB2_Holdout5,B17,6,D_v2_joint,zero_50pct,0.9996981554561192,0.9962367552646327,0.0,0.0075552670489379345,1.2474042574564617,1.8901294227931105,1.0955797716320854,42.03551582478164,0.6146548986434937,DB2,3,,,,,,0.7624148003894841,0.7652777842142412
DB2_Holdout5,B17,6,D_v2_joint,lift_25pct,0.9990119536717733,0.9880918044898048,0.0020676307596138818,0.007328869494832926,1.2474042574564617,1.8887471824410886,1.10453630247467,41.518386088236035,0.6146548986434937,DB2,3,,,,,,0.806195679613401,0.8130011812117038
DB2_Holdout5,B17,6,D_v2_joint,lift_50pct,0.99904117319319,0.9954106550573902,0.0020495990960125985,0.007152559895175929,1.2474042574564617,1.8885361453735487,1.1084184695735455,41.30667633344595,0.6146548986434937,DB2,3,,,,,,0.7613689639006095,0.7652305662708416
DB2_Holdout5,B17,6,D_v2_joint,full_emg,,1.0,0.0,,1.2474042574564617,1.890077662771472,1.1875904766052294,37.166396938178615,0.6146548986434937,DB2,3,,,,,,0.5977496483825598,0.5750506040887909
DB2_Holdout5,B17,6,D_v2_joint,full_acc,,0.0,,0.007239712935915468,1.2474042574564617,,,,0.6146548986434937,DB2,3,,,,,,0.6428648707129719,0.6596072199877693
DB2_Holdout5,B17,6,D_v2_no_bypass,clean,,0.0,,0.006761873850481445,0.33671992023785907,,,,0.5,DB2,3,,,,,,0.858920263983555,0.8668557515754601
DB2_Holdout5,B17,6,D_v2_no_bypass,noise_25pct,0.998269451989068,0.9781314420092385,0.023369036027263878,0.006755863295947685,0.33671992023785907,1.017023626940703,0.6178570556780452,39.24005248329339,0.5,DB2,3,,,,,,0.8159688412852969,0.824981175756205
DB2_Holdout5,B17,6,D_v2_no_bypass,noise_50pct,0.9983322355482313,0.9851985687493418,0.02258766393787491,0.006749852741413923,0.33671992023785907,1.0175158540895068,0.586319922502863,42.3701944153278,0.5,DB2,3,,,,,,0.757906884489163,0.765723458846522
DB2_Holdout5,B17,6,D_v2_no_bypass,zero_25pct,0.9992690947320727,0.9895619540239379,0.0,0.007032348804500703,0.33671992023785907,1.039589144049551,0.619298772253109,40.434161156824835,0.5,DB2,3,,,,,,0.8150672581052327,0.823254164950956
DB2_Holdout5,B17,6,D_v2_no_bypass,zero_50pct,0.9992576705084906,0.9964753091565233,0.0,0.007074422686237033,0.33671992023785907,1.0395599059274327,0.5866517636783963,43.57271237059581,0.5,DB2,3,,,,,,0.756247971437845,0.7621395000165169
DB2_Holdout5,B17,6,D_v2_no_bypass,lift_25pct,0.9987873170110916,0.988880139605958,0.002091672977748927,0.00678391255043857,0.33671992023785907,1.0363002962541834,0.6158278092878283,40.578416556389506,0.5,DB2,3,,,,,,0.8122543185834324,0.8203549570085427
DB2_Holdout5,B17,6,D_v2_no_bypass,lift_50pct,0.9988449811935425,0.9956521613242946,0.002091672977748927,0.006623631096204937,0.33671992023785907,1.036144695275394,0.5868323876228475,43.36764847109766,0.5,DB2,3,,,,,,0.7553824515849832,0.7619946140990539
DB2_Holdout5,B17,6,D_v2_no_bypass,full_emg,,1.0,0.0,,0.33671992023785907,1.0395838394650923,0.5542376877041358,46.69088506569161,0.5,DB2,3,,,,,,0.604565617223845,0.5861819154076587
DB2_Holdout5,B17,6,D_v2_no_bypass,full_acc,,0.0,,0.006761873850481445,0.33671992023785907,,,,0.5,DB2,3,,,,,,0.6947960618846695,0.716033499140066
DB2_Holdout5,B17,6,D_v2_no_imp_loss,clean,,0.0,,0.007374950412925098,1.327175219853719,,,,0.6544957955678304,DB2,3,,,,,,0.8363085578275452,0.8420087143270419
DB2_Holdout5,B17,6,D_v2_no_imp_loss,noise_25pct,0.9988263116942512,0.9849582023787532,0.008186375274982869,0.007368939858391335,1.327175219853719,1.8470482680696392,2.0163759896799163,-9.167807923611678,0.6544957955678304,DB2,3,,,,,,0.807710339355909,0.814180885242456
DB2_Holdout5,B17,6,D_v2_no_imp_loss,noise_50pct,0.998819371064504,0.9923768444744434,0.007831752557490954,0.007411013740127664,1.327175219853719,1.8464483854399718,2.048812765419202,-10.96210949969572,0.6544957955678304,DB2,3,,,,,,0.758411771069999,0.761804694292134
DB2_Holdout5,B17,6,D_v2_no_imp_loss,zero_25pct,0.9994895921813117,0.9889558574708466,0.0,0.00744507354915231,1.327175219853719,1.8437935675969053,2.0185958240991093,-9.48023179438987,0.6544957955678304,DB2,3,,,,,,0.8079267193191244,0.8129675965697256
DB2_Holdout5,B17,6,D_v2_no_imp_loss,zero_50pct,0.9994776315159268,0.9963261351747401,0.0,0.007374950412925096,1.327175219853719,1.8438565148336459,2.0498260355279325,-11.172833814307966,0.6544957955678304,DB2,3,,,,,,0.7582314544339862,0.760891274000688
DB2_Holdout5,B17,6,D_v2_no_imp_loss,lift_25pct,0.998935964372423,0.9879063490704577,0.0023080529409643335,0.0073729468947471765,1.327175219853719,1.8461968380111706,2.0190593479155297,-9.363173548623601,0.6544957955678304,DB2,3,,,,,,0.8070972627934654,0.8126922668620641
DB2_Holdout5,B17,6,D_v2_no_imp_loss,lift_50pct,0.998991416560279,0.9952572989073564,0.002253957950160482,0.007254739322249871,1.327175219853719,1.845537417985227,2.0496227249658627,-11.060917480908145,0.6544957955678304,DB2,3,,,,,,0.7597821775036965,0.7628224143619039
DB2_Holdout5,B17,6,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.327175219853719,1.8439275128800816,2.177933853538907,-18.12392536068096,0.6544957955678304,DB2,3,,,,,,0.5980742183273828,0.5819194043300682
DB2_Holdout5,B17,6,D_v2_no_imp_loss,full_acc,,0.0,,0.007374950412925098,1.327175219853719,,,,0.6544957955678304,DB2,3,,,,,,0.6588769879909121,0.674674214868972
DB2_Holdout5,B17,6,D_v2_no_detach,clean,,0.0,,0.01880702513613906,1.1381806532541912,,,,0.7838795185089111,DB2,3,,,,,,0.8416098669263227,0.8479692825795274
DB2_Holdout5,B17,6,D_v2_no_detach,noise_25pct,0.9974092841148376,0.964048054485347,0.01706997487588205,0.018776972363470253,1.1381806532541912,1.7745442922711885,0.9595934396947836,45.9307775993787,0.7838795185089111,DB2,3,,,,,,0.8130477117818891,0.8194039026771524
DB2_Holdout5,B17,6,D_v2_no_detach,noise_50pct,0.9974808957841662,0.98235599582291,0.016396792768100785,0.018945267890415573,1.1381806532541912,1.7740392654707247,0.9539077203906183,46.23590854502789,0.7838795185089111,DB2,3,,,,,,0.769843845793213,0.7740944978742373
DB2_Holdout5,B17,6,D_v2_no_detach,zero_25pct,0.999860962231954,0.972495981692569,0.0,0.018885162345077956,1.1381806532541912,1.8092074565329603,0.9911944328682117,45.21406380228306,0.7838795185089111,DB2,3,,,,,,0.8131559017634968,0.8185594777684709
DB2_Holdout5,B17,6,D_v2_no_detach,zero_50pct,0.9998652935028076,0.9908127836858202,0.0,0.018554581845721087,1.1381806532541912,1.8092259722841242,0.9875551728054766,45.41489063620845,0.7838795185089111,DB2,3,,,,,,0.7648671066392585,0.7680348520458432
DB2_Holdout5,B17,6,D_v2_no_detach,lift_25pct,0.9987503952450223,0.971527184055173,0.002320074050031856,0.018748923108979368,1.1381806532541912,1.8075814780371766,0.9820191253311951,45.67698295077235,0.7838795185089111,DB2,3,,,,,,0.8095856323704425,0.816100855291793
DB2_Holdout5,B17,6,D_v2_no_detach,lift_50pct,0.998731639650133,0.9896180512413647,0.0024342745861733205,0.018506497409450994,1.1381806532541912,1.8072554962624345,0.9825983391040042,45.63483632012403,0.7838795185089111,DB2,3,,,,,,0.7636048901871687,0.7675031144460992
DB2_Holdout5,B17,6,D_v2_no_detach,full_emg,,1.0,0.0,,1.1381806532541912,1.8092179665166448,1.0916473792642252,39.6623168138527,0.7838795185089111,DB2,3,,,,,,0.5961267986584442,0.5723869621548564
DB2_Holdout5,B17,6,D_v2_no_detach,full_acc,,0.0,,0.01880702513613906,1.1381806532541912,,,,0.7838795185089111,DB2,3,,,,,,0.6514118792599805,0.6666603808539343
DB2_Holdout5,B17,7,C2,clean,,0.0,,0.002836488130605778,1.4767705996831257,,,,,DB2,3,,,,,,0.8829471182412357,0.8860835685340399
DB2_Holdout5,B17,7,C2,noise_25pct,0.9993686609798007,0.9876390381662428,0.016137094568467115,0.002829414594120477,1.4767705996831257,1.9585727930484544,1.9585727930484544,0.0,,DB2,3,,,,,,0.8535777947542652,0.857393435151688
DB2_Holdout5,B17,7,C2,noise_50pct,0.9994096358617147,0.9906426400968343,0.01567967254241764,0.0029142970319440908,1.4767705996831257,1.9585959240012436,1.9585959240012436,0.0,,DB2,3,,,,,,0.8115609880315763,0.8168308514439483
DB2_Holdout5,B17,7,C2,zero_25pct,0.9999856617715625,0.9956715152597946,0.0,0.002898578061976754,1.4767705996831257,1.975690755047971,1.975690755047971,0.0,,DB2,3,,,,,,0.8498712616359675,0.854061033319487
DB2_Holdout5,B17,7,C2,zero_50pct,0.9999865161048042,0.998617942922238,0.0,0.002768110611247866,1.4767705996831257,1.9756963905918343,1.9756963905918343,0.0,,DB2,3,,,,,,0.8105141046317517,0.815642306860195
DB2_Holdout5,B17,7,C2,lift_25pct,0.9996592667367724,0.9938185477796431,0.0038197097020626434,0.0028577087400616812,1.4767705996831257,1.9761559777438427,1.9761559777438427,0.0,,DB2,3,,,,,,0.8489092606739667,0.8526468059791771
DB2_Holdout5,B17,7,C2,lift_50pct,0.9996836185455322,0.9966598043500543,0.0037442586462194307,0.002933159795904894,1.4767705996831257,1.975618336683093,1.975618336683093,0.0,,DB2,3,,,,,,0.8102594573182809,0.8147437177317309
DB2_Holdout5,B17,7,C2,full_emg,,1.0,0.0,,1.4767705996831257,1.9754752172615413,1.9754752172615413,0.0,,DB2,3,,,,,,0.6855954503013327,0.6892190403308067
DB2_Holdout5,B17,7,C2,full_acc,,0.0,,0.002836488130605778,1.4767705996831257,,,,,DB2,3,,,,,,0.5659960954078601,0.5635358721025957
DB2_Holdout5,B17,7,D_v2_joint,clean,,0.0,,0.0029142970319440908,1.296009620030721,,,,0.5569442510604858,DB2,3,,,,,,0.8895679483914778,0.8923492811388524
DB2_Holdout5,B17,7,D_v2_joint,noise_25pct,0.9993131491872999,0.9857599691268061,0.019626705901215704,0.002889146679996353,1.296009620030721,1.9484400881097048,1.217525209742398,37.513118637277465,0.5569442510604858,DB2,3,,,,,,0.8625753331635684,0.8661100187235533
DB2_Holdout5,B17,7,D_v2_joint,noise_50pct,0.9993392560217117,0.9888189643673738,0.019145705420215223,0.0030086108517481066,1.296009620030721,1.948849565670149,1.2217080462680532,37.311859995097514,0.5569442510604858,DB2,3,,,,,,0.831706419941714,0.8362990071409567
DB2_Holdout5,B17,7,D_v2_joint,zero_25pct,0.9999727540545994,0.9954795924985279,0.0,0.00302747361570891,1.296009620030721,1.9816735100447762,1.220311391018451,38.42050733699464,0.5569442510604858,DB2,3,,,,,,0.8622923917041564,0.8658567933919087
DB2_Holdout5,B17,7,D_v2_joint,zero_50pct,0.9999794165293375,0.998577911264296,0.0,0.0028482773580812797,1.296009620030721,1.9814777756931543,1.2277869781940505,38.037326521323074,0.5569442510604858,DB2,3,,,,,,0.8269530034235917,0.8315783506263484
DB2_Holdout5,B17,7,D_v2_joint,lift_25pct,0.9996379613876343,0.9937014458773937,0.0037914155561214386,0.002945734971878762,1.296009620030721,1.9788697834019553,1.2298880691602898,37.84938313402926,0.5569442510604858,DB2,3,,,,,,0.8609625668449198,0.8642666153000741
DB2_Holdout5,B17,7,D_v2_joint,lift_50pct,0.9996290736728245,0.996619628632899,0.0037914155561214386,0.0029661696328362997,1.296009620030721,1.9786589359237308,1.2364127931505249,37.51299184419194,0.5569442510604858,DB2,3,,,,,,0.8273491214667685,0.8314143790502438
DB2_Holdout5,B17,7,D_v2_joint,full_emg,,1.0,0.0,,1.296009620030721,1.9812710923529695,1.271593712049544,35.81990450928824,0.5569442510604858,DB2,3,,,,,,0.6874628639334522,0.6912590435314164
DB2_Holdout5,B17,7,D_v2_joint,full_acc,,0.0,,0.0029142970319440908,1.296009620030721,,,,0.5569442510604858,DB2,3,,,,,,0.5743994567523979,0.5754429267387183
DB2_Holdout5,B17,7,D_v2_no_bypass,clean,,0.0,,0.003345782757547463,0.33516402045885724,,,,0.5,DB2,3,,,,,,0.883795942619472,0.8862537881192089
DB2_Holdout5,B17,7,D_v2_no_bypass,noise_25pct,0.9984446035491096,0.9681019920818067,0.05228758169934641,0.0033324216330752276,0.33516402045885724,0.9657273949335209,0.6185263105261787,35.91510750958597,0.5,DB2,3,,,,,,0.8549359137594431,0.8578038708938546
DB2_Holdout5,B17,7,D_v2_no_bypass,noise_50pct,0.998489307032691,0.9718993774338425,0.051349159192296455,0.003343424912052363,0.33516402045885724,0.9663274158019739,0.5995656375991638,37.91533905105995,0.5,DB2,3,,,,,,0.8182101123277595,0.822413375152145
DB2_Holdout5,B17,7,D_v2_no_bypass,zero_25pct,0.9999799794620938,0.9950265410160927,0.0,0.003332421633075228,0.33516402045885724,1.0114343385866902,0.6179941002995247,38.883555005528876,0.5,DB2,3,,,,,,0.8549925020513256,0.8579299135712891
DB2_Holdout5,B17,7,D_v2_no_bypass,zero_50pct,0.9999876684612699,0.9984133870774731,0.0,0.003178375727395335,0.33516402045885724,1.0113840356236843,0.599612538662794,40.698425133762974,0.5,DB2,3,,,,,,0.8178422884305238,0.8221531896216346
DB2_Holdout5,B17,7,D_v2_no_bypass,lift_25pct,0.9998222986857096,0.9931368354447877,0.0037442586462194307,0.0033418530150556296,0.33516402045885724,1.0064467223120586,0.6236148294792961,38.018421844043125,0.5,DB2,3,,,,,,0.8546812664459723,0.8572130952388243
DB2_Holdout5,B17,7,D_v2_no_bypass,lift_50pct,0.999817430973053,0.9964626633180811,0.00368295466334682,0.003390581821954371,0.33516402045885724,1.006257444939225,0.6049092980849281,39.866548611651794,0.5,DB2,3,,,,,,0.8196248196248197,0.8230737785121631
DB2_Holdout5,B17,7,D_v2_no_bypass,full_emg,,1.0,0.0,,0.33516402045885724,1.0113299591950324,0.5747733640262399,43.15650224538344,0.5,DB2,3,,,,,,0.6850012732365673,0.6899643581057721
DB2_Holdout5,B17,7,D_v2_no_bypass,full_acc,,0.0,,0.003345782757547463,0.33516402045885724,,,,0.5,DB2,3,,,,,,0.6291486291486291,0.6314604156228802
DB2_Holdout5,B17,7,D_v2_no_imp_loss,clean,,0.0,,0.0030840619075913193,1.4455009301503499,,,,0.6082673072814941,DB2,3,,,,,,0.8876156523215347,0.890480274251774
DB2_Holdout5,B17,7,D_v2_no_imp_loss,noise_25pct,0.999433179696401,0.9891797650959608,0.01222307104660046,0.0031280750234998597,1.4455009301503499,1.9519433874131054,2.022895721228488,-3.628675240180268,0.6082673072814941,DB2,3,,,,,,0.8622075092663328,0.8653097880398538
DB2_Holdout5,B17,7,D_v2_no_imp_loss,noise_50pct,0.99946967098448,0.9924989955306455,0.01176564902055098,0.003168944345414934,1.4455009301503499,1.9517407786781276,2.071626864917603,-6.136293468761013,0.6082673072814941,DB2,3,,,,,,0.8221995869054693,0.8259472537449072
DB2_Holdout5,B17,7,D_v2_no_imp_loss,zero_25pct,0.9999801781442429,0.9953868537675762,0.0,0.0030903494955782534,1.4455009301503499,1.9644894648855693,2.043416037110933,-4.013384296552844,0.6082673072814941,DB2,3,,,,,,0.8616416263475086,0.8645431573513508
DB2_Holdout5,B17,7,D_v2_no_imp_loss,zero_50pct,0.999982111983829,0.9985380400845489,0.0,0.0029284441049146934,1.4455009301503499,1.9645319687936658,2.094086158026457,-6.591416664093007,0.6082673072814941,DB2,3,,,,,,0.8209546444840563,0.8248748397313063
DB2_Holdout5,B17,7,D_v2_no_imp_loss,lift_25pct,0.9996784329414368,0.9935357842539742,0.0035367682426505954,0.0031437939934671963,1.4455009301503499,1.9648220456275807,2.0420105984614865,-3.923709830504333,0.6082673072814941,DB2,3,,,,,,0.8605381546558019,0.8633659962538657
DB2_Holdout5,B17,7,D_v2_no_imp_loss,lift_50pct,0.9997016257709926,0.9966818541925786,0.003527336860670194,0.003107640362542323,1.4455009301503499,1.9641878350495732,2.0919681745152046,-6.501123569594092,0.6082673072814941,DB2,3,,,,,,0.8236425883484707,0.8268137331887025
DB2_Holdout5,B17,7,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.4455009301503499,1.9642081245705363,2.270102607720885,-15.571156175148866,0.6082673072814941,DB2,3,,,,,,0.6836431542313894,0.688433729883414
DB2_Holdout5,B17,7,D_v2_no_imp_loss,full_acc,,0.0,,0.0030840619075913193,1.4455009301503499,,,,0.6082673072814941,DB2,3,,,,,,0.5652321534674476,0.5640335888077357
DB2_Holdout5,B17,7,D_v2_no_detach,clean,,0.0,,0.0031618708089296323,1.276424725850423,,,,0.5851165453592936,DB2,3,,,,,,0.8884644766997708,0.8911812856392567
DB2_Holdout5,B17,7,D_v2_no_detach,noise_25pct,0.9989409579171075,0.9785680009039782,0.03274575823595432,0.0031972384913561383,1.276424725850423,1.8999899289943605,1.1621119503967707,38.846030859045946,0.5851165453592936,DB2,3,,,,,,0.863735393147158,0.8672695333260009
DB2_Holdout5,B17,7,D_v2_no_detach,noise_50pct,0.9989700317382812,0.9820473358499265,0.031991247677522185,0.003367003367003367,1.276424725850423,1.9008722219020184,1.165375392396532,38.70207867880102,0.5851165453592936,DB2,3,,,,,,0.8333191862603627,0.8379198918287148
DB2_Holdout5,B17,7,D_v2_no_detach,zero_25pct,0.9999649127324423,0.9951259618756074,0.0,0.0032664019592124165,1.276424725850423,1.954973918007676,1.1775264293212582,39.7765704605356,0.5851165453592936,DB2,3,,,,,,0.8596893302775656,0.8633296032235908
DB2_Holdout5,B17,7,D_v2_no_detach,zero_50pct,0.9999700254864162,0.9984252900375313,0.0,0.0031547972724443314,1.276424725850423,1.954737992669464,1.1854884506105583,39.362051755494576,0.5851165453592936,DB2,3,,,,,,0.8248309424780013,0.8293907946430163
DB2_Holdout5,B17,7,D_v2_no_detach,lift_25pct,0.9995760983890957,0.9931293713944461,0.0042818474191023215,0.003165800551421466,1.276424725850423,1.9505613518016902,1.1812611672507407,39.448401967990996,0.5851165453592936,DB2,3,,,,,,0.8603683897801545,0.8637580965289415
DB2_Holdout5,B17,7,D_v2_no_detach,lift_50pct,0.9995709591441684,0.9962510051074848,0.004310141565043526,0.0031830914183855357,1.276424725850423,1.9504757106967945,1.1873474385139322,39.13355864705446,0.5851165453592936,DB2,3,,,,,,0.8268681209857681,0.8309650516273033
DB2_Holdout5,B17,7,D_v2_no_detach,full_emg,,1.0,0.0,,1.276424725850423,1.9545268952514292,1.229936788667949,37.08154176594164,0.5851165453592936,DB2,3,,,,,,0.6860198624904507,0.6897750309079247
DB2_Holdout5,B17,7,D_v2_no_detach,full_acc,,0.0,,0.0031618708089296323,1.276424725850423,,,,0.5851165453592936,DB2,3,,,,,,0.5600543247602071,0.5612659953098124
DB2_Holdout5,B17,8,C2,clean,,0.0,,0.007615507943448477,1.341938813527425,,,,,DB2,3,,,,,,0.910071418160618,0.9104997827046448
DB2_Holdout5,B17,8,C2,noise_25pct,0.998329864607917,0.9697832639330626,0.03668075596365933,0.0077842016334947394,1.341938813527425,1.7567336014023172,1.7567336014023172,0.0,,DB2,3,,,,,,0.8740222513724918,0.875027197955032
DB2_Holdout5,B17,8,C2,noise_50pct,0.9983479380607605,0.9777288782929402,0.03642973975287049,0.007465707946687396,1.341938813527425,1.754616779378055,1.754616779378055,0.0,,DB2,3,,,,,,0.8154302093961037,0.8165077613299099
DB2_Holdout5,B17,8,C2,zero_25pct,0.9999977284007603,0.9887377519578028,0.0,0.007595264700642926,1.341938813527425,1.7488500051925913,1.7488500051925913,0.0,,DB2,3,,,,,,0.8715930622358257,0.8731862195396323
DB2_Holdout5,B17,8,C2,zero_50pct,0.9999993178579542,0.9961205677662689,0.0,0.00778959983157622,1.341938813527425,1.748702609485363,1.748702609485363,0.0,,DB2,3,,,,,,0.8108147500364379,0.8127580770867421
DB2_Holdout5,B17,8,C2,lift_25pct,0.9993499583668178,0.9839034521729032,0.009603394386953635,0.007600662898724406,1.341938813527425,1.7525393110855225,1.7525393110855225,0.0,,DB2,3,,,,,,0.8723704027595588,0.8739879235738851
DB2_Holdout5,B17,8,C2,lift_50pct,0.9993143081665039,0.9911518041485498,0.009805826815009149,0.007870572802798426,1.341938813527425,1.752837286538399,1.752837286538399,0.0,,DB2,3,,,,,,0.810523247340038,0.8122012337023944
DB2_Holdout5,B17,8,C2,full_emg,,1.0,0.0,,1.341938813527425,1.7484762727915995,1.7484762727915995,0.0,,DB2,3,,,,,,0.6031190788514794,0.5982725096693399
DB2_Holdout5,B17,8,C2,full_acc,,0.0,,0.007615507943448477,1.341938813527425,,,,,DB2,3,,,,,,0.7924500801632415,0.7911458283539697
DB2_Holdout5,B17,8,D_v2_joint,clean,,0.0,,0.008162075499198368,1.2690999507904053,,,,0.5599443515141805,DB2,3,,,,,,0.9141524559102172,0.9140241992642447
DB2_Holdout5,B17,8,D_v2_joint,noise_25pct,0.9981912970542908,0.9702757476532208,0.03413820466728206,0.008334817837805741,1.2690999507904053,1.777760351906706,1.2481343207134306,29.793636389373926,0.5599443515141805,DB2,3,,,,,,0.8810668998688237,0.8813118901596589
DB2_Holdout5,B17,8,D_v2_joint,noise_50pct,0.9982209536764358,0.9780725313867146,0.03500461545935967,0.008226853876176133,1.2690999507904053,1.7755695992861469,1.2468539441402753,29.777825991017647,0.5599443515141805,DB2,3,,,,,,0.826750230772968,0.8272347685900584
DB2_Holdout5,B17,8,D_v2_joint,zero_25pct,0.9999967879719205,0.9878342940452042,0.0,0.00821065928193169,1.2690999507904053,1.7798908495142767,1.228515432372043,30.983704888702793,0.5599443515141805,DB2,3,,,,,,0.8775202837292913,0.877920985854345
DB2_Holdout5,B17,8,D_v2_joint,zero_50pct,0.9999965959125094,0.9958593136906178,0.0,0.00831592414452056,1.2690999507904053,1.7796870074545676,1.22974836300492,30.905327250750755,0.5599443515141805,DB2,3,,,,,,0.8239323713744352,0.8249411574679925
DB2_Holdout5,B17,8,D_v2_joint,lift_25pct,0.999259418911404,0.9834608454027354,0.008631718732287163,0.008237650272339093,1.2690999507904053,1.7788752738472242,1.2363004594882971,30.507563048353745,0.5599443515141805,DB2,3,,,,,,0.8791721323422242,0.8796619792372019
DB2_Holdout5,B17,8,D_v2_joint,lift_50pct,0.9992361929681565,0.9915116989454732,0.00872078900063159,0.008251145767542795,1.2690999507904053,1.779643111414612,1.2382126342932336,30.429215555676535,0.5599443515141805,DB2,3,,,,,,0.8204343390176358,0.821541254842014
DB2_Holdout5,B17,8,D_v2_joint,full_emg,,1.0,0.0,,1.2690999507904053,1.7794222293523614,1.2629765964588768,29.02642784785388,0.5599443515141805,DB2,3,,,,,,0.6061798571636787,0.6023125778904366
DB2_Holdout5,B17,8,D_v2_joint,full_acc,,0.0,,0.008162075499198368,1.2690999507904053,,,,0.5599443515141805,DB2,3,,,,,,0.7786037020842443,0.776939670853816
DB2_Holdout5,B17,8,D_v2_no_bypass,clean,,0.0,,0.01099208084341447,0.38776421546936035,,,,0.5,DB2,3,,,,,,0.9119661856872175,0.9128702891908539
DB2_Holdout5,B17,8,D_v2_no_bypass,noise_25pct,0.9956309331787958,0.9432114609811886,0.07810652804093993,0.010963740303486699,0.38776421546936035,0.9582443391639855,0.8252389796485913,13.834615507069884,0.5,DB2,3,,,,,,0.8810668998688239,0.882553065338387
DB2_Holdout5,B17,8,D_v2_no_bypass,noise_50pct,0.9955648912323846,0.9539210286590514,0.07829276587475102,0.010745113281186741,0.38776421546936035,0.9575551937343408,0.7645116706790311,20.110377200487566,0.5,DB2,3,,,,,,0.8207258417140358,0.8221104067715949
DB2_Holdout5,B17,8,D_v2_no_bypass,zero_25pct,0.9999681644969516,0.984142847793227,0.0,0.010742414182146,0.38776421546936035,1.0425576702990773,0.8627811391505946,17.23451373844077,0.5,DB2,3,,,,,,0.876451440509158,0.8776717415467662
DB2_Holdout5,B17,8,D_v2_no_bypass,zero_50pct,0.9999697009722391,0.9946362811553121,0.0,0.010785599766797842,0.38776421546936035,1.042539965446361,0.795673348627723,23.669813228240162,0.5,DB2,3,,,,,,0.8146528688723703,0.8159654273540441
DB2_Holdout5,B17,8,D_v2_no_bypass,lift_25pct,0.998954388830397,0.9783031491806823,0.01089896192650893,0.010990731293894098,0.38776421546936035,1.0249027464458635,0.8505668688156639,17.001162899882363,0.5,DB2,3,,,,,,0.8776660350774911,0.87863485824438
DB2_Holdout5,B17,8,D_v2_no_bypass,lift_50pct,0.9989197187953525,0.9890751475548766,0.010890864629386711,0.010955643006364474,0.38776421546936035,1.0249617897720003,0.7896781947673275,22.946581678921515,0.5,DB2,3,,,,,,0.8130496040421709,0.8146433091954459
DB2_Holdout5,B17,8,D_v2_no_bypass,full_emg,,1.0,0.0,,0.38776421546936035,1.0425201397589527,0.6423035229870776,38.38147070308285,0.5,DB2,3,,,,,,0.6064713598600787,0.6049459774592374
DB2_Holdout5,B17,8,D_v2_no_bypass,full_acc,,0.0,,0.01099208084341447,0.38776421546936035,,,,0.5,DB2,3,,,,,,0.8027984258854395,0.8039118584037322
DB2_Holdout5,B17,8,D_v2_no_imp_loss,clean,,0.0,,0.008295680901715008,1.3054122130076091,,,,0.6390787959098816,DB2,3,,,,,,0.910071418160618,0.9099255949754811
DB2_Holdout5,B17,8,D_v2_no_imp_loss,noise_25pct,0.998235801855723,0.9690275911450913,0.03632447489028162,0.008426587205190907,1.3054122130076091,1.7512568035134555,1.8717548219781266,-6.885373543283191,0.6390787959098816,DB2,3,,,,,,0.8882087159306223,0.8884255655231339
DB2_Holdout5,B17,8,D_v2_no_imp_loss,noise_50pct,0.9982531335618762,0.9774768397561265,0.03621921002769276,0.00819446468768725,1.3054122130076091,1.74905985275313,1.9106609528343377,-9.245833608473406,0.6390787959098816,DB2,3,,,,,,0.8260214740319682,0.8262923696559819
DB2_Holdout5,B17,8,D_v2_no_imp_loss,zero_25pct,0.9999962978892856,0.9877562216293224,0.0,0.008264641262746494,1.3054122130076091,1.7394074163416968,1.8699236785694258,-7.510885414889349,0.6390787959098816,DB2,3,,,,,,0.8887431375406889,0.8892090804977539
DB2_Holdout5,B17,8,D_v2_no_imp_loss,zero_50pct,0.9999966025352478,0.9958393746487051,0.0,0.008356410630131662,1.3054122130076091,1.7392689850025749,1.9131060349243167,-10.003434873710644,0.6390787959098816,DB2,3,,,,,,0.8296652577369675,0.8307892569672563
DB2_Holdout5,B17,8,D_v2_no_imp_loss,lift_25pct,0.9992970294422573,0.9831807786314065,0.008842248457464898,0.008356410630131662,1.3054122130076091,1.7429950213089256,1.8734611254837903,-7.494012330206061,0.6390787959098816,DB2,3,,,,,,0.8862167808385562,0.8866061838137331
DB2_Holdout5,B17,8,D_v2_no_imp_loss,lift_50pct,0.9992625978257922,0.9912281260829423,0.008963707914298208,0.008575037652431618,1.3054122130076091,1.7435548674975763,1.916498115712331,-9.929715602471132,0.6390787959098816,DB2,3,,,,,,0.8245639605499684,0.8257752268223748
DB2_Holdout5,B17,8,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.3054122130076091,1.7390123713467098,2.0615113640931373,-18.550810052743973,0.6390787959098816,DB2,3,,,,,,0.6077831219938784,0.602722696131941
DB2_Holdout5,B17,8,D_v2_no_imp_loss,full_acc,,0.0,,0.008295680901715008,1.3054122130076091,,,,0.6390787959098816,DB2,3,,,,,,0.7931788369042413,0.7920934618938196
DB2_Holdout5,B17,8,D_v2_no_detach,clean,,0.0,,0.009838216003498032,1.2423380613327026,,,,0.634406586488088,DB2,3,,,,,,0.9122576883836175,0.9119954609719914
DB2_Holdout5,B17,8,D_v2_no_detach,noise_25pct,0.9972416162490845,0.9610136612240446,0.04764449626714603,0.009873304291027655,1.2423380613327026,1.712927618347641,1.1579388838725482,32.40601667954241,0.634406586488088,DB2,3,,,,,,0.8837390079191566,0.8839981011060166
DB2_Holdout5,B17,8,D_v2_no_detach,noise_50pct,0.9972598420249091,0.9702582185601943,0.048543296247712524,0.009781534923642489,1.2423380613327026,1.7112211059431672,1.1490098946887324,32.860464486439874,0.634406586488088,DB2,3,,,,,,0.8370014089296992,0.8380247048537227
DB2_Holdout5,B17,8,D_v2_no_detach,zero_25pct,0.9999895228279962,0.9854224703125988,0.0,0.009862507894864694,1.2423380613327026,1.7576162586749005,1.2102362658434485,31.150771934438804,0.634406586488088,DB2,3,,,,,,0.876305689160958,0.876754121841659
DB2_Holdout5,B17,8,D_v2_no_detach,zero_50pct,0.9999932183159722,0.9949527229812833,0.0,0.010145913294142415,1.2423380613327026,1.7574541859370856,1.2044988721898697,31.46947674304441,0.634406586488088,DB2,3,,,,,,0.8216975173687023,0.822409103908955
DB2_Holdout5,B17,8,D_v2_no_detach,lift_25pct,0.998996635278066,0.9815791113345131,0.007627653889131808,0.009873304291027655,1.2423380613327026,1.7459094664989137,1.1843292606701097,32.1730761609303,0.634406586488088,DB2,3,,,,,,0.8788806296458241,0.879556788066849
DB2_Holdout5,B17,8,D_v2_no_detach,lift_50pct,0.9989967809783087,0.9911881781412054,0.00766004307762069,0.009983967351698006,1.2423380613327026,1.746481291954696,1.179148689322482,32.49043464872458,0.634406586488088,DB2,3,,,,,,0.8223291065442355,0.8239400960209737
DB2_Holdout5,B17,8,D_v2_no_detach,full_emg,,1.0,0.0,,1.2423380613327026,1.7572475572499509,1.2363266138167965,29.649116820675392,0.634406586488088,DB2,3,,,,,,0.6064713598600787,0.6024250178898131
DB2_Holdout5,B17,8,D_v2_no_detach,full_acc,,0.0,,0.009838216003498032,1.2423380613327026,,,,0.634406586488088,DB2,3,,,,,,0.7714618860224457,0.7701834949478853
DB2_Holdout5,B17,9,C2,clean,,0.0,,0.001108776844070962,1.2692329088846843,,,,,DB2,3,,,,,,0.91890756302521,0.913912397606464
DB2_Holdout5,B17,9,C2,noise_25pct,0.9996371335453458,0.9939203621625584,0.008994708994708995,0.0010426392779333956,1.2692329088846843,1.6881421300635633,1.6881421300635633,0.0,,DB2,3,,,,,,0.8993930905695612,0.8920357797576939
DB2_Holdout5,B17,9,C2,noise_50pct,0.9996647040049235,0.9950582842892876,0.008862433862433862,0.000980392156862745,1.2692329088846843,1.6892296388795163,1.6892296388795163,0.0,,DB2,3,,,,,,0.8669934640522876,0.8554826883071275
DB2_Holdout5,B17,9,C2,zero_25pct,0.999999933772617,0.9983225098995142,0.0,0.0011204481792717088,1.2692329088846843,1.7014318099895298,1.7014318099895298,0.0,,DB2,3,,,,,,0.8966853408029878,0.8887765510619928
DB2_Holdout5,B17,9,C2,zero_50pct,1.0,0.9994168211843387,0.0,0.0011671335200746965,1.2692329088846843,1.7017589918473706,1.7017589918473706,0.0,,DB2,3,,,,,,0.8594304388422036,0.8476467970279491
DB2_Holdout5,B17,9,C2,lift_25pct,0.9999217523468865,0.9969200366401371,0.0027233115468409588,0.0011463844797178129,1.2692329088846843,1.701214317545652,1.701214317545652,0.0,,DB2,3,,,,,,0.8992530345471521,0.8908948182166693
DB2_Holdout5,B17,9,C2,lift_50pct,0.9999063147438897,0.9979633795016544,0.002925614690320573,0.0011437908496732027,1.2692329088846843,1.7013243917957264,1.7013243917957264,0.0,,DB2,3,,,,,,0.8639122315592904,0.8517342823983086
DB2_Holdout5,B17,9,C2,full_emg,,1.0,0.0,,1.2692329088846843,1.7018155987147523,1.7018155987147523,0.0,,DB2,3,,,,,,0.6557422969187675,0.6014066772038879
DB2_Holdout5,B17,9,C2,full_acc,,0.0,,0.001108776844070962,1.2692329088846843,,,,,DB2,3,,,,,,0.7023809523809522,0.6863383301600975
DB2_Holdout5,B17,9,D_v2_joint,clean,,0.0,,0.0014939309056956115,1.1490198373794556,,,,0.5675885677337646,DB2,3,,,,,,0.9137254901960784,0.908371941749834
DB2_Holdout5,B17,9,D_v2_joint,noise_25pct,0.9994443323877124,0.9882718846020825,0.018985371926548398,0.0014316837846249611,1.1490198373794556,1.6665854254725432,0.9826421152624158,41.036496146185875,0.5675885677337646,DB2,3,,,,,,0.8974323062558357,0.8901392465419612
DB2_Holdout5,B17,9,D_v2_joint,noise_50pct,0.9994456966718038,0.9898696617509875,0.01865079365079365,0.001431683784624961,1.1490198373794556,1.6674352154530692,0.9894472367230366,40.658238556420194,0.5675885677337646,DB2,3,,,,,,0.8718487394957983,0.8611191226081171
DB2_Holdout5,B17,9,D_v2_joint,zero_25pct,0.9999947945276896,0.9976867966492686,0.0,0.0015458035065878204,1.1490198373794556,1.6960258549205098,0.9995675500330434,41.06064186177263,0.5675885677337646,DB2,3,,,,,,0.8953781512605041,0.8874134969807725
DB2_Holdout5,B17,9,D_v2_joint,zero_50pct,0.9999974370002747,0.9991992238043931,0.0,0.00160286336756925,1.1490198373794556,1.696370270123854,1.0030456773614425,40.86817465189293,0.5675885677337646,DB2,3,,,,,,0.8671335200746966,0.8564725789862399
DB2_Holdout5,B17,9,D_v2_joint,lift_25pct,0.9998640285597907,0.9963541131208763,0.002754435107376284,0.001514679946052495,1.1490198373794556,1.6949073217363975,1.000959479866316,40.939789885103615,0.5675885677337646,DB2,3,,,,,,0.8964519140989728,0.8882704728795764
DB2_Holdout5,B17,9,D_v2_joint,lift_50pct,0.9998534189330207,0.9977458258956814,0.002964519140989729,0.0015406162464985994,1.1490198373794556,1.6949746493808984,1.0094910960542742,40.43953083969941,0.5675885677337646,DB2,3,,,,,,0.8715219421101774,0.8598430213921936
DB2_Holdout5,B17,9,D_v2_joint,full_emg,,1.0,0.0,,1.1490198373794556,1.69643144895967,1.08978570083471,35.75310555088439,0.5675885677337646,DB2,3,,,,,,0.6812324929971988,0.6503927296666768
DB2_Holdout5,B17,9,D_v2_joint,full_acc,,0.0,,0.0014939309056956115,1.1490198373794556,,,,0.5675885677337646,DB2,3,,,,,,0.6859943977591035,0.6746314485853292
DB2_Holdout5,B17,9,D_v2_no_bypass,clean,,0.0,,0.0028711484593837537,0.3177500069141388,,,,0.5,DB2,3,,,,,,0.9112044817927171,0.9042119698567183
DB2_Holdout5,B17,9,D_v2_no_bypass,noise_25pct,0.9975966148906283,0.9659659307209835,0.0579520697167756,0.0028011204481792717,0.3177500069141388,0.9785923065460231,0.6008581769280195,38.59925164192816,0.5,DB2,3,,,,,,0.8895891690009337,0.8816017686614278
DB2_Holdout5,B17,9,D_v2_no_bypass,noise_50pct,0.9976231323348151,0.9695149243846283,0.056520385932150634,0.002785558667911609,0.3177500069141388,0.9801654082052097,0.5586229118895061,43.00642082996095,0.5,DB2,3,,,,,,0.8570494864612512,0.8444249825615918
DB2_Holdout5,B17,9,D_v2_no_bypass,zero_25pct,0.9999973111682469,0.9958014452412023,0.0,0.0028114949683577133,0.3177500069141388,1.0401400914768766,0.6170003669072665,40.6896542540915,0.5,DB2,3,,,,,,0.8892156862745098,0.8811560016108387
DB2_Holdout5,B17,9,D_v2_no_bypass,zero_50pct,0.9999986754523383,0.9985976157212001,0.0,0.0028089013383131027,0.3177500069141388,1.040175633695947,0.5705464581796338,45.15813275480701,0.5,DB2,3,,,,,,0.8481325863678805,0.8354185812913024
DB2_Holdout5,B17,9,D_v2_no_bypass,lift_25pct,0.9998921222156948,0.9943769687021101,0.00261437908496732,0.0028893038696960268,0.3177500069141388,1.0387015371016435,0.6191474020346613,40.399104105414864,0.5,DB2,3,,,,,,0.8871148459383753,0.8782296505578407
DB2_Holdout5,B17,9,D_v2_no_bypass,lift_50pct,0.9998615582784017,0.9969583619679807,0.0028633675692499223,0.003221288515406162,0.3177500069141388,1.0385926523390077,0.5738925919536161,44.75057376599847,0.5,DB2,3,,,,,,0.8484593837535014,0.8352367521041186
DB2_Holdout5,B17,9,D_v2_no_bypass,full_emg,,1.0,0.0,,0.3177500069141388,1.0401912113350757,0.4963368976496536,52.290662078147385,0.5,DB2,3,,,,,,0.6617647058823529,0.6127000062350021
DB2_Holdout5,B17,9,D_v2_no_bypass,full_acc,,0.0,,0.0028711484593837537,0.3177500069141388,,,,0.5,DB2,3,,,,,,0.7595238095238095,0.7505636193009325
DB2_Holdout5,B17,9,D_v2_no_imp_loss,clean,,0.0,,0.0013305322128851539,1.2195024887720745,,,,0.6125349799791971,DB2,3,,,,,,0.9177871148459383,0.9132844361875107
DB2_Holdout5,B17,9,D_v2_no_imp_loss,noise_25pct,0.9996543857786392,0.9944013972689411,0.007500778089013383,0.001224193381056126,1.2195024887720745,1.6736092917588383,1.6781156821056988,-0.26985819092300023,0.6125349799791971,DB2,3,,,,,,0.8998132586367881,0.8923546877386609
DB2_Holdout5,B17,9,D_v2_no_imp_loss,noise_50pct,0.9996642337905036,0.995714175050271,0.007275132275132275,0.0012682850918145033,1.2195024887720745,1.6744125639397878,1.7167472494178568,-2.5298301595621457,0.6125349799791971,DB2,3,,,,,,0.8666666666666667,0.8552801545130605
DB2_Holdout5,B17,9,D_v2_no_imp_loss,zero_25pct,1.0000000132454767,0.99806641746878,0.0,0.0012916277622159976,1.2195024887720745,1.682803146652889,1.6869472074501246,-0.2464427312871751,0.6125349799791971,DB2,3,,,,,,0.8988328664799253,0.8906355330071024
DB2_Holdout5,B17,9,D_v2_no_imp_loss,zero_50pct,1.0,0.9993818176832314,0.0,0.0012371615312791785,1.2195024887720745,1.6831097641458328,1.7262683489822244,-2.5655613913822775,0.6125349799791971,DB2,3,,,,,,0.8620915032679739,0.8507299198227547
DB2_Holdout5,B17,9,D_v2_no_imp_loss,lift_25pct,0.9999313486946955,0.9967113871238783,0.002505446623093682,0.001359062143375869,1.2195024887720745,1.6828053237948017,1.6908057444028317,-0.4757731769564227,0.6125349799791971,DB2,3,,,,,,0.8973389355742297,0.8885171298484572
DB2_Holdout5,B17,9,D_v2_no_imp_loss,lift_50pct,0.999916089905633,0.9979950795274957,0.0026688453159041396,0.0013383131030189853,1.2195024887720745,1.6828542192987728,1.7311525814792612,-2.8712962217029117,0.6125349799791971,DB2,3,,,,,,0.865406162464986,0.8534342011901157
DB2_Holdout5,B17,9,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2195024887720745,1.6830526373132606,1.9359002741911109,-15.030205252618764,0.6125349799791971,DB2,3,,,,,,0.6628851540616246,0.6341382919834309
DB2_Holdout5,B17,9,D_v2_no_imp_loss,full_acc,,0.0,,0.0013305322128851539,1.2195024887720745,,,,0.6125349799791971,DB2,3,,,,,,0.7012605042016807,0.6881606863191102
DB2_Holdout5,B17,9,D_v2_no_detach,clean,,0.0,,0.001669000933706816,1.1271157662073772,,,,0.5885875026384989,DB2,3,,,,,,0.9126050420168067,0.9071393494271208
DB2_Holdout5,B17,9,D_v2_no_detach,noise_25pct,0.998863524860806,0.9759310834031668,0.04248366013071895,0.0015717398070339249,1.1271157662073772,1.6078004710360465,0.9128738865098299,43.22211256916816,0.5885875026384989,DB2,3,,,,,,0.8983660130718955,0.8913803046857168
DB2_Holdout5,B17,9,D_v2_no_detach,noise_50pct,0.9988791545232137,0.9782412219391695,0.041106442577030805,0.0015250544662309365,1.1271157662073772,1.609976491162346,0.9180732936118341,42.975438542047165,0.5885875026384989,DB2,3,,,,,,0.8777310924369748,0.86770257011682
DB2_Holdout5,B17,9,D_v2_no_detach,zero_25pct,0.999999933772617,0.9974545023141258,0.0,0.0017014213092644464,1.1271157662073772,1.6760298643886131,0.9779056069563751,41.65224397001561,0.5885875026384989,DB2,3,,,,,,0.8951914098972922,0.8875682869487576
DB2_Holdout5,B17,9,D_v2_no_detach,zero_50pct,1.0,0.9991487490793256,0.0,0.001704014939309057,1.1271157662073772,1.6764088799732333,0.980483689404493,41.51198819161571,0.5885875026384989,DB2,3,,,,,,0.8661531279178338,0.8553449675339077
DB2_Holdout5,B17,9,D_v2_no_detach,lift_25pct,0.9997695088386536,0.9952543629436631,0.004590725178960473,0.0016339869281045752,1.1271157662073772,1.6742963458146753,0.9662591457917099,42.285683671950345,0.5885875026384989,DB2,3,,,,,,0.895845004668534,0.8877467369771109
DB2_Holdout5,B17,9,D_v2_no_detach,lift_50pct,0.9997631973690456,0.9969299876800294,0.00445066915655151,0.0016806722689075631,1.1271157662073772,1.6745923253291057,0.9744953227432899,41.804384199480886,0.5885875026384989,DB2,3,,,,,,0.873109243697479,0.8625313397100548
DB2_Holdout5,B17,9,D_v2_no_detach,full_emg,,1.0,0.0,,1.1271157662073772,1.6765000349667227,1.0678186140912753,36.30289655101803,0.5885875026384989,DB2,3,,,,,,0.6815126050420167,0.650813841043793
DB2_Holdout5,B17,9,D_v2_no_detach,full_acc,,0.0,,0.001669000933706816,1.1271157662073772,,,,0.5885875026384989,DB2,3,,,,,,0.6823529411764705,0.6714076590721163
DB2_Holdout5,B17,10,C2,clean,,0.0,,0.003686625679408358,1.3303592205047607,,,,,DB2,3,,,,,,0.855519914461374,0.8590336609428677
DB2_Holdout5,B17,10,C2,noise_25pct,0.9990761147605047,0.9868576290612356,0.015310820042175294,0.00363836169770412,1.3303592205047607,1.7371113600133619,1.7371113600133619,0.0,,DB2,3,,,,,,0.8292791588701774,0.8298359852626498
DB2_Holdout5,B17,10,C2,noise_50pct,0.9991994831297132,0.9907579205260909,0.01482818022513291,0.0035492589622501407,1.3303592205047607,1.7363141966047788,1.7363141966047788,0.0,,DB2,3,,,,,,0.772966230063263,0.7691711655951236
DB2_Holdout5,B17,10,C2,zero_25pct,0.999849538008372,0.9945217044850069,0.0,0.0036730127614917774,1.3303592205047607,1.7566802485356188,1.7566802485356188,0.0,,DB2,3,,,,,,0.8254477412456563,0.8251433830994735
DB2_Holdout5,B17,10,C2,zero_50pct,0.9998754130469427,0.9983026070173787,0.0,0.0034007544031601773,1.3303592205047607,1.7567951863820201,1.7567951863820201,0.0,,DB2,3,,,,,,0.7700703911610086,0.7657263972019902
DB2_Holdout5,B17,10,C2,lift_25pct,0.9995074801974826,0.9926043001651225,0.003475006682705159,0.0037918164087637485,1.3303592205047607,1.75831026273364,1.75831026273364,0.0,,DB2,3,,,,,,0.8307939053728951,0.8305665038281287
DB2_Holdout5,B17,10,C2,lift_50pct,0.9995365076594882,0.9963761905287288,0.003586385102022632,0.003660637381567614,1.3303592205047607,1.7582758981553057,1.7582758981553057,0.0,,DB2,3,,,,,,0.772698921856901,0.7692558600092805
DB2_Holdout5,B17,10,C2,full_emg,,1.0,0.0,,1.3303592205047607,1.7568454029332141,1.7568454029332141,0.0,,DB2,3,,,,,,0.5149692595562684,0.4825770450765361
DB2_Holdout5,B17,10,C2,full_acc,,0.0,,0.003686625679408358,1.3303592205047607,,,,,DB2,3,,,,,,0.669473402833467,0.6648901079945584
DB2_Holdout5,B17,10,D_v2_joint,clean,,0.0,,0.004666755769402121,1.2492581605911255,,,,0.5612238049507141,DB2,3,,,,,,0.863806468858594,0.8655711598393525
DB2_Holdout5,B17,10,D_v2_joint,noise_25pct,0.9989077117707995,0.9822744362760684,0.02154801152395379,0.004583840723910225,1.2492581605911255,1.7653218491772504,1.1352237660653082,35.69105583263482,0.5612238049507141,DB2,3,,,,,,0.8416198877305533,0.8421909689189532
DB2_Holdout5,B17,10,D_v2_joint,noise_50pct,0.9989865952067905,0.9872591355350876,0.020679259853277496,0.004581365647925391,1.2492581605911255,1.764309711224971,1.143241087944477,35.20061493049952,0.5612238049507141,DB2,3,,,,,,0.7937271674240399,0.7910899819964676
DB2_Holdout5,B17,10,D_v2_joint,zero_25pct,0.9998442067040337,0.9930110149965952,0.0,0.004692744067242864,1.2492581605911255,1.794945370944198,1.1513354298278466,35.852619767104954,0.5612238049507141,DB2,3,,,,,,0.838501291989664,0.8387028112484617
DB2_Holdout5,B17,10,D_v2_joint,zero_50pct,0.9998700287606982,0.9977146544636694,0.0,0.004581365647925391,1.2492581605911255,1.7950844396873986,1.1610732333667526,35.31494483051322,0.5612238049507141,DB2,3,,,,,,0.7923460750245033,0.7894967197091511
DB2_Holdout5,B17,10,D_v2_joint,lift_25pct,0.9995984567536248,0.9916137391347304,0.0026879325195283492,0.004727395131030522,1.2492581605911255,1.7949913052161612,1.1538681085193947,35.71372399341166,0.5612238049507141,DB2,3,,,,,,0.8416198877305533,0.8419646997415707
DB2_Holdout5,B17,10,D_v2_joint,lift_50pct,0.9996100929048327,0.99627946478846,0.0027918857108913246,0.004655617927470373,1.2492581605911255,1.7949642659402547,1.1602675474656194,35.3558080092557,0.5612238049507141,DB2,3,,,,,,0.7958656330749355,0.7931507833164017
DB2_Holdout5,B17,10,D_v2_joint,full_emg,,1.0,0.0,,1.2492581605911255,1.7951315407323658,1.2538320271521184,30.14914247476969,0.5612238049507141,DB2,3,,,,,,0.5156375300721733,0.49101900280804794
DB2_Holdout5,B17,10,D_v2_joint,full_acc,,0.0,,0.004666755769402121,1.2492581605911255,,,,0.5612238049507141,DB2,3,,,,,,0.6744186046511628,0.6691080700377787
DB2_Holdout5,B17,10,D_v2_no_bypass,clean,,0.0,,0.004276931301790965,0.38999974727630615,,,,0.5,DB2,3,,,,,,0.8680834001603849,0.8690891997458277
DB2_Holdout5,B17,10,D_v2_no_bypass,noise_25pct,0.9972666766908435,0.9649426419384479,0.055911966497371464,0.0042224796301246455,0.38999974727630615,0.9941317555780761,0.8780291036692818,11.723365619427158,0.5,DB2,3,,,,,,0.8365855831774036,0.8360561436263064
DB2_Holdout5,B17,10,D_v2_no_bypass,noise_50pct,0.9974035289552475,0.9697948372090659,0.05472393002465176,0.004135851970655499,0.38999974727630615,0.9940724669794068,0.800366914226568,19.537842140416632,0.5,DB2,3,,,,,,0.7714960349282723,0.7690285475641971
DB2_Holdout5,B17,10,D_v2_no_bypass,zero_25pct,0.9999451769722834,0.9937431267969963,0.0,0.0041977288702763176,0.38999974727630615,1.0469370907757705,0.9015929430392141,13.89618574931695,0.5,DB2,3,,,,,,0.8367192372805845,0.8365281698138026
DB2_Holdout5,B17,10,D_v2_no_bypass,zero_50pct,0.9999386999342176,0.9979142321452229,0.0,0.004180403338382489,0.38999974727630615,1.0469759679199304,0.8239934145754783,21.311231020921074,0.5,DB2,3,,,,,,0.7776886750423238,0.775516049584526
DB2_Holdout5,B17,10,D_v2_no_bypass,lift_25pct,0.9997554421424866,0.9919286192979871,0.003534408506341145,0.00422742978209431,0.38999974727630615,1.04404855785228,0.895148061870008,14.274788914660347,0.5,DB2,3,,,,,,0.8369865454869466,0.8361373918326636
DB2_Holdout5,B17,10,D_v2_no_bypass,lift_50pct,0.9997507201300726,0.9960911142804144,0.0037423148890670943,0.0040764501470195134,0.38999974727630615,1.044072380140169,0.8204761639492107,21.427362715026778,0.5,DB2,3,,,,,,0.7741691169918917,0.7714411318554409
DB2_Holdout5,B17,10,D_v2_no_bypass,full_emg,,1.0,0.0,,0.38999974727630615,1.0469646937511168,0.6473552645267499,38.16838584055535,0.5,DB2,3,,,,,,0.5216519647153167,0.49166851598085004
DB2_Holdout5,B17,10,D_v2_no_bypass,full_acc,,0.0,,0.004276931301790965,0.38999974727630615,,,,0.5,DB2,3,,,,,,0.7368350708366748,0.7353980808699273
DB2_Holdout5,B17,10,D_v2_no_imp_loss,clean,,0.0,,0.003953933885770293,1.2872534195582073,,,,0.6370064616203308,DB2,3,,,,,,0.859930499866346,0.862850665651541
DB2_Holdout5,B17,10,D_v2_no_imp_loss,noise_25pct,0.9990866647826301,0.9873959454987085,0.013454513053550743,0.00391062005603572,1.2872534195582073,1.710663722280423,1.8250550857844885,-6.683446533272575,0.6370064616203308,DB2,3,,,,,,0.8387240488282991,0.8401482516834039
DB2_Holdout5,B17,10,D_v2_no_imp_loss,noise_50pct,0.9992054369714524,0.9914355639170044,0.013187204847188808,0.003861118536339066,1.2872534195582073,1.7100667919882386,1.8791206537485132,-9.879612995419839,0.6370064616203308,DB2,3,,,,,,0.7861088835427248,0.7843015329162655
DB2_Holdout5,B17,10,D_v2_no_imp_loss,zero_25pct,0.999756223625607,0.9941832265564136,0.0,0.003900719752096389,1.2872534195582073,1.7277921450237583,1.8559224350272416,-7.411306352005862,0.6370064616203308,DB2,3,,,,,,0.8320413436692506,0.8331484920469935
DB2_Holdout5,B17,10,D_v2_no_imp_loss,zero_50pct,0.9998005562358432,0.998154593461115,0.0,0.003697763521340105,1.2872534195582073,1.727889707296553,1.9108851660445636,-10.584331433762593,0.6370064616203308,DB2,3,,,,,,0.7806290653123051,0.7788751368279611
DB2_Holdout5,B17,10,D_v2_no_imp_loss,lift_25pct,0.9994694590568542,0.9927139908404076,0.002494876592711396,0.004049224311186352,1.2872534195582073,1.7299769619759318,1.8596553874691868,-7.49081427761275,0.6370064616203308,DB2,3,,,,,,0.8371647509578545,0.8381102289909951
DB2_Holdout5,B17,10,D_v2_no_imp_loss,lift_50pct,0.9994993011156718,0.9966862103366164,0.002799310938845823,0.0038314176245210726,1.2872534195582073,1.7300911342813452,1.9110737456852842,-10.453887923429216,0.6370064616203308,DB2,3,,,,,,0.7850396507172771,0.7834580763655591
DB2_Holdout5,B17,10,D_v2_no_imp_loss,full_emg,,1.0,0.0,,1.2872534195582073,1.7279531232900485,2.1535066681247095,-24.6147910411847,0.6370064616203308,DB2,3,,,,,,0.5220529270248596,0.49585654084639214
DB2_Holdout5,B17,10,D_v2_no_imp_loss,full_acc,,0.0,,0.003953933885770293,1.2872534195582073,,,,0.6370064616203308,DB2,3,,,,,,0.6746859128575248,0.6713691694580292
DB2_Holdout5,B17,10,D_v2_no_detach,clean,,0.0,,0.019023434019424395,1.1861186822255452,,,,0.7321458657582601,DB2,3,,,,,,0.8615343491045175,0.8632976331784157
DB2_Holdout5,B17,10,D_v2_no_detach,noise_25pct,0.9959377911355761,0.9469393660075314,0.04927381270605008,0.019211539794271683,1.1861186822255452,1.6432587311781903,1.00980079861992,38.54183767328643,0.7321458657582601,DB2,3,,,,,,0.8446939321037156,0.845409113405656
DB2_Holdout5,B17,10,D_v2_no_detach,noise_50pct,0.9961315857039557,0.9661926740970563,0.048256556476283824,0.018384864415337553,1.1861186822255452,1.6416062321459537,1.0023258397941994,38.94002211124024,0.7321458657582601,DB2,3,,,,,,0.8026819923371648,0.8017448980663212
DB2_Holdout5,B17,10,D_v2_no_detach,zero_25pct,0.9999154210090637,0.9725714713515189,0.0,0.01891948082806142,1.1861186822255452,1.7371578097906404,1.1158913233479504,35.755739321101665,0.7321458657582601,DB2,3,,,,,,0.8357391071905907,0.8359461764095676
DB2_Holdout5,B17,10,D_v2_no_detach,zero_50pct,0.9999332030614217,0.9906374130632541,0.0,0.018941756511924916,1.1861186822255452,1.737226393462934,1.1179827841649306,35.64217722395761,0.7321458657582601,DB2,3,,,,,,0.7837031096854673,0.7810466997397895
DB2_Holdout5,B17,10,D_v2_no_detach,lift_25pct,0.999115851190355,0.9683919728303515,0.007514330689952181,0.019211539794271683,1.1861186822255452,1.7302635537848035,1.0906073619240513,36.96117935689736,0.7321458657582601,DB2,3,,,,,,0.8397932816537468,0.840073318994578
DB2_Holdout5,B17,10,D_v2_no_detach,lift_50pct,0.9991066323386298,0.9865917781903485,0.0076034334254061605,0.019409545873058303,1.1861186822255452,1.7302051281831698,1.0864128018814583,37.204764917332014,0.7321458657582601,DB2,3,,,,,,0.7921233181858683,0.7903206905548049
DB2_Holdout5,B17,10,D_v2_no_detach,full_emg,,1.0,0.0,,1.1861186822255452,1.7372919519184682,1.2146708755237363,30.08104270847525,0.7321458657582601,DB2,3,,,,,,0.5098904036353916,0.48511718725436453
DB2_Holdout5,B17,10,D_v2_no_detach,full_acc,,0.0,,0.019023434019424395,1.1861186822255452,,,,0.7321458657582601,DB2,3,,,,,,0.676958032611601,0.6725923916117904


==> anc/Table_S5_task_expansion.csv <==
cohort,condition,b,b_sd,l,l_sd,mean,sd,lo,hi,pos,n,t,dz,p,w
DB3-Core6,clean,0.010440682815230732,0.46158090547180275,0.3631273111413184,0.22139421016489413,0.35268662832608766,0.4612121268364559,-0.13132581531254306,0.8366990719647184,4,6,1.8731126703610537,0.7646950455211015,0.11993297567333178,0.15625
DB3-Core6,noise_25pct,0.4900458627009459,0.5643081154452564,1.5466789243829548,0.3253045050998374,1.0566330616820088,0.46814695277877927,0.5653429645402586,1.547923158823759,6,6,5.528631193929214,2.2570542335267874,0.0026538729988149724,0.03125
DB3-Core6,zero_25pct,0.4409525660223364,0.5613385911264525,1.5824023097540476,0.27116264187570427,1.1414497437317113,0.48342466585588845,0.6341266699846353,1.6487728174787872,6,6,5.783671452144745,2.36117398294274,0.002174484803274692,0.03125
DB3-Core6,lift_25pct,0.5505162837720993,0.5724712340419529,1.5849369486306664,0.3129779976335971,1.0344206648585672,0.49176735270501887,0.5183424781961897,1.5504988515209446,6,6,5.152442093515487,2.103475676391745,0.003607497211961027,0.03125
DB3-Core6,noise_50pct,1.1676851451961754,0.6229235889739612,2.5941954160066976,0.35605471188981214,1.4265102708105226,0.6160578316788221,0.7799972257636469,2.073023315857398,6,6,5.671906266986506,2.3155460371685117,0.0023708467947302623,0.03125
DB3-Core6,zero_50pct,1.2233921822279485,0.6903684831540579,2.597938337379337,0.13860445966806195,1.3745461551513884,0.5738142502689302,0.7723650300097746,1.9767272802930023,6,6,5.867642196838776,2.395454895913056,0.00203946760438283,0.03125
DB3-Core6,lift_50pct,1.4539502500763206,0.6149471414588429,2.6905755858486393,0.24545692424853857,1.2366253357723187,0.5047893695718192,0.7068813805013928,1.7663692910432447,6,6,6.000722792973023,2.449784821778774,0.0018451433460984813,0.03125
DB5-All10,clean,0.04642944821567907,0.330323731366403,0.25945264890963715,0.19929644877454006,0.21302320069395808,0.3682036503007974,-0.050373823345663205,0.47642022473357937,8,10,1.8295269699302326,0.5785472265685921,0.10057112152000112,0.10546875
DB5-All10,noise_25pct,1.0312552776425388,0.5576765976161472,2.045641874128581,0.5149223514685088,1.0143865964860423,0.5527844196224982,0.6189484444061037,1.409824748565981,9,10,5.802935030319173,1.8350491809786835,0.00025852232693970465,0.00390625
DB5-All10,lift_25pct,1.2910239011404392,0.6083476155849914,2.317289831530888,0.6346087928848888,1.0262659303904487,0.4930689960150507,0.6735456189799809,1.3789862418009164,10,10,6.5819141971899,2.0813840226918714,0.00010136526174928948,0.001953125
DB5-All10,noise_50pct,2.39695685471325,0.8564644507556997,3.6517034176705065,0.7495570759038156,1.2547465629572563,0.6044630419922437,0.822339751475005,1.6871533744395075,9,10,6.564267373792066,2.0758036071514807,0.00010345074779369797,0.00390625
DB5-All10,zero_50pct,2.515819455538756,0.932118410795715,4.149567611807938,0.9456223005859954,1.6337481562691827,0.6947209420865236,1.1367747326377111,2.130721579900654,10,10,7.436605094118312,2.351661015662471,3.94755167386472e-05,0.001953125
DB5-All10,lift_50pct,2.649931737097666,0.7684633406939949,4.079343193677237,0.9825125789665264,1.4294114565795701,0.6986948151438405,0.9295952954131681,1.9292276177459722,9,10,6.469485415316478,2.0458309201640446,0.00011548344255141068,0.00390625

